Two-loop master integrals for $e^{+}e^{-}\rightarrow\mu^+\mu^-$ process with account of electron mass

We calculate a subset of two-loop master integrals relevant for the differential cross section of $e^+e^-\to \mu^+\mu^-$ process. We consider only those families for which the account of the electron mass $m$ is necessary. Our results have the form of the Frobenius series in $m$ with coefficients expressed via Goncharov's polylogarithms.

==> anc/KtoG4.m <==
(*
This file was generated by 'DE1.nb'.
Expression of canonical master-integrals K via GPLs, Eq. (3.3) of arXiv:2411.????.
Notations: c=cos\|01d703,e=exp(i\|01d703).
*)
{K[1] -> SeriesData[\[Epsilon], 0, {1, 0, MZV[2], (-2*MZV[3])/3, 
    (7*MZV[2]^2)/10}, 0, 5, 1], K[2] -> SeriesData[\[Epsilon], 0, 
   {-1/3, (-1/3*I)*Pi - G[{-1}, \[Beta]]/3 - G[{1}, \[Beta]]/3 - 
     (2*MZV[-1])/3, (-1/3*I)*Pi*G[{-1}, \[Beta]] - (I/3)*Pi*G[{1}, \[Beta]] - 
     G[{-1, -1}, \[Beta]]/3 - G[{-1, 1}, \[Beta]]/3 - G[{1, -1}, \[Beta]]/3 - 
     G[{1, 1}, \[Beta]]/3 - ((2*I)/3)*Pi*MZV[-1] - 
     (2*G[{-1}, \[Beta]]*MZV[-1])/3 - (2*G[{1}, \[Beta]]*MZV[-1])/3 - 
     (2*MZV[-1]^2)/3 + MZV[2], (-1/3*I)*Pi*G[{-1, -1}, \[Beta]] - 
     (I/3)*Pi*G[{-1, 1}, \[Beta]] - (I/3)*Pi*G[{1, -1}, \[Beta]] - 
     (I/3)*Pi*G[{1, 1}, \[Beta]] - G[{-1, -1, -1}, \[Beta]]/3 - 
     G[{-1, -1, 1}, \[Beta]]/3 - G[{-1, 1, -1}, \[Beta]]/3 - 
     G[{-1, 1, 1}, \[Beta]]/3 - G[{1, -1, -1}, \[Beta]]/3 - 
     G[{1, -1, 1}, \[Beta]]/3 - G[{1, 1, -1}, \[Beta]]/3 - 
     G[{1, 1, 1}, \[Beta]]/3 - ((2*I)/3)*Pi*G[{-1}, \[Beta]]*MZV[-1] - 
     ((2*I)/3)*Pi*G[{1}, \[Beta]]*MZV[-1] - (2*G[{-1, -1}, \[Beta]]*MZV[-1])/
      3 - (2*G[{-1, 1}, \[Beta]]*MZV[-1])/3 - (2*G[{1, -1}, \[Beta]]*MZV[-1])/
      3 - (2*G[{1, 1}, \[Beta]]*MZV[-1])/3 - ((2*I)/3)*Pi*MZV[-1]^2 - 
     (2*G[{-1}, \[Beta]]*MZV[-1]^2)/3 - (2*G[{1}, \[Beta]]*MZV[-1]^2)/3 - 
     (4*MZV[-1]^3)/9 + (I/3)*Pi*MZV[2] + G[{-1}, \[Beta]]*MZV[2] + 
     G[{1}, \[Beta]]*MZV[2] + 2*MZV[-1]*MZV[2] + (8*MZV[3])/9, 
    (-1/3*I)*Pi*G[{-1, -1, -1}, \[Beta]] - (I/3)*Pi*G[{-1, -1, 1}, \[Beta]] - 
     (I/3)*Pi*G[{-1, 1, -1}, \[Beta]] - (I/3)*Pi*G[{-1, 1, 1}, \[Beta]] - 
     (I/3)*Pi*G[{1, -1, -1}, \[Beta]] - (I/3)*Pi*G[{1, -1, 1}, \[Beta]] - 
     (I/3)*Pi*G[{1, 1, -1}, \[Beta]] - (I/3)*Pi*G[{1, 1, 1}, \[Beta]] - 
     G[{-1, -1, -1, -1}, \[Beta]]/3 - G[{-1, -1, -1, 1}, \[Beta]]/3 - 
     G[{-1, -1, 1, -1}, \[Beta]]/3 - G[{-1, -1, 1, 1}, \[Beta]]/3 - 
     G[{-1, 1, -1, -1}, \[Beta]]/3 - G[{-1, 1, -1, 1}, \[Beta]]/3 - 
     G[{-1, 1, 1, -1}, \[Beta]]/3 - G[{-1, 1, 1, 1}, \[Beta]]/3 - 
     G[{1, -1, -1, -1}, \[Beta]]/3 - G[{1, -1, -1, 1}, \[Beta]]/3 - 
     G[{1, -1, 1, -1}, \[Beta]]/3 - G[{1, -1, 1, 1}, \[Beta]]/3 - 
     G[{1, 1, -1, -1}, \[Beta]]/3 - G[{1, 1, -1, 1}, \[Beta]]/3 - 
     G[{1, 1, 1, -1}, \[Beta]]/3 - G[{1, 1, 1, 1}, \[Beta]]/3 - 
     ((2*I)/3)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((2*I)/3)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((2*I)/3)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((2*I)/3)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     (2*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{1, -1, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{1, -1, 1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{1, 1, -1}, \[Beta]]*MZV[-1])/3 - (2*G[{1, 1, 1}, \[Beta]]*MZV[-1])/
      3 - ((2*I)/3)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 - 
     ((2*I)/3)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (2*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/3 - (2*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      3 - (2*G[{1, -1}, \[Beta]]*MZV[-1]^2)/3 - 
     (2*G[{1, 1}, \[Beta]]*MZV[-1]^2)/3 - ((4*I)/9)*Pi*MZV[-1]^3 - 
     (4*G[{-1}, \[Beta]]*MZV[-1]^3)/9 - (4*G[{1}, \[Beta]]*MZV[-1]^3)/9 - 
     (2*MZV[-1]^4)/9 + (I/3)*Pi*G[{-1}, \[Beta]]*MZV[2] + 
     (I/3)*Pi*G[{1}, \[Beta]]*MZV[2] + G[{-1, -1}, \[Beta]]*MZV[2] + 
     G[{-1, 1}, \[Beta]]*MZV[2] + G[{1, -1}, \[Beta]]*MZV[2] + 
     G[{1, 1}, \[Beta]]*MZV[2] + ((2*I)/3)*Pi*MZV[-1]*MZV[2] + 
     2*G[{-1}, \[Beta]]*MZV[-1]*MZV[2] + 2*G[{1}, \[Beta]]*MZV[-1]*MZV[2] + 
     2*MZV[-1]^2*MZV[2] - MZV[2]^2/10 + ((8*I)/9)*Pi*MZV[3] + 
     (8*G[{-1}, \[Beta]]*MZV[3])/9 + (8*G[{1}, \[Beta]]*MZV[3])/9 + 
     (16*MZV[-1]*MZV[3])/9}, 0, 5, 1], 
 K[3] -> SeriesData[\[Epsilon], 0, {1, 0, 5*MZV[2], (22*MZV[3])/3, 
    (303*MZV[2]^2)/10}, 0, 5, 1], 
 K[4] -> SeriesData[\[Epsilon], 0, {MZV[2], 8*MZV[-1]*MZV[2], 
    32*MZV[-1]^2*MZV[2] + 7*MZV[2]^2}, 2, 5, 1], 
 K[5] -> SeriesData[\[Epsilon], 0, 
   {1/7, ((2*I)/7)*Pi + (2*G[{-1}, \[Beta]])/7 + (2*G[{1}, \[Beta]])/7 + 
     (4*MZV[-1])/7, ((4*I)/7)*Pi*G[{-1}, \[Beta]] + 
     ((4*I)/7)*Pi*G[{1}, \[Beta]] + (4*G[{-1, -1}, \[Beta]])/7 + 
     (4*G[{-1, 1}, \[Beta]])/7 + (4*G[{1, -1}, \[Beta]])/7 + 
     (4*G[{1, 1}, \[Beta]])/7 + ((8*I)/7)*Pi*MZV[-1] + 
     (8*G[{-1}, \[Beta]]*MZV[-1])/7 + (8*G[{1}, \[Beta]]*MZV[-1])/7 + 
     (8*MZV[-1]^2)/7 - (13*MZV[2])/7, ((8*I)/7)*Pi*G[{-1, -1}, \[Beta]] + 
     ((8*I)/7)*Pi*G[{-1, 1}, \[Beta]] + ((8*I)/7)*Pi*G[{1, -1}, \[Beta]] + 
     ((8*I)/7)*Pi*G[{1, 1}, \[Beta]] + (8*G[{-1, -1, -1}, \[Beta]])/7 + 
     (8*G[{-1, -1, 1}, \[Beta]])/7 + (8*G[{-1, 1, -1}, \[Beta]])/7 + 
     (8*G[{-1, 1, 1}, \[Beta]])/7 + (8*G[{1, -1, -1}, \[Beta]])/7 + 
     (8*G[{1, -1, 1}, \[Beta]])/7 + (8*G[{1, 1, -1}, \[Beta]])/7 + 
     (8*G[{1, 1, 1}, \[Beta]])/7 + ((16*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] + 
     ((16*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     (16*G[{-1, -1}, \[Beta]]*MZV[-1])/7 + (16*G[{-1, 1}, \[Beta]]*MZV[-1])/
      7 + (16*G[{1, -1}, \[Beta]]*MZV[-1])/7 + 
     (16*G[{1, 1}, \[Beta]]*MZV[-1])/7 + ((16*I)/7)*Pi*MZV[-1]^2 + 
     (16*G[{-1}, \[Beta]]*MZV[-1]^2)/7 + (16*G[{1}, \[Beta]]*MZV[-1]^2)/7 + 
     (32*MZV[-1]^3)/21 - ((10*I)/7)*Pi*MZV[2] - (26*G[{-1}, \[Beta]]*MZV[2])/
      7 - (26*G[{1}, \[Beta]]*MZV[2])/7 - (52*MZV[-1]*MZV[2])/7 - 
     (32*MZV[3])/21, ((16*I)/7)*Pi*G[{-1, -1, -1}, \[Beta]] + 
     ((16*I)/7)*Pi*G[{-1, -1, 1}, \[Beta]] + ((16*I)/7)*Pi*
      G[{-1, 1, -1}, \[Beta]] + ((16*I)/7)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     ((16*I)/7)*Pi*G[{1, -1, -1}, \[Beta]] + ((16*I)/7)*Pi*
      G[{1, -1, 1}, \[Beta]] + ((16*I)/7)*Pi*G[{1, 1, -1}, \[Beta]] + 
     ((16*I)/7)*Pi*G[{1, 1, 1}, \[Beta]] + (16*G[{-1, -1, -1, -1}, \[Beta]])/
      7 + (16*G[{-1, -1, -1, 1}, \[Beta]])/7 + 
     (16*G[{-1, -1, 1, -1}, \[Beta]])/7 + (16*G[{-1, -1, 1, 1}, \[Beta]])/7 + 
     (16*G[{-1, 1, -1, -1}, \[Beta]])/7 + (16*G[{-1, 1, -1, 1}, \[Beta]])/7 + 
     (16*G[{-1, 1, 1, -1}, \[Beta]])/7 + (16*G[{-1, 1, 1, 1}, \[Beta]])/7 + 
     (16*G[{1, -1, -1, -1}, \[Beta]])/7 + (16*G[{1, -1, -1, 1}, \[Beta]])/7 + 
     (16*G[{1, -1, 1, -1}, \[Beta]])/7 + (16*G[{1, -1, 1, 1}, \[Beta]])/7 + 
     (16*G[{1, 1, -1, -1}, \[Beta]])/7 + (16*G[{1, 1, -1, 1}, \[Beta]])/7 + 
     (16*G[{1, 1, 1, -1}, \[Beta]])/7 + (16*G[{1, 1, 1, 1}, \[Beta]])/7 + 
     ((32*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((32*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     ((32*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((32*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     (32*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 + ((32*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 + ((32*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (32*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (32*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (32*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 + (32*G[{1, 1}, \[Beta]]*MZV[-1]^2)/
      7 + ((64*I)/21)*Pi*MZV[-1]^3 + (64*G[{-1}, \[Beta]]*MZV[-1]^3)/21 + 
     (64*G[{1}, \[Beta]]*MZV[-1]^3)/21 + (32*MZV[-1]^4)/21 - 
     ((20*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[2] - ((20*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[2] - (52*G[{-1, -1}, \[Beta]]*MZV[2])/7 - 
     (52*G[{-1, 1}, \[Beta]]*MZV[2])/7 - (52*G[{1, -1}, \[Beta]]*MZV[2])/7 - 
     (52*G[{1, 1}, \[Beta]]*MZV[2])/7 - ((40*I)/7)*Pi*MZV[-1]*MZV[2] - 
     (104*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (104*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 - (104*MZV[-1]^2*MZV[2])/7 + 
     (303*MZV[2]^2)/70 - ((64*I)/21)*Pi*MZV[3] - (64*G[{-1}, \[Beta]]*MZV[3])/
      21 - (64*G[{1}, \[Beta]]*MZV[3])/21 - (128*MZV[-1]*MZV[3])/21}, 0, 5, 
   1], K[6] -> SeriesData[\[Epsilon], 0, 
   {3/28, 0, (-3*G[{-1, -1}, \[Beta]])/14 - (3*G[{-1, 1}, \[Beta]])/14 + 
     (3*G[{-1, -c^(-1)}, \[Beta]])/14 - (3*G[{1, -1}, \[Beta]])/14 - 
     (3*G[{1, 1}, \[Beta]])/14 + (3*G[{1, -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -1}, \[Beta]])/14 + (3*G[{-e^(-1), 1}, \[Beta]])/14 - 
     (3*G[{-e^(-1), -c^(-1)}, \[Beta]])/14 + (3*G[{-e, -1}, \[Beta]])/14 + 
     (3*G[{-e, 1}, \[Beta]])/14 - (3*G[{-e, -c^(-1)}, \[Beta]])/14 - 
     (3*G[{-1}, \[Beta]]*MZV[-1])/14 - (3*G[{1}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e^(-1)}, \[Beta]]*MZV[-1])/14 + (3*G[{-e}, \[Beta]]*MZV[-1])/14 + 
     (3*MZV[2])/14, (-9*G[{-1, -1, -1}, \[Beta]])/14 - 
     (9*G[{-1, -1, 1}, \[Beta]])/14 + (9*G[{-1, -1, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{-1, 1, -1}, \[Beta]])/14 - (9*G[{-1, 1, 1}, \[Beta]])/14 + 
     (9*G[{-1, 1, -c^(-1)}, \[Beta]])/14 + (6*G[{-1, -c^(-1), -1}, \[Beta]])/
      7 + (6*G[{-1, -c^(-1), 1}, \[Beta]])/7 - 
     (6*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (3*G[{-1, -e^(-1), -1}, \[Beta]])/14 - (3*G[{-1, -e^(-1), 1}, \[Beta]])/
      14 + (3*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (3*G[{-1, -e, -1}, \[Beta]])/14 - (3*G[{-1, -e, 1}, \[Beta]])/14 + 
     (3*G[{-1, -e, -c^(-1)}, \[Beta]])/14 - (9*G[{1, -1, -1}, \[Beta]])/14 - 
     (9*G[{1, -1, 1}, \[Beta]])/14 + (9*G[{1, -1, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{1, 1, -1}, \[Beta]])/14 - (9*G[{1, 1, 1}, \[Beta]])/14 + 
     (9*G[{1, 1, -c^(-1)}, \[Beta]])/14 + (6*G[{1, -c^(-1), -1}, \[Beta]])/
      7 + (6*G[{1, -c^(-1), 1}, \[Beta]])/7 - 
     (6*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (3*G[{1, -e^(-1), -1}, \[Beta]])/14 - (3*G[{1, -e^(-1), 1}, \[Beta]])/
      14 + (3*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (3*G[{1, -e, -1}, \[Beta]])/14 - (3*G[{1, -e, 1}, \[Beta]])/14 + 
     (3*G[{1, -e, -c^(-1)}, \[Beta]])/14 + (9*G[{-e^(-1), -1, -1}, \[Beta]])/
      14 + (9*G[{-e^(-1), -1, 1}, \[Beta]])/14 - 
     (9*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e^(-1), 1, -1}, \[Beta]])/14 + (9*G[{-e^(-1), 1, 1}, \[Beta]])/
      14 - (9*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (6*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (6*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (6*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (3*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (3*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e, -1}, \[Beta]])/14 + (3*G[{-e^(-1), -e, 1}, \[Beta]])/
      14 - (3*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e, -1, -1}, \[Beta]])/14 + (9*G[{-e, -1, 1}, \[Beta]])/14 - 
     (9*G[{-e, -1, -c^(-1)}, \[Beta]])/14 + (9*G[{-e, 1, -1}, \[Beta]])/14 + 
     (9*G[{-e, 1, 1}, \[Beta]])/14 - (9*G[{-e, 1, -c^(-1)}, \[Beta]])/14 - 
     (6*G[{-e, -c^(-1), -1}, \[Beta]])/7 - (6*G[{-e, -c^(-1), 1}, \[Beta]])/
      7 + (6*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (3*G[{-e, -e^(-1), -1}, \[Beta]])/14 + (3*G[{-e, -e^(-1), 1}, \[Beta]])/
      14 - (3*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e, -e, -1}, \[Beta]])/14 + (3*G[{-e, -e, 1}, \[Beta]])/14 - 
     (3*G[{-e, -e, -c^(-1)}, \[Beta]])/14 - (9*G[{-1, -1}, \[Beta]]*MZV[-1])/
      14 - (9*G[{-1, 1}, \[Beta]]*MZV[-1])/14 + 
     (6*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{-1, -e}, \[Beta]]*MZV[-1])/14 - (9*G[{1, -1}, \[Beta]]*MZV[-1])/
      14 - (9*G[{1, 1}, \[Beta]]*MZV[-1])/14 + 
     (6*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{1, -e}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (6*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e, -1}, \[Beta]]*MZV[-1])/14 + (9*G[{-e, 1}, \[Beta]]*MZV[-1])/
      14 - (6*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e, -e}, \[Beta]]*MZV[-1])/14 - (3*G[{-1}, \[Beta]]*MZV[-1]^2)/7 - 
     (3*G[{1}, \[Beta]]*MZV[-1]^2)/7 + (3*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/
      7 + (3*G[{-e}, \[Beta]]*MZV[-1]^2)/7 + (3*G[{-1}, \[Beta]]*MZV[2])/28 + 
     (3*G[{1}, \[Beta]]*MZV[2])/28 - (3*G[{-e^(-1)}, \[Beta]]*MZV[2])/28 - 
     (3*G[{-e}, \[Beta]]*MZV[2])/28 - (19*MZV[3])/56, 
    (-3*G[{-1, -1, -1, -1}, \[Beta]])/2 - (3*G[{-1, -1, -1, 1}, \[Beta]])/2 + 
     (3*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/2 - 
     (3*G[{-1, -1, 1, -1}, \[Beta]])/2 - (3*G[{-1, -1, 1, 1}, \[Beta]])/2 + 
     (3*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/2 + 
     (18*G[{-1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (18*G[{-1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (18*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, -1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{-1, -1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-1, -1, -e, -1}, \[Beta]])/14 - (15*G[{-1, -1, -e, 1}, \[Beta]])/
      14 + (15*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/14 - 
     (3*G[{-1, 1, -1, -1}, \[Beta]])/2 - (3*G[{-1, 1, -1, 1}, \[Beta]])/2 + 
     (3*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/2 - (3*G[{-1, 1, 1, -1}, \[Beta]])/
      2 - (3*G[{-1, 1, 1, 1}, \[Beta]])/2 + 
     (3*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/2 + 
     (18*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (18*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (18*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, 1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{-1, 1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-1, 1, -e, -1}, \[Beta]])/14 - (15*G[{-1, 1, -e, 1}, \[Beta]])/
      14 + (15*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (15*G[{-1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (15*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (15*G[{-1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (15*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (24*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (24*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (24*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (9*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (9*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (9*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (9*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (9*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (9*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-1, -e^(-1), -1, -1}, \[Beta]])/14 - 
     (9*G[{-1, -e^(-1), -1, 1}, \[Beta]])/14 + 
     (9*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{-1, -e^(-1), 1, -1}, \[Beta]])/14 - 
     (9*G[{-1, -e^(-1), 1, 1}, \[Beta]])/14 + 
     (9*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/14 + 
     (6*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (6*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (6*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (3*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/14 - 
     (3*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/14 + 
     (3*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (3*G[{-1, -e^(-1), -e, -1}, \[Beta]])/14 - 
     (3*G[{-1, -e^(-1), -e, 1}, \[Beta]])/14 + 
     (3*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{-1, -e, -1, -1}, \[Beta]])/14 - (9*G[{-1, -e, -1, 1}, \[Beta]])/
      14 + (9*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{-1, -e, 1, -1}, \[Beta]])/14 - (9*G[{-1, -e, 1, 1}, \[Beta]])/14 + 
     (9*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/14 + 
     (6*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (6*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (6*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (3*G[{-1, -e, -e^(-1), -1}, \[Beta]])/14 - 
     (3*G[{-1, -e, -e^(-1), 1}, \[Beta]])/14 + 
     (3*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (3*G[{-1, -e, -e, -1}, \[Beta]])/14 - (3*G[{-1, -e, -e, 1}, \[Beta]])/
      14 + (3*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/14 - 
     (3*G[{1, -1, -1, -1}, \[Beta]])/2 - (3*G[{1, -1, -1, 1}, \[Beta]])/2 + 
     (3*G[{1, -1, -1, -c^(-1)}, \[Beta]])/2 - (3*G[{1, -1, 1, -1}, \[Beta]])/
      2 - (3*G[{1, -1, 1, 1}, \[Beta]])/2 + 
     (3*G[{1, -1, 1, -c^(-1)}, \[Beta]])/2 + 
     (18*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (18*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (18*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{1, -1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{1, -1, -e, -1}, \[Beta]])/14 - (15*G[{1, -1, -e, 1}, \[Beta]])/
      14 + (15*G[{1, -1, -e, -c^(-1)}, \[Beta]])/14 - 
     (3*G[{1, 1, -1, -1}, \[Beta]])/2 - (3*G[{1, 1, -1, 1}, \[Beta]])/2 + 
     (3*G[{1, 1, -1, -c^(-1)}, \[Beta]])/2 - (3*G[{1, 1, 1, -1}, \[Beta]])/
      2 - (3*G[{1, 1, 1, 1}, \[Beta]])/2 + (3*G[{1, 1, 1, -c^(-1)}, \[Beta]])/
      2 + (18*G[{1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (18*G[{1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (18*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, 1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{1, 1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{1, 1, -e, -1}, \[Beta]])/14 - (15*G[{1, 1, -e, 1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (15*G[{1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (15*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (15*G[{1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (15*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (24*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (24*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (24*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (9*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (9*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (9*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (9*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (9*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (9*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (9*G[{1, -e^(-1), -1, -1}, \[Beta]])/14 - 
     (9*G[{1, -e^(-1), -1, 1}, \[Beta]])/14 + 
     (9*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{1, -e^(-1), 1, -1}, \[Beta]])/14 - 
     (9*G[{1, -e^(-1), 1, 1}, \[Beta]])/14 + 
     (9*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/14 + 
     (6*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (6*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (6*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (3*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/14 - 
     (3*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/14 + 
     (3*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (3*G[{1, -e^(-1), -e, -1}, \[Beta]])/14 - 
     (3*G[{1, -e^(-1), -e, 1}, \[Beta]])/14 + 
     (3*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/14 - 
     (9*G[{1, -e, -1, -1}, \[Beta]])/14 - (9*G[{1, -e, -1, 1}, \[Beta]])/14 + 
     (9*G[{1, -e, -1, -c^(-1)}, \[Beta]])/14 - (9*G[{1, -e, 1, -1}, \[Beta]])/
      14 - (9*G[{1, -e, 1, 1}, \[Beta]])/14 + 
     (9*G[{1, -e, 1, -c^(-1)}, \[Beta]])/14 + 
     (6*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (6*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (6*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (3*G[{1, -e, -e^(-1), -1}, \[Beta]])/14 - 
     (3*G[{1, -e, -e^(-1), 1}, \[Beta]])/14 + 
     (3*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (3*G[{1, -e, -e, -1}, \[Beta]])/14 - (3*G[{1, -e, -e, 1}, \[Beta]])/14 + 
     (3*G[{1, -e, -e, -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -1, -1, -1}, \[Beta]])/2 + 
     (3*G[{-e^(-1), -1, -1, 1}, \[Beta]])/2 - 
     (3*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]])/2 + 
     (3*G[{-e^(-1), -1, 1, -1}, \[Beta]])/2 + 
     (3*G[{-e^(-1), -1, 1, 1}, \[Beta]])/2 - 
     (3*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]])/2 - 
     (18*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (18*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (18*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-e^(-1), -1, -e, -1}, \[Beta]])/14 + 
     (15*G[{-e^(-1), -1, -e, 1}, \[Beta]])/14 - 
     (15*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e^(-1), 1, -1, -1}, \[Beta]])/2 + 
     (3*G[{-e^(-1), 1, -1, 1}, \[Beta]])/2 - 
     (3*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]])/2 + 
     (3*G[{-e^(-1), 1, 1, -1}, \[Beta]])/2 + 
     (3*G[{-e^(-1), 1, 1, 1}, \[Beta]])/2 - 
     (3*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]])/2 - 
     (18*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (18*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (18*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-e^(-1), 1, -e, -1}, \[Beta]])/14 + 
     (15*G[{-e^(-1), 1, -e, 1}, \[Beta]])/14 - 
     (15*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-e^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (15*G[{-e^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (15*G[{-e^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-e^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (15*G[{-e^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (15*G[{-e^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (24*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (24*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (24*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/14 - 
     (9*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/14 - 
     (9*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (6*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (6*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (6*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (3*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (3*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/14 - 
     (3*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e, -1, -1}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e, -1, 1}, \[Beta]])/14 - 
     (9*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e, 1, -1}, \[Beta]])/14 + 
     (9*G[{-e^(-1), -e, 1, 1}, \[Beta]])/14 - 
     (9*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/14 - 
     (6*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (6*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (6*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (3*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/14 - 
     (3*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e, -e, -1}, \[Beta]])/14 + 
     (3*G[{-e^(-1), -e, -e, 1}, \[Beta]])/14 - 
     (3*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e, -1, -1, -1}, \[Beta]])/2 + (3*G[{-e, -1, -1, 1}, \[Beta]])/2 - 
     (3*G[{-e, -1, -1, -c^(-1)}, \[Beta]])/2 + 
     (3*G[{-e, -1, 1, -1}, \[Beta]])/2 + (3*G[{-e, -1, 1, 1}, \[Beta]])/2 - 
     (3*G[{-e, -1, 1, -c^(-1)}, \[Beta]])/2 - 
     (18*G[{-e, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (18*G[{-e, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (18*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-e, -1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-e, -1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-e, -1, -e, -1}, \[Beta]])/14 + (15*G[{-e, -1, -e, 1}, \[Beta]])/
      14 - (15*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e, 1, -1, -1}, \[Beta]])/2 + (3*G[{-e, 1, -1, 1}, \[Beta]])/2 - 
     (3*G[{-e, 1, -1, -c^(-1)}, \[Beta]])/2 + (3*G[{-e, 1, 1, -1}, \[Beta]])/
      2 + (3*G[{-e, 1, 1, 1}, \[Beta]])/2 - 
     (3*G[{-e, 1, 1, -c^(-1)}, \[Beta]])/2 - 
     (18*G[{-e, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (18*G[{-e, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (18*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-e, 1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-e, 1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-e, 1, -e, -1}, \[Beta]])/14 + (15*G[{-e, 1, -e, 1}, \[Beta]])/
      14 - (15*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-e, -c^(-1), -1, -1}, \[Beta]])/7 - 
     (15*G[{-e, -c^(-1), -1, 1}, \[Beta]])/7 + 
     (15*G[{-e, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-e, -c^(-1), 1, -1}, \[Beta]])/7 - 
     (15*G[{-e, -c^(-1), 1, 1}, \[Beta]])/7 + 
     (15*G[{-e, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (24*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (24*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (24*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (9*G[{-e, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (9*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (9*G[{-e, -e^(-1), -1, -1}, \[Beta]])/14 + 
     (9*G[{-e, -e^(-1), -1, 1}, \[Beta]])/14 - 
     (9*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e, -e^(-1), 1, -1}, \[Beta]])/14 + 
     (9*G[{-e, -e^(-1), 1, 1}, \[Beta]])/14 - 
     (9*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (6*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (6*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (6*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (3*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (3*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (3*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e, -e^(-1), -e, -1}, \[Beta]])/14 + 
     (3*G[{-e, -e^(-1), -e, 1}, \[Beta]])/14 - 
     (3*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e, -e, -1, -1}, \[Beta]])/14 + (9*G[{-e, -e, -1, 1}, \[Beta]])/
      14 - (9*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/14 + 
     (9*G[{-e, -e, 1, -1}, \[Beta]])/14 + (9*G[{-e, -e, 1, 1}, \[Beta]])/14 - 
     (9*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/14 - 
     (6*G[{-e, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (6*G[{-e, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (6*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (3*G[{-e, -e, -e^(-1), -1}, \[Beta]])/14 + 
     (3*G[{-e, -e, -e^(-1), 1}, \[Beta]])/14 - 
     (3*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (3*G[{-e, -e, -e, -1}, \[Beta]])/14 + (3*G[{-e, -e, -e, 1}, \[Beta]])/
      14 - (3*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/14 - 
     (3*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/2 - 
     (3*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/2 + 
     (18*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/2 - 
     (3*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/2 + 
     (18*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (24*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (9*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (9*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/14 + 
     (6*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/14 + 
     (6*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{1, -1, -1}, \[Beta]]*MZV[-1])/2 - 
     (3*G[{1, -1, 1}, \[Beta]]*MZV[-1])/2 + 
     (18*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, -1, -e}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{1, 1, -1}, \[Beta]]*MZV[-1])/2 - (3*G[{1, 1, 1}, \[Beta]]*MZV[-1])/
      2 + (18*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, 1, -e}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (24*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (9*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (9*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/14 + 
     (6*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{1, -e, -1}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{1, -e, 1}, \[Beta]]*MZV[-1])/14 + 
     (6*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{1, -e, -e}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/2 + 
     (3*G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/2 - 
     (18*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/2 + 
     (3*G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/2 - 
     (18*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-e^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-e^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (24*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (9*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (6*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/14 - 
     (6*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e, -1, -1}, \[Beta]]*MZV[-1])/2 + 
     (3*G[{-e, -1, 1}, \[Beta]]*MZV[-1])/2 - 
     (18*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e, 1, -1}, \[Beta]]*MZV[-1])/2 + 
     (3*G[{-e, 1, 1}, \[Beta]]*MZV[-1])/2 - 
     (18*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-e, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-e, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (24*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (9*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (6*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/14 + 
     (9*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/14 - 
     (6*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (3*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/14 - 
     (9*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 - (9*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (12*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (3*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (3*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 - (9*G[{1, -1}, \[Beta]]*MZV[-1]^2)/
      7 - (9*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (12*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (3*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (3*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (9*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (9*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (12*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (3*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (3*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (9*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/7 + (9*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (12*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (3*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (3*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/7 - (4*G[{-1}, \[Beta]]*MZV[-1]^3)/
      7 - (4*G[{1}, \[Beta]]*MZV[-1]^3)/7 + 
     (4*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/7 + (4*G[{-e}, \[Beta]]*MZV[-1]^3)/
      7 - (3*G[{-1, -1}, \[Beta]]*MZV[2])/28 - (3*G[{-1, 1}, \[Beta]]*MZV[2])/
      28 + (3*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/28 + 
     (3*G[{-1, -e}, \[Beta]]*MZV[2])/28 - (3*G[{1, -1}, \[Beta]]*MZV[2])/28 - 
     (3*G[{1, 1}, \[Beta]]*MZV[2])/28 + (3*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/
      28 + (3*G[{1, -e}, \[Beta]]*MZV[2])/28 + 
     (3*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/28 + 
     (3*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/28 - 
     (3*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/28 - 
     (3*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/28 + 
     (3*G[{-e, -1}, \[Beta]]*MZV[2])/28 + (3*G[{-e, 1}, \[Beta]]*MZV[2])/28 - 
     (3*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/28 - 
     (3*G[{-e, -e}, \[Beta]]*MZV[2])/28 + (99*MZV[2]^2)/280 + 
     (3*G[{-1}, \[Beta]]*MZV[3])/8 + (3*G[{1}, \[Beta]]*MZV[3])/8 - 
     (3*G[{-e^(-1)}, \[Beta]]*MZV[3])/8 - (3*G[{-e}, \[Beta]]*MZV[3])/8}, 0, 
   5, 1], K[7] -> SeriesData[\[Epsilon], 0, 
   {-3/14, (-6*G[{-1}, \[Beta]])/7 - (6*G[{1}, \[Beta]])/7 + 
     (6*G[{-c^(-1)}, \[Beta]])/7 - (6*MZV[-1])/7, 
    (-15*G[{-1, -1}, \[Beta]])/7 - (15*G[{-1, 1}, \[Beta]])/7 + 
     (15*G[{-1, -c^(-1)}, \[Beta]])/7 - (15*G[{1, -1}, \[Beta]])/7 - 
     (15*G[{1, 1}, \[Beta]])/7 + (15*G[{1, -c^(-1)}, \[Beta]])/7 + 
     (24*G[{-c^(-1), -1}, \[Beta]])/7 + (24*G[{-c^(-1), 1}, \[Beta]])/7 - 
     (24*G[{-c^(-1), -c^(-1)}, \[Beta]])/7 - (9*G[{-e^(-1), -1}, \[Beta]])/
      7 - (9*G[{-e^(-1), 1}, \[Beta]])/7 + (9*G[{-e^(-1), -c^(-1)}, \[Beta]])/
      7 - (9*G[{-e, -1}, \[Beta]])/7 - (9*G[{-e, 1}, \[Beta]])/7 + 
     (9*G[{-e, -c^(-1)}, \[Beta]])/7 - (15*G[{-1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1}, \[Beta]]*MZV[-1])/7 + (24*G[{-c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1)}, \[Beta]]*MZV[-1])/7 - (9*G[{-e}, \[Beta]]*MZV[-1])/7 - 
     (12*MZV[-1]^2)/7, (-33*G[{-1, -1, -1}, \[Beta]])/7 - 
     (33*G[{-1, -1, 1}, \[Beta]])/7 + (33*G[{-1, -1, -c^(-1)}, \[Beta]])/7 - 
     (33*G[{-1, 1, -1}, \[Beta]])/7 - (33*G[{-1, 1, 1}, \[Beta]])/7 + 
     (33*G[{-1, 1, -c^(-1)}, \[Beta]])/7 + (60*G[{-1, -c^(-1), -1}, \[Beta]])/
      7 + (60*G[{-1, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-1, -e^(-1), -1}, \[Beta]])/7 - (27*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 + (27*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-1, -e, -1}, \[Beta]])/7 - (27*G[{-1, -e, 1}, \[Beta]])/7 + 
     (27*G[{-1, -e, -c^(-1)}, \[Beta]])/7 - (33*G[{1, -1, -1}, \[Beta]])/7 - 
     (33*G[{1, -1, 1}, \[Beta]])/7 + (33*G[{1, -1, -c^(-1)}, \[Beta]])/7 - 
     (33*G[{1, 1, -1}, \[Beta]])/7 - (33*G[{1, 1, 1}, \[Beta]])/7 + 
     (33*G[{1, 1, -c^(-1)}, \[Beta]])/7 + (60*G[{1, -c^(-1), -1}, \[Beta]])/
      7 + (60*G[{1, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{1, -e^(-1), -1}, \[Beta]])/7 - (27*G[{1, -e^(-1), 1}, \[Beta]])/
      7 + (27*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{1, -e, -1}, \[Beta]])/7 - (27*G[{1, -e, 1}, \[Beta]])/7 + 
     (27*G[{1, -e, -c^(-1)}, \[Beta]])/7 + (60*G[{-c^(-1), -1, -1}, \[Beta]])/
      7 + (60*G[{-c^(-1), -1, 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 1, -1}, \[Beta]])/7 + (60*G[{-c^(-1), 1, 1}, \[Beta]])/
      7 - (60*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (96*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (96*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (96*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e, -1}, \[Beta]])/7 + (36*G[{-c^(-1), -e, 1}, \[Beta]])/
      7 - (36*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -1, -1}, \[Beta]])/7 - (27*G[{-e^(-1), -1, 1}, \[Beta]])/
      7 + (27*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e^(-1), 1, -1}, \[Beta]])/7 - (27*G[{-e^(-1), 1, 1}, \[Beta]])/
      7 + (27*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e, -1}, \[Beta]])/7 - (9*G[{-e^(-1), -e, 1}, \[Beta]])/
      7 + (9*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e, -1, -1}, \[Beta]])/7 - (27*G[{-e, -1, 1}, \[Beta]])/7 + 
     (27*G[{-e, -1, -c^(-1)}, \[Beta]])/7 - (27*G[{-e, 1, -1}, \[Beta]])/7 - 
     (27*G[{-e, 1, 1}, \[Beta]])/7 + (27*G[{-e, 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-e, -c^(-1), -1}, \[Beta]])/7 + (36*G[{-e, -c^(-1), 1}, \[Beta]])/
      7 - (36*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -e^(-1), -1}, \[Beta]])/7 - (9*G[{-e, -e^(-1), 1}, \[Beta]])/
      7 + (9*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -e, -1}, \[Beta]])/7 - (9*G[{-e, -e, 1}, \[Beta]])/7 + 
     (9*G[{-e, -e, -c^(-1)}, \[Beta]])/7 - (33*G[{-1, -1}, \[Beta]]*MZV[-1])/
      7 - (33*G[{-1, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-1, -e}, \[Beta]]*MZV[-1])/7 - (33*G[{1, -1}, \[Beta]]*MZV[-1])/
      7 - (33*G[{1, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{1, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (96*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e, -1}, \[Beta]]*MZV[-1])/7 - (27*G[{-e, 1}, \[Beta]]*MZV[-1])/
      7 + (36*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -e}, \[Beta]]*MZV[-1])/7 - (30*G[{-1}, \[Beta]]*MZV[-1]^2)/7 - 
     (30*G[{1}, \[Beta]]*MZV[-1]^2)/7 + (48*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/
      7 - (18*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (18*G[{-e}, \[Beta]]*MZV[-1]^2)/7 - (16*MZV[-1]^3)/7 - 
     (9*G[{-1}, \[Beta]]*MZV[2])/14 - (9*G[{1}, \[Beta]]*MZV[2])/14 + 
     (9*G[{-e^(-1)}, \[Beta]]*MZV[2])/14 + (9*G[{-e}, \[Beta]]*MZV[2])/14 + 
     (61*MZV[3])/28, (-69*G[{-1, -1, -1, -1}, \[Beta]])/7 - 
     (69*G[{-1, -1, -1, 1}, \[Beta]])/7 + 
     (69*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (69*G[{-1, -1, 1, -1}, \[Beta]])/7 - (69*G[{-1, -1, 1, 1}, \[Beta]])/7 + 
     (69*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (132*G[{-1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (132*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     9*G[{-1, -1, -e^(-1), -1}, \[Beta]] - 
     9*G[{-1, -1, -e^(-1), 1}, \[Beta]] + 
     9*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]] - 
     9*G[{-1, -1, -e, -1}, \[Beta]] - 9*G[{-1, -1, -e, 1}, \[Beta]] + 
     9*G[{-1, -1, -e, -c^(-1)}, \[Beta]] - (69*G[{-1, 1, -1, -1}, \[Beta]])/
      7 - (69*G[{-1, 1, -1, 1}, \[Beta]])/7 + 
     (69*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (69*G[{-1, 1, 1, -1}, \[Beta]])/7 - (69*G[{-1, 1, 1, 1}, \[Beta]])/7 + 
     (69*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (132*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (132*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     9*G[{-1, 1, -e^(-1), -1}, \[Beta]] - 9*G[{-1, 1, -e^(-1), 1}, \[Beta]] + 
     9*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]] - 
     9*G[{-1, 1, -e, -1}, \[Beta]] - 9*G[{-1, 1, -e, 1}, \[Beta]] + 
     9*G[{-1, 1, -e, -c^(-1)}, \[Beta]] + 
     (150*G[{-1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (150*G[{-1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (150*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (150*G[{-1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (150*G[{-1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (150*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (90*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (90*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (90*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (90*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (90*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (90*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (81*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (81*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (81*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (81*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (27*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (27*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (27*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (27*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{-1, -e, -1, -1}, \[Beta]])/7 - (81*G[{-1, -e, -1, 1}, \[Beta]])/
      7 + (81*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{-1, -e, 1, -1}, \[Beta]])/7 - (81*G[{-1, -e, 1, 1}, \[Beta]])/7 + 
     (81*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (27*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (27*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-1, -e, -e, -1}, \[Beta]])/7 - (27*G[{-1, -e, -e, 1}, \[Beta]])/
      7 + (27*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (69*G[{1, -1, -1, -1}, \[Beta]])/7 - (69*G[{1, -1, -1, 1}, \[Beta]])/7 + 
     (69*G[{1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (69*G[{1, -1, 1, -1}, \[Beta]])/7 - (69*G[{1, -1, 1, 1}, \[Beta]])/7 + 
     (69*G[{1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (132*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (132*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     9*G[{1, -1, -e^(-1), -1}, \[Beta]] - 9*G[{1, -1, -e^(-1), 1}, \[Beta]] + 
     9*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]] - 
     9*G[{1, -1, -e, -1}, \[Beta]] - 9*G[{1, -1, -e, 1}, \[Beta]] + 
     9*G[{1, -1, -e, -c^(-1)}, \[Beta]] - (69*G[{1, 1, -1, -1}, \[Beta]])/7 - 
     (69*G[{1, 1, -1, 1}, \[Beta]])/7 + (69*G[{1, 1, -1, -c^(-1)}, \[Beta]])/
      7 - (69*G[{1, 1, 1, -1}, \[Beta]])/7 - (69*G[{1, 1, 1, 1}, \[Beta]])/
      7 + (69*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (132*G[{1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (132*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     9*G[{1, 1, -e^(-1), -1}, \[Beta]] - 9*G[{1, 1, -e^(-1), 1}, \[Beta]] + 
     9*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]] - 9*G[{1, 1, -e, -1}, \[Beta]] - 
     9*G[{1, 1, -e, 1}, \[Beta]] + 9*G[{1, 1, -e, -c^(-1)}, \[Beta]] + 
     (150*G[{1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (150*G[{1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (150*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (150*G[{1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (150*G[{1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (150*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (90*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (90*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (90*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (90*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (90*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (90*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (81*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (81*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (81*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (81*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (27*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (27*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (27*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (27*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{1, -e, -1, -1}, \[Beta]])/7 - (81*G[{1, -e, -1, 1}, \[Beta]])/7 + 
     (81*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (81*G[{1, -e, 1, -1}, \[Beta]])/7 - (81*G[{1, -e, 1, 1}, \[Beta]])/7 + 
     (81*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (27*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (27*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (27*G[{1, -e, -e, -1}, \[Beta]])/7 - (27*G[{1, -e, -e, 1}, \[Beta]])/7 + 
     (27*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 + 
     (132*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-c^(-1), -1, 1, -1}, \[Beta]])/7 + 
     (132*G[{-c^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 1, -1, -1}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (240*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (240*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (384*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (384*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (384*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (144*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (144*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (144*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 - 
     (36*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 + 
     (108*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 - 
     (108*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (144*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (144*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 + 
     (36*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 - 
     (36*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 - 
     9*G[{-e^(-1), -1, -1, -1}, \[Beta]] - 
     9*G[{-e^(-1), -1, -1, 1}, \[Beta]] + 
     9*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]] - 
     9*G[{-e^(-1), -1, 1, -1}, \[Beta]] - 9*G[{-e^(-1), -1, 1, 1}, \[Beta]] + 
     9*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]] + 
     (108*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e^(-1), -1, -e, -1}, \[Beta]])/7 - 
     (45*G[{-e^(-1), -1, -e, 1}, \[Beta]])/7 + 
     (45*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     9*G[{-e^(-1), 1, -1, -1}, \[Beta]] - 9*G[{-e^(-1), 1, -1, 1}, \[Beta]] + 
     9*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]] - 
     9*G[{-e^(-1), 1, 1, -1}, \[Beta]] - 9*G[{-e^(-1), 1, 1, 1}, \[Beta]] + 
     9*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]] + 
     (108*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e^(-1), 1, -e, -1}, \[Beta]])/7 - 
     (45*G[{-e^(-1), 1, -e, 1}, \[Beta]])/7 + 
     (45*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (90*G[{-e^(-1), -c^(-1), -1, -1}, \[Beta]])/7 + 
     (90*G[{-e^(-1), -c^(-1), -1, 1}, \[Beta]])/7 - 
     (90*G[{-e^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (90*G[{-e^(-1), -c^(-1), 1, -1}, \[Beta]])/7 + 
     (90*G[{-e^(-1), -c^(-1), 1, 1}, \[Beta]])/7 - 
     (90*G[{-e^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (144*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (144*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (144*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (54*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (54*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (54*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (54*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (54*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (54*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/7 + 
     (27*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/7 + 
     (27*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e, -1, -1}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e, -1, 1}, \[Beta]])/7 + 
     (27*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e, 1, -1}, \[Beta]])/7 - 
     (27*G[{-e^(-1), -e, 1, 1}, \[Beta]])/7 + 
     (27*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e, -e, -1}, \[Beta]])/7 - 
     (9*G[{-e^(-1), -e, -e, 1}, \[Beta]])/7 + 
     (9*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 - 
     9*G[{-e, -1, -1, -1}, \[Beta]] - 9*G[{-e, -1, -1, 1}, \[Beta]] + 
     9*G[{-e, -1, -1, -c^(-1)}, \[Beta]] - 9*G[{-e, -1, 1, -1}, \[Beta]] - 
     9*G[{-e, -1, 1, 1}, \[Beta]] + 9*G[{-e, -1, 1, -c^(-1)}, \[Beta]] + 
     (108*G[{-e, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-e, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{-e, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e, -1, -e, -1}, \[Beta]])/7 - (45*G[{-e, -1, -e, 1}, \[Beta]])/
      7 + (45*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     9*G[{-e, 1, -1, -1}, \[Beta]] - 9*G[{-e, 1, -1, 1}, \[Beta]] + 
     9*G[{-e, 1, -1, -c^(-1)}, \[Beta]] - 9*G[{-e, 1, 1, -1}, \[Beta]] - 
     9*G[{-e, 1, 1, 1}, \[Beta]] + 9*G[{-e, 1, 1, -c^(-1)}, \[Beta]] + 
     (108*G[{-e, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (108*G[{-e, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (108*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{-e, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-e, 1, -e, -1}, \[Beta]])/7 - (45*G[{-e, 1, -e, 1}, \[Beta]])/7 + 
     (45*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (90*G[{-e, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (90*G[{-e, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (90*G[{-e, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (90*G[{-e, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (90*G[{-e, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (90*G[{-e, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (144*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (144*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (144*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (54*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (54*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (54*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (54*G[{-e, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (54*G[{-e, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (54*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (27*G[{-e, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (27*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (27*G[{-e, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (27*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (9*G[{-e, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (9*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e, -e, -1, -1}, \[Beta]])/7 - (27*G[{-e, -e, -1, 1}, \[Beta]])/
      7 + (27*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (27*G[{-e, -e, 1, -1}, \[Beta]])/7 - (27*G[{-e, -e, 1, 1}, \[Beta]])/7 + 
     (27*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{-e, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (36*G[{-e, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (36*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (9*G[{-e, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (9*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (9*G[{-e, -e, -e, -1}, \[Beta]])/7 - (9*G[{-e, -e, -e, 1}, \[Beta]])/7 + 
     (9*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (69*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (69*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     9*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1] - 9*G[{-1, -1, -e}, \[Beta]]*
      MZV[-1] - (69*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (69*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     9*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1] - 9*G[{-1, 1, -e}, \[Beta]]*
      MZV[-1] + (150*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (150*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (69*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (69*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     9*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1] - 9*G[{1, -1, -e}, \[Beta]]*
      MZV[-1] - (69*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (69*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     9*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1] - 9*G[{1, 1, -e}, \[Beta]]*
      MZV[-1] + (150*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (150*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (384*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (144*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (144*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (144*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (108*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (144*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 - 
     9*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1] - 9*G[{-e^(-1), -1, 1}, \[Beta]]*
      MZV[-1] + (108*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     9*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1] - 9*G[{-e^(-1), 1, 1}, \[Beta]]*
      MZV[-1] + (108*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-e^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-e^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (144*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (54*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (54*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 - 9*G[{-e, -1, -1}, \[Beta]]*
      MZV[-1] - 9*G[{-e, -1, 1}, \[Beta]]*MZV[-1] + 
     (108*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/7 - 9*G[{-e, 1, -1}, \[Beta]]*
      MZV[-1] - 9*G[{-e, 1, 1}, \[Beta]]*MZV[-1] + 
     (108*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-e, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-e, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (144*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (54*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (54*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (27*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (9*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (66*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (66*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (120*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (66*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 - (66*G[{1, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (120*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (120*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (120*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (192*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (72*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (72*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (72*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (18*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (18*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (54*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (72*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (18*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (18*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/7 - (40*G[{-1}, \[Beta]]*MZV[-1]^3)/
      7 - (40*G[{1}, \[Beta]]*MZV[-1]^3)/7 + 
     (64*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/7 - 
     (24*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/7 - (24*G[{-e}, \[Beta]]*MZV[-1]^3)/
      7 - (16*MZV[-1]^4)/7 - (27*G[{-1, -1}, \[Beta]]*MZV[2])/14 - 
     (27*G[{-1, 1}, \[Beta]]*MZV[2])/14 + 
     (27*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (27*G[{-1, -e}, \[Beta]]*MZV[2])/14 - (27*G[{1, -1}, \[Beta]]*MZV[2])/
      14 - (27*G[{1, 1}, \[Beta]]*MZV[2])/14 + 
     (27*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (27*G[{1, -e}, \[Beta]]*MZV[2])/14 + 
     (18*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/7 + 
     (18*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/7 - 
     (18*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (18*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/7 - 
     (9*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/14 - 
     (9*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/14 + 
     (9*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (9*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/14 - 
     (9*G[{-e, -1}, \[Beta]]*MZV[2])/14 - (9*G[{-e, 1}, \[Beta]]*MZV[2])/14 + 
     (9*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (9*G[{-e, -e}, \[Beta]]*MZV[2])/14 + (171*MZV[2]^2)/140 + 
     (181*G[{-1}, \[Beta]]*MZV[3])/28 + (181*G[{1}, \[Beta]]*MZV[3])/28 - 
     (61*G[{-c^(-1)}, \[Beta]]*MZV[3])/7 + (9*G[{-e^(-1)}, \[Beta]]*MZV[3])/
      4 + (9*G[{-e}, \[Beta]]*MZV[3])/4 + (61*MZV[-1]*MZV[3])/7}, 0, 5, 1], 
 K[8] -> SeriesData[\[Epsilon], 0, {-1/3, -1/3*G[{-1}, \[Beta]] - 
     G[{1}, \[Beta]]/3 + G[{-c^(-1)}, \[Beta]]/3 - MZV[-1]/3, 
    -1/3*G[{-1, -1}, \[Beta]] - G[{-1, 1}, \[Beta]]/3 + 
     G[{-1, -c^(-1)}, \[Beta]]/3 - G[{1, -1}, \[Beta]]/3 - 
     G[{1, 1}, \[Beta]]/3 + G[{1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-c^(-1), -1}, \[Beta]])/3 + (2*G[{-c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -c^(-1)}, \[Beta]])/3 - G[{-e^(-1), -1}, \[Beta]]/3 - 
     G[{-e^(-1), 1}, \[Beta]]/3 + G[{-e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -1}, \[Beta]]/3 - G[{-e, 1}, \[Beta]]/3 + 
     G[{-e, -c^(-1)}, \[Beta]]/3 - (G[{-1}, \[Beta]]*MZV[-1])/3 - 
     (G[{1}, \[Beta]]*MZV[-1])/3 + (2*G[{-c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1)}, \[Beta]]*MZV[-1])/3 - (G[{-e}, \[Beta]]*MZV[-1])/3 - 
     MZV[-1]^2/3 - MZV[2]/6, -1/3*G[{-1, -1, -1}, \[Beta]] - 
     G[{-1, -1, 1}, \[Beta]]/3 + G[{-1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-1, 1, -1}, \[Beta]]/3 - G[{-1, 1, 1}, \[Beta]]/3 + 
     G[{-1, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{-1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/3 - G[{-1, -e^(-1), -1}, \[Beta]]/
      3 - G[{-1, -e^(-1), 1}, \[Beta]]/3 + G[{-1, -e^(-1), -c^(-1)}, \[Beta]]/
      3 - G[{-1, -e, -1}, \[Beta]]/3 - G[{-1, -e, 1}, \[Beta]]/3 + 
     G[{-1, -e, -c^(-1)}, \[Beta]]/3 - G[{1, -1, -1}, \[Beta]]/3 - 
     G[{1, -1, 1}, \[Beta]]/3 + G[{1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{1, 1, -1}, \[Beta]]/3 - G[{1, 1, 1}, \[Beta]]/3 + 
     G[{1, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/3 - G[{1, -e^(-1), -1}, \[Beta]]/
      3 - G[{1, -e^(-1), 1}, \[Beta]]/3 + G[{1, -e^(-1), -c^(-1)}, \[Beta]]/
      3 - G[{1, -e, -1}, \[Beta]]/3 - G[{1, -e, 1}, \[Beta]]/3 + 
     G[{1, -e, -c^(-1)}, \[Beta]]/3 + (2*G[{-c^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -1}, \[Beta]])/3 + (2*G[{-c^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -1}, \[Beta]])/3 + (2*G[{-c^(-1), -e, 1}, \[Beta]])/
      3 - (2*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -1, -1}, \[Beta]]/3 - G[{-e^(-1), -1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -1, -c^(-1)}, \[Beta]]/3 - G[{-e^(-1), 1, -1}, \[Beta]]/3 - 
     G[{-e^(-1), 1, 1}, \[Beta]]/3 + G[{-e^(-1), 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -e^(-1), -1}, \[Beta]]/3 - G[{-e^(-1), -e^(-1), 1}, \[Beta]]/
      3 + G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -e, -1}, \[Beta]]/3 - G[{-e^(-1), -e, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e, -c^(-1)}, \[Beta]]/3 - G[{-e, -1, -1}, \[Beta]]/3 - 
     G[{-e, -1, 1}, \[Beta]]/3 + G[{-e, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e, 1, -1}, \[Beta]]/3 - G[{-e, 1, 1}, \[Beta]]/3 + 
     G[{-e, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{-e, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/3 - G[{-e, -e^(-1), -1}, \[Beta]]/
      3 - G[{-e, -e^(-1), 1}, \[Beta]]/3 + G[{-e, -e^(-1), -c^(-1)}, \[Beta]]/
      3 - G[{-e, -e, -1}, \[Beta]]/3 - G[{-e, -e, 1}, \[Beta]]/3 + 
     G[{-e, -e, -c^(-1)}, \[Beta]]/3 - (G[{-1, -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, 1}, \[Beta]]*MZV[-1])/3 + (2*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/
      3 - (G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e}, \[Beta]]*MZV[-1])/3 - (G[{1, -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, 1}, \[Beta]]*MZV[-1])/3 + (2*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/
      3 - (G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e}, \[Beta]]*MZV[-1])/3 + (2*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/
      3 + (2*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/3 - (G[{-e, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{-e, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/3 - (G[{-e, -e}, \[Beta]]*MZV[-1])/
      3 - (G[{-1}, \[Beta]]*MZV[-1]^2)/3 - (G[{1}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/3 - (G[{-e}, \[Beta]]*MZV[-1]^2)/3 - 
     (2*MZV[-1]^3)/9 - (G[{-1}, \[Beta]]*MZV[2])/6 - 
     (G[{1}, \[Beta]]*MZV[2])/6 + (G[{-e^(-1)}, \[Beta]]*MZV[2])/6 + 
     (G[{-e}, \[Beta]]*MZV[2])/6 + (5*MZV[3])/9, 
    -1/3*G[{-1, -1, -1, -1}, \[Beta]] - G[{-1, -1, -1, 1}, \[Beta]]/3 + 
     G[{-1, -1, -1, -c^(-1)}, \[Beta]]/3 - G[{-1, -1, 1, -1}, \[Beta]]/3 - 
     G[{-1, -1, 1, 1}, \[Beta]]/3 + G[{-1, -1, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-1, -1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-1, -1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-1, -1, -e^(-1), -1}, \[Beta]]/3 - G[{-1, -1, -e^(-1), 1}, \[Beta]]/
      3 + G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-1, -1, -e, -1}, \[Beta]]/3 - G[{-1, -1, -e, 1}, \[Beta]]/3 + 
     G[{-1, -1, -e, -c^(-1)}, \[Beta]]/3 - G[{-1, 1, -1, -1}, \[Beta]]/3 - 
     G[{-1, 1, -1, 1}, \[Beta]]/3 + G[{-1, 1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-1, 1, 1, -1}, \[Beta]]/3 - G[{-1, 1, 1, 1}, \[Beta]]/3 + 
     G[{-1, 1, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{-1, 1, -c^(-1), -1}, \[Beta]])/
      3 + (2*G[{-1, 1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-1, 1, -e^(-1), -1}, \[Beta]]/3 - G[{-1, 1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]]/3 - G[{-1, 1, -e, -1}, \[Beta]]/
      3 - G[{-1, 1, -e, 1}, \[Beta]]/3 + G[{-1, 1, -e, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-1, -c^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), 1, -1}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), -e, -1}, \[Beta]])/3 + 
     (2*G[{-1, -c^(-1), -e, 1}, \[Beta]])/3 - 
     (2*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/3 - 
     G[{-1, -e^(-1), -1, -1}, \[Beta]]/3 - G[{-1, -e^(-1), -1, 1}, \[Beta]]/
      3 + G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-1, -e^(-1), 1, -1}, \[Beta]]/3 - G[{-1, -e^(-1), 1, 1}, \[Beta]]/3 + 
     G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-1, -e^(-1), -e, -1}, \[Beta]]/3 - G[{-1, -e^(-1), -e, 1}, \[Beta]]/
      3 + G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]]/3 - 
     G[{-1, -e, -1, -1}, \[Beta]]/3 - G[{-1, -e, -1, 1}, \[Beta]]/3 + 
     G[{-1, -e, -1, -c^(-1)}, \[Beta]]/3 - G[{-1, -e, 1, -1}, \[Beta]]/3 - 
     G[{-1, -e, 1, 1}, \[Beta]]/3 + G[{-1, -e, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-1, -e, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-1, -e, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-1, -e, -e^(-1), -1}, \[Beta]]/3 - G[{-1, -e, -e^(-1), 1}, \[Beta]]/
      3 + G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-1, -e, -e, -1}, \[Beta]]/3 - G[{-1, -e, -e, 1}, \[Beta]]/3 + 
     G[{-1, -e, -e, -c^(-1)}, \[Beta]]/3 - G[{1, -1, -1, -1}, \[Beta]]/3 - 
     G[{1, -1, -1, 1}, \[Beta]]/3 + G[{1, -1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{1, -1, 1, -1}, \[Beta]]/3 - G[{1, -1, 1, 1}, \[Beta]]/3 + 
     G[{1, -1, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{1, -1, -c^(-1), -1}, \[Beta]])/
      3 + (2*G[{1, -1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{1, -1, -e^(-1), -1}, \[Beta]]/3 - G[{1, -1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]]/3 - G[{1, -1, -e, -1}, \[Beta]]/
      3 - G[{1, -1, -e, 1}, \[Beta]]/3 + G[{1, -1, -e, -c^(-1)}, \[Beta]]/3 - 
     G[{1, 1, -1, -1}, \[Beta]]/3 - G[{1, 1, -1, 1}, \[Beta]]/3 + 
     G[{1, 1, -1, -c^(-1)}, \[Beta]]/3 - G[{1, 1, 1, -1}, \[Beta]]/3 - 
     G[{1, 1, 1, 1}, \[Beta]]/3 + G[{1, 1, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{1, 1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{1, 1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{1, 1, -e^(-1), -1}, \[Beta]]/3 - G[{1, 1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]]/3 - G[{1, 1, -e, -1}, \[Beta]]/3 - 
     G[{1, 1, -e, 1}, \[Beta]]/3 + G[{1, 1, -e, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{1, -c^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), 1, -1}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), -e, -1}, \[Beta]])/3 + 
     (2*G[{1, -c^(-1), -e, 1}, \[Beta]])/3 - 
     (2*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/3 - 
     G[{1, -e^(-1), -1, -1}, \[Beta]]/3 - G[{1, -e^(-1), -1, 1}, \[Beta]]/3 + 
     G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]]/3 - 
     G[{1, -e^(-1), 1, -1}, \[Beta]]/3 - G[{1, -e^(-1), 1, 1}, \[Beta]]/3 + 
     G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{1, -e^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{1, -e^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{1, -e^(-1), -e, -1}, \[Beta]]/3 - G[{1, -e^(-1), -e, 1}, \[Beta]]/3 + 
     G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]]/3 - G[{1, -e, -1, -1}, \[Beta]]/
      3 - G[{1, -e, -1, 1}, \[Beta]]/3 + G[{1, -e, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{1, -e, 1, -1}, \[Beta]]/3 - G[{1, -e, 1, 1}, \[Beta]]/3 + 
     G[{1, -e, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{1, -e, -c^(-1), -1}, \[Beta]])/
      3 + (2*G[{1, -e, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{1, -e, -e^(-1), -1}, \[Beta]]/3 - G[{1, -e, -e^(-1), 1}, \[Beta]]/3 + 
     G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]]/3 - G[{1, -e, -e, -1}, \[Beta]]/
      3 - G[{1, -e, -e, 1}, \[Beta]]/3 + G[{1, -e, -e, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-c^(-1), -1, -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, -e, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -1, -e, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -e, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 1, -e, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/3 + 
     (8*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (8*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (8*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -e, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -e, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -1, -1, -1}, \[Beta]]/3 - G[{-e^(-1), -1, -1, 1}, \[Beta]]/
      3 + G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -1, 1, -1}, \[Beta]]/3 - G[{-e^(-1), -1, 1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]]/3 - 
     G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -1, -e, -1}, \[Beta]]/3 - G[{-e^(-1), -1, -e, 1}, \[Beta]]/
      3 + G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), 1, -1, -1}, \[Beta]]/3 - G[{-e^(-1), 1, -1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), 1, 1, -1}, \[Beta]]/3 - G[{-e^(-1), 1, 1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]]/3 - 
     G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), 1, -e, -1}, \[Beta]]/3 - G[{-e^(-1), 1, -e, 1}, \[Beta]]/3 + 
     G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e^(-1), -c^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), 1, -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]]/3 - 
     G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]]/3 - 
     G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]]/3 - 
     G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -e, -1, -1}, \[Beta]]/3 - G[{-e^(-1), -e, -1, 1}, \[Beta]]/
      3 + G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -e, 1, -1}, \[Beta]]/3 - G[{-e^(-1), -e, 1, 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]]/3 - 
     G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]]/3 + 
     G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e^(-1), -e, -e, -1}, \[Beta]]/3 - G[{-e^(-1), -e, -e, 1}, \[Beta]]/
      3 + G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -1, -1, -1}, \[Beta]]/3 - G[{-e, -1, -1, 1}, \[Beta]]/3 + 
     G[{-e, -1, -1, -c^(-1)}, \[Beta]]/3 - G[{-e, -1, 1, -1}, \[Beta]]/3 - 
     G[{-e, -1, 1, 1}, \[Beta]]/3 + G[{-e, -1, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e, -1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e, -1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e, -1, -e^(-1), -1}, \[Beta]]/3 - G[{-e, -1, -e^(-1), 1}, \[Beta]]/
      3 + G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -1, -e, -1}, \[Beta]]/3 - G[{-e, -1, -e, 1}, \[Beta]]/3 + 
     G[{-e, -1, -e, -c^(-1)}, \[Beta]]/3 - G[{-e, 1, -1, -1}, \[Beta]]/3 - 
     G[{-e, 1, -1, 1}, \[Beta]]/3 + G[{-e, 1, -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e, 1, 1, -1}, \[Beta]]/3 - G[{-e, 1, 1, 1}, \[Beta]]/3 + 
     G[{-e, 1, 1, -c^(-1)}, \[Beta]]/3 + (2*G[{-e, 1, -c^(-1), -1}, \[Beta]])/
      3 + (2*G[{-e, 1, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e, 1, -e^(-1), -1}, \[Beta]]/3 - G[{-e, 1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]]/3 - G[{-e, 1, -e, -1}, \[Beta]]/
      3 - G[{-e, 1, -e, 1}, \[Beta]]/3 + G[{-e, 1, -e, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e, -c^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{-e, -c^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), 1, -1}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{-e, -c^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), -e, -1}, \[Beta]])/3 + 
     (2*G[{-e, -c^(-1), -e, 1}, \[Beta]])/3 - 
     (2*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/3 - 
     G[{-e, -e^(-1), -1, -1}, \[Beta]]/3 - G[{-e, -e^(-1), -1, 1}, \[Beta]]/
      3 + G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -e^(-1), 1, -1}, \[Beta]]/3 - G[{-e, -e^(-1), 1, 1}, \[Beta]]/3 + 
     G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -e^(-1), -e, -1}, \[Beta]]/3 - G[{-e, -e^(-1), -e, 1}, \[Beta]]/
      3 + G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -e, -1, -1}, \[Beta]]/3 - G[{-e, -e, -1, 1}, \[Beta]]/3 + 
     G[{-e, -e, -1, -c^(-1)}, \[Beta]]/3 - G[{-e, -e, 1, -1}, \[Beta]]/3 - 
     G[{-e, -e, 1, 1}, \[Beta]]/3 + G[{-e, -e, 1, -c^(-1)}, \[Beta]]/3 + 
     (2*G[{-e, -e, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-e, -e, -c^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{-e, -e, -e^(-1), -1}, \[Beta]]/3 - G[{-e, -e, -e^(-1), 1}, \[Beta]]/
      3 + G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-e, -e, -e, -1}, \[Beta]]/3 - G[{-e, -e, -e, 1}, \[Beta]]/3 + 
     G[{-e, -e, -e, -c^(-1)}, \[Beta]]/3 - (G[{-1, -1, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{-1, -1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -1, -e}, \[Beta]]*MZV[-1])/3 - (G[{-1, 1, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{-1, 1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, 1, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e, -1}, \[Beta]]*MZV[-1])/3 - (G[{-1, -e, 1}, \[Beta]]*MZV[-1])/
      3 + (2*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -e, -e}, \[Beta]]*MZV[-1])/3 - (G[{1, -1, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{1, -1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -1, -e}, \[Beta]]*MZV[-1])/3 - (G[{1, 1, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{1, 1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, 1, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e, -1}, \[Beta]]*MZV[-1])/3 - (G[{1, -e, 1}, \[Beta]]*MZV[-1])/
      3 + (2*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -e, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -1, -1}, \[Beta]]*MZV[-1])/3 - (G[{-e, -1, 1}, \[Beta]]*MZV[-1])/
      3 + (2*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -1, -e}, \[Beta]]*MZV[-1])/3 - (G[{-e, 1, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{-e, 1, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, 1, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, -c^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e, -1}, \[Beta]]*MZV[-1])/3 - (G[{-e, -e, 1}, \[Beta]]*MZV[-1])/
      3 + (2*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-e, -e, -e}, \[Beta]]*MZV[-1])/3 - (G[{-1, -1}, \[Beta]]*MZV[-1]^2)/
      3 - (G[{-1, 1}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-1, -e}, \[Beta]]*MZV[-1]^2)/3 - (G[{1, -1}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{1, 1}, \[Beta]]*MZV[-1]^2)/3 + (2*G[{1, -c^(-1)}, \[Beta]]*
       MZV[-1]^2)/3 - (G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{1, -e}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/3 - 
     (4*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e, -1}, \[Beta]]*MZV[-1]^2)/3 - (G[{-e, 1}, \[Beta]]*MZV[-1]^2)/3 + 
     (2*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/3 - 
     (G[{-e, -e}, \[Beta]]*MZV[-1]^2)/3 - (2*G[{-1}, \[Beta]]*MZV[-1]^3)/9 - 
     (2*G[{1}, \[Beta]]*MZV[-1]^3)/9 + (4*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/
      9 - (2*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/9 - 
     (2*G[{-e}, \[Beta]]*MZV[-1]^3)/9 - MZV[-1]^4/9 - 
     (G[{-1, -1}, \[Beta]]*MZV[2])/6 - (G[{-1, 1}, \[Beta]]*MZV[2])/6 + 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/6 + (G[{-1, -e}, \[Beta]]*MZV[2])/6 - 
     (G[{1, -1}, \[Beta]]*MZV[2])/6 - (G[{1, 1}, \[Beta]]*MZV[2])/6 + 
     (G[{1, -e^(-1)}, \[Beta]]*MZV[2])/6 + (G[{1, -e}, \[Beta]]*MZV[2])/6 + 
     (G[{-c^(-1), -1}, \[Beta]]*MZV[2])/3 + (G[{-c^(-1), 1}, \[Beta]]*MZV[2])/
      3 - (G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/3 - 
     (G[{-c^(-1), -e}, \[Beta]]*MZV[2])/3 - 
     (G[{-e^(-1), -1}, \[Beta]]*MZV[2])/6 - (G[{-e^(-1), 1}, \[Beta]]*MZV[2])/
      6 + (G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/6 + 
     (G[{-e^(-1), -e}, \[Beta]]*MZV[2])/6 - (G[{-e, -1}, \[Beta]]*MZV[2])/6 - 
     (G[{-e, 1}, \[Beta]]*MZV[2])/6 + (G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/6 + 
     (G[{-e, -e}, \[Beta]]*MZV[2])/6 + MZV[2]^2/12 + 
     (5*G[{-1}, \[Beta]]*MZV[3])/9 + (5*G[{1}, \[Beta]]*MZV[3])/9 - 
     (8*G[{-c^(-1)}, \[Beta]]*MZV[3])/9 + (G[{-e^(-1)}, \[Beta]]*MZV[3])/3 + 
     (G[{-e}, \[Beta]]*MZV[3])/3 + (8*MZV[-1]*MZV[3])/9}, 0, 5, 1], 
 K[9] -> SeriesData[\[Epsilon], 0, {(I/2)*Pi*G[{-1}, \[Beta]] - 
     (I/2)*Pi*G[{1}, \[Beta]] + G[{-1, -1}, \[Beta]]/2 + 
     G[{-1, 1}, \[Beta]]/2 - G[{1, -1}, \[Beta]]/2 - G[{1, 1}, \[Beta]]/2 + 
     G[{-1}, \[Beta]]*MZV[-1] - G[{1}, \[Beta]]*MZV[-1], 
    (I/2)*Pi*G[{-1, -1}, \[Beta]] + (I/2)*Pi*G[{-1, 1}, \[Beta]] + 
     I*Pi*G[{0, -1}, \[Beta]] - I*Pi*G[{0, 1}, \[Beta]] - 
     (I/2)*Pi*G[{1, -1}, \[Beta]] - (I/2)*Pi*G[{1, 1}, \[Beta]] + 
     G[{-1, -1, -1}, \[Beta]]/2 + G[{-1, -1, 1}, \[Beta]]/2 + 
     G[{-1, 1, -1}, \[Beta]]/2 + G[{-1, 1, 1}, \[Beta]]/2 + 
     G[{0, -1, -1}, \[Beta]] + G[{0, -1, 1}, \[Beta]] - 
     G[{0, 1, -1}, \[Beta]] - G[{0, 1, 1}, \[Beta]] - 
     G[{1, -1, -1}, \[Beta]]/2 - G[{1, -1, 1}, \[Beta]]/2 - 
     G[{1, 1, -1}, \[Beta]]/2 - G[{1, 1, 1}, \[Beta]]/2 + 
     I*Pi*G[{-1}, \[Beta]]*MZV[-1] - I*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     G[{-1, -1}, \[Beta]]*MZV[-1] + G[{-1, 1}, \[Beta]]*MZV[-1] + 
     2*G[{0, -1}, \[Beta]]*MZV[-1] - 2*G[{0, 1}, \[Beta]]*MZV[-1] - 
     G[{1, -1}, \[Beta]]*MZV[-1] - G[{1, 1}, \[Beta]]*MZV[-1] + 
     G[{-1}, \[Beta]]*MZV[-1]^2 - G[{1}, \[Beta]]*MZV[-1]^2 - 
     2*G[{-1}, \[Beta]]*MZV[2] + 2*G[{1}, \[Beta]]*MZV[2], 
    (I/2)*Pi*G[{-1, -1, -1}, \[Beta]] + (I/2)*Pi*G[{-1, -1, 1}, \[Beta]] + 
     (I/2)*Pi*G[{-1, 1, -1}, \[Beta]] + (I/2)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     I*Pi*G[{0, -1, -1}, \[Beta]] + I*Pi*G[{0, -1, 1}, \[Beta]] + 
     (2*I)*Pi*G[{0, 0, -1}, \[Beta]] - (2*I)*Pi*G[{0, 0, 1}, \[Beta]] - 
     I*Pi*G[{0, 1, -1}, \[Beta]] - I*Pi*G[{0, 1, 1}, \[Beta]] - 
     (I/2)*Pi*G[{1, -1, -1}, \[Beta]] - (I/2)*Pi*G[{1, -1, 1}, \[Beta]] - 
     (I/2)*Pi*G[{1, 1, -1}, \[Beta]] - (I/2)*Pi*G[{1, 1, 1}, \[Beta]] + 
     G[{-1, -1, -1, -1}, \[Beta]]/2 + G[{-1, -1, -1, 1}, \[Beta]]/2 + 
     G[{-1, -1, 1, -1}, \[Beta]]/2 + G[{-1, -1, 1, 1}, \[Beta]]/2 + 
     G[{-1, 1, -1, -1}, \[Beta]]/2 + G[{-1, 1, -1, 1}, \[Beta]]/2 + 
     G[{-1, 1, 1, -1}, \[Beta]]/2 + G[{-1, 1, 1, 1}, \[Beta]]/2 + 
     G[{0, -1, -1, -1}, \[Beta]] + G[{0, -1, -1, 1}, \[Beta]] + 
     G[{0, -1, 1, -1}, \[Beta]] + G[{0, -1, 1, 1}, \[Beta]] + 
     2*G[{0, 0, -1, -1}, \[Beta]] + 2*G[{0, 0, -1, 1}, \[Beta]] - 
     2*G[{0, 0, 1, -1}, \[Beta]] - 2*G[{0, 0, 1, 1}, \[Beta]] - 
     G[{0, 1, -1, -1}, \[Beta]] - G[{0, 1, -1, 1}, \[Beta]] - 
     G[{0, 1, 1, -1}, \[Beta]] - G[{0, 1, 1, 1}, \[Beta]] - 
     G[{1, -1, -1, -1}, \[Beta]]/2 - G[{1, -1, -1, 1}, \[Beta]]/2 - 
     G[{1, -1, 1, -1}, \[Beta]]/2 - G[{1, -1, 1, 1}, \[Beta]]/2 - 
     G[{1, 1, -1, -1}, \[Beta]]/2 - G[{1, 1, -1, 1}, \[Beta]]/2 - 
     G[{1, 1, 1, -1}, \[Beta]]/2 - G[{1, 1, 1, 1}, \[Beta]]/2 + 
     I*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + I*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     (2*I)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - (2*I)*Pi*G[{0, 1}, \[Beta]]*
      MZV[-1] - I*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - I*Pi*G[{1, 1}, \[Beta]]*
      MZV[-1] + G[{-1, -1, -1}, \[Beta]]*MZV[-1] + G[{-1, -1, 1}, \[Beta]]*
      MZV[-1] + G[{-1, 1, -1}, \[Beta]]*MZV[-1] + G[{-1, 1, 1}, \[Beta]]*
      MZV[-1] + 2*G[{0, -1, -1}, \[Beta]]*MZV[-1] + 
     2*G[{0, -1, 1}, \[Beta]]*MZV[-1] + 4*G[{0, 0, -1}, \[Beta]]*MZV[-1] - 
     4*G[{0, 0, 1}, \[Beta]]*MZV[-1] - 2*G[{0, 1, -1}, \[Beta]]*MZV[-1] - 
     2*G[{0, 1, 1}, \[Beta]]*MZV[-1] - G[{1, -1, -1}, \[Beta]]*MZV[-1] - 
     G[{1, -1, 1}, \[Beta]]*MZV[-1] - G[{1, 1, -1}, \[Beta]]*MZV[-1] - 
     G[{1, 1, 1}, \[Beta]]*MZV[-1] + I*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 - 
     I*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + G[{-1, -1}, \[Beta]]*MZV[-1]^2 + 
     G[{-1, 1}, \[Beta]]*MZV[-1]^2 + 2*G[{0, -1}, \[Beta]]*MZV[-1]^2 - 
     2*G[{0, 1}, \[Beta]]*MZV[-1]^2 - G[{1, -1}, \[Beta]]*MZV[-1]^2 - 
     G[{1, 1}, \[Beta]]*MZV[-1]^2 + (2*G[{-1}, \[Beta]]*MZV[-1]^3)/3 - 
     (2*G[{1}, \[Beta]]*MZV[-1]^3)/3 - (I/2)*Pi*G[{-1}, \[Beta]]*MZV[2] + 
     (I/2)*Pi*G[{1}, \[Beta]]*MZV[2] - (3*G[{-1, -1}, \[Beta]]*MZV[2])/2 - 
     (3*G[{-1, 1}, \[Beta]]*MZV[2])/2 - 4*G[{0, -1}, \[Beta]]*MZV[2] + 
     4*G[{0, 1}, \[Beta]]*MZV[2] + (3*G[{1, -1}, \[Beta]]*MZV[2])/2 + 
     (3*G[{1, 1}, \[Beta]]*MZV[2])/2 - 3*G[{-1}, \[Beta]]*MZV[-1]*MZV[2] + 
     3*G[{1}, \[Beta]]*MZV[-1]*MZV[2] - G[{-1}, \[Beta]]*MZV[3] + 
     G[{1}, \[Beta]]*MZV[3]}, 2, 5, 1], 
 K[10] -> SeriesData[\[Epsilon], 0, {((-4*I)/7)*Pi*G[{-1}, \[Beta]] + 
     ((4*I)/7)*Pi*G[{1}, \[Beta]] - (4*G[{-1, -1}, \[Beta]])/7 - 
     (4*G[{-1, 1}, \[Beta]])/7 + (4*G[{1, -1}, \[Beta]])/7 + 
     (4*G[{1, 1}, \[Beta]])/7 - (8*G[{-1}, \[Beta]]*MZV[-1])/7 + 
     (8*G[{1}, \[Beta]]*MZV[-1])/7, ((-12*I)/7)*Pi*G[{-1, -1}, \[Beta]] - 
     ((4*I)/7)*Pi*G[{-1, 1}, \[Beta]] - ((8*I)/7)*Pi*G[{0, -1}, \[Beta]] + 
     ((8*I)/7)*Pi*G[{0, 1}, \[Beta]] + ((4*I)/7)*Pi*G[{1, -1}, \[Beta]] + 
     ((12*I)/7)*Pi*G[{1, 1}, \[Beta]] - (12*G[{-1, -1, -1}, \[Beta]])/7 - 
     (12*G[{-1, -1, 1}, \[Beta]])/7 - (4*G[{-1, 1, -1}, \[Beta]])/7 - 
     (4*G[{-1, 1, 1}, \[Beta]])/7 - (8*G[{0, -1, -1}, \[Beta]])/7 - 
     (8*G[{0, -1, 1}, \[Beta]])/7 + (8*G[{0, 1, -1}, \[Beta]])/7 + 
     (8*G[{0, 1, 1}, \[Beta]])/7 + (4*G[{1, -1, -1}, \[Beta]])/7 + 
     (4*G[{1, -1, 1}, \[Beta]])/7 + (12*G[{1, 1, -1}, \[Beta]])/7 + 
     (12*G[{1, 1, 1}, \[Beta]])/7 - ((16*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] + 
     ((16*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     (24*G[{-1, -1}, \[Beta]]*MZV[-1])/7 - (8*G[{-1, 1}, \[Beta]]*MZV[-1])/
      7 - (16*G[{0, -1}, \[Beta]]*MZV[-1])/7 + 
     (16*G[{0, 1}, \[Beta]]*MZV[-1])/7 + (8*G[{1, -1}, \[Beta]]*MZV[-1])/7 + 
     (24*G[{1, 1}, \[Beta]]*MZV[-1])/7 - (16*G[{-1}, \[Beta]]*MZV[-1]^2)/7 + 
     (16*G[{1}, \[Beta]]*MZV[-1]^2)/7 + (36*G[{-1}, \[Beta]]*MZV[2])/7 - 
     (36*G[{1}, \[Beta]]*MZV[2])/7, (-4*I)*Pi*G[{-1, -1, -1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-1, -1, 1}, \[Beta]] - ((8*I)/7)*Pi*
      G[{-1, 0, -1}, \[Beta]] + ((8*I)/7)*Pi*G[{-1, 0, 1}, \[Beta]] - 
     ((12*I)/7)*Pi*G[{-1, 1, -1}, \[Beta]] - ((4*I)/7)*Pi*
      G[{-1, 1, 1}, \[Beta]] - ((24*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] - 
     ((8*I)/7)*Pi*G[{0, -1, 1}, \[Beta]] - ((16*I)/7)*Pi*
      G[{0, 0, -1}, \[Beta]] + ((16*I)/7)*Pi*G[{0, 0, 1}, \[Beta]] + 
     ((8*I)/7)*Pi*G[{0, 1, -1}, \[Beta]] + ((24*I)/7)*Pi*
      G[{0, 1, 1}, \[Beta]] + ((4*I)/7)*Pi*G[{1, -1, -1}, \[Beta]] + 
     ((12*I)/7)*Pi*G[{1, -1, 1}, \[Beta]] - ((8*I)/7)*Pi*
      G[{1, 0, -1}, \[Beta]] + ((8*I)/7)*Pi*G[{1, 0, 1}, \[Beta]] + 
     ((20*I)/7)*Pi*G[{1, 1, -1}, \[Beta]] + (4*I)*Pi*G[{1, 1, 1}, \[Beta]] - 
     4*G[{-1, -1, -1, -1}, \[Beta]] - 4*G[{-1, -1, -1, 1}, \[Beta]] - 
     (20*G[{-1, -1, 1, -1}, \[Beta]])/7 - (20*G[{-1, -1, 1, 1}, \[Beta]])/7 - 
     (8*G[{-1, 0, -1, -1}, \[Beta]])/7 - (8*G[{-1, 0, -1, 1}, \[Beta]])/7 + 
     (8*G[{-1, 0, 1, -1}, \[Beta]])/7 + (8*G[{-1, 0, 1, 1}, \[Beta]])/7 - 
     (12*G[{-1, 1, -1, -1}, \[Beta]])/7 - (12*G[{-1, 1, -1, 1}, \[Beta]])/7 - 
     (4*G[{-1, 1, 1, -1}, \[Beta]])/7 - (4*G[{-1, 1, 1, 1}, \[Beta]])/7 - 
     (24*G[{0, -1, -1, -1}, \[Beta]])/7 - (24*G[{0, -1, -1, 1}, \[Beta]])/7 - 
     (8*G[{0, -1, 1, -1}, \[Beta]])/7 - (8*G[{0, -1, 1, 1}, \[Beta]])/7 - 
     (16*G[{0, 0, -1, -1}, \[Beta]])/7 - (16*G[{0, 0, -1, 1}, \[Beta]])/7 + 
     (16*G[{0, 0, 1, -1}, \[Beta]])/7 + (16*G[{0, 0, 1, 1}, \[Beta]])/7 + 
     (8*G[{0, 1, -1, -1}, \[Beta]])/7 + (8*G[{0, 1, -1, 1}, \[Beta]])/7 + 
     (24*G[{0, 1, 1, -1}, \[Beta]])/7 + (24*G[{0, 1, 1, 1}, \[Beta]])/7 + 
     (4*G[{1, -1, -1, -1}, \[Beta]])/7 + (4*G[{1, -1, -1, 1}, \[Beta]])/7 + 
     (12*G[{1, -1, 1, -1}, \[Beta]])/7 + (12*G[{1, -1, 1, 1}, \[Beta]])/7 - 
     (8*G[{1, 0, -1, -1}, \[Beta]])/7 - (8*G[{1, 0, -1, 1}, \[Beta]])/7 + 
     (8*G[{1, 0, 1, -1}, \[Beta]])/7 + (8*G[{1, 0, 1, 1}, \[Beta]])/7 + 
     (20*G[{1, 1, -1, -1}, \[Beta]])/7 + (20*G[{1, 1, -1, 1}, \[Beta]])/7 + 
     4*G[{1, 1, 1, -1}, \[Beta]] + 4*G[{1, 1, 1, 1}, \[Beta]] - 
     ((48*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((16*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((32*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((32*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] + 
     ((16*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((48*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 8*G[{-1, -1, -1}, \[Beta]]*
      MZV[-1] - (40*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (16*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (24*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (8*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (48*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (16*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (48*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (8*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (24*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (16*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 + 8*G[{1, 1, 1}, \[Beta]]*
      MZV[-1] - ((32*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 + 
     ((32*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (48*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (16*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + (32*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (16*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (48*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 - (64*G[{-1}, \[Beta]]*MZV[-1]^3)/
      21 + (64*G[{1}, \[Beta]]*MZV[-1]^3)/21 + ((20*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[2] - ((20*I)/7)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     (88*G[{-1, -1}, \[Beta]]*MZV[2])/7 + (16*G[{-1, 1}, \[Beta]]*MZV[2])/7 + 
     (72*G[{0, -1}, \[Beta]]*MZV[2])/7 - (72*G[{0, 1}, \[Beta]]*MZV[2])/7 - 
     (16*G[{1, -1}, \[Beta]]*MZV[2])/7 - (88*G[{1, 1}, \[Beta]]*MZV[2])/7 + 
     (104*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (104*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + (36*G[{-1}, \[Beta]]*MZV[3])/
      7 - (36*G[{1}, \[Beta]]*MZV[3])/7}, 2, 5, 1], 
 K[11] -> SeriesData[\[Epsilon], 0, 
   {-20/21, ((-40*I)/21)*Pi - (40*G[{-1}, \[Beta]])/21 - 
     (40*G[{1}, \[Beta]])/21 - (80*MZV[-1])/21, 
    ((-80*I)/21)*Pi*G[{-1}, \[Beta]] - ((80*I)/21)*Pi*G[{1}, \[Beta]] - 
     (80*G[{-1, -1}, \[Beta]])/21 - (80*G[{-1, 1}, \[Beta]])/21 - 
     (80*G[{1, -1}, \[Beta]])/21 - (80*G[{1, 1}, \[Beta]])/21 - 
     ((160*I)/21)*Pi*MZV[-1] - (160*G[{-1}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{1}, \[Beta]]*MZV[-1])/21 - (160*MZV[-1]^2)/21 + (260*MZV[2])/21, 
    ((-160*I)/21)*Pi*G[{-1, -1}, \[Beta]] - ((160*I)/21)*Pi*
      G[{-1, 1}, \[Beta]] - ((160*I)/21)*Pi*G[{1, -1}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{1, 1}, \[Beta]] - (160*G[{-1, -1, -1}, \[Beta]])/21 - 
     (160*G[{-1, -1, 1}, \[Beta]])/21 - (160*G[{-1, 1, -1}, \[Beta]])/21 - 
     (160*G[{-1, 1, 1}, \[Beta]])/21 - (160*G[{1, -1, -1}, \[Beta]])/21 - 
     (160*G[{1, -1, 1}, \[Beta]])/21 - (160*G[{1, 1, -1}, \[Beta]])/21 - 
     (160*G[{1, 1, 1}, \[Beta]])/21 - ((320*I)/21)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] - ((320*I)/21)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     (320*G[{-1, -1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{-1, 1}, \[Beta]]*MZV[-1])/21 - (320*G[{1, -1}, \[Beta]]*MZV[-1])/
      21 - (320*G[{1, 1}, \[Beta]]*MZV[-1])/21 - ((320*I)/21)*Pi*MZV[-1]^2 - 
     (320*G[{-1}, \[Beta]]*MZV[-1]^2)/21 - (320*G[{1}, \[Beta]]*MZV[-1]^2)/
      21 - (640*MZV[-1]^3)/63 + ((200*I)/21)*Pi*MZV[2] + 
     (520*G[{-1}, \[Beta]]*MZV[2])/21 + (520*G[{1}, \[Beta]]*MZV[2])/21 + 
     (1040*MZV[-1]*MZV[2])/21 + (40*MZV[3])/9, 
    ((-320*I)/21)*Pi*G[{-1, -1, -1}, \[Beta]] - ((320*I)/21)*Pi*
      G[{-1, -1, 1}, \[Beta]] - ((320*I)/21)*Pi*G[{-1, 1, -1}, \[Beta]] - 
     ((320*I)/21)*Pi*G[{-1, 1, 1}, \[Beta]] - ((320*I)/21)*Pi*
      G[{1, -1, -1}, \[Beta]] - ((320*I)/21)*Pi*G[{1, -1, 1}, \[Beta]] - 
     ((320*I)/21)*Pi*G[{1, 1, -1}, \[Beta]] - ((320*I)/21)*Pi*
      G[{1, 1, 1}, \[Beta]] - (320*G[{-1, -1, -1, -1}, \[Beta]])/21 - 
     (320*G[{-1, -1, -1, 1}, \[Beta]])/21 - (320*G[{-1, -1, 1, -1}, \[Beta]])/
      21 - (320*G[{-1, -1, 1, 1}, \[Beta]])/21 - 
     (320*G[{-1, 1, -1, -1}, \[Beta]])/21 - (320*G[{-1, 1, -1, 1}, \[Beta]])/
      21 - (320*G[{-1, 1, 1, -1}, \[Beta]])/21 - 
     (320*G[{-1, 1, 1, 1}, \[Beta]])/21 - (320*G[{1, -1, -1, -1}, \[Beta]])/
      21 - (320*G[{1, -1, -1, 1}, \[Beta]])/21 - 
     (320*G[{1, -1, 1, -1}, \[Beta]])/21 - (320*G[{1, -1, 1, 1}, \[Beta]])/
      21 - (320*G[{1, 1, -1, -1}, \[Beta]])/21 - 
     (320*G[{1, 1, -1, 1}, \[Beta]])/21 - (320*G[{1, 1, 1, -1}, \[Beta]])/
      21 - (320*G[{1, 1, 1, 1}, \[Beta]])/21 - ((640*I)/21)*Pi*
      G[{-1, -1}, \[Beta]]*MZV[-1] - ((640*I)/21)*Pi*G[{-1, 1}, \[Beta]]*
      MZV[-1] - ((640*I)/21)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((640*I)/21)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     (640*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{1, -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{1, -1, 1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{1, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{1, 1, 1}, \[Beta]]*MZV[-1])/21 - ((640*I)/21)*Pi*
      G[{-1}, \[Beta]]*MZV[-1]^2 - ((640*I)/21)*Pi*G[{1}, \[Beta]]*
      MZV[-1]^2 - (640*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (640*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/21 - 
     (640*G[{1, -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (640*G[{1, 1}, \[Beta]]*MZV[-1]^2)/21 - ((1280*I)/63)*Pi*MZV[-1]^3 - 
     (1280*G[{-1}, \[Beta]]*MZV[-1]^3)/63 - (1280*G[{1}, \[Beta]]*MZV[-1]^3)/
      63 - (640*MZV[-1]^4)/63 + ((400*I)/21)*Pi*G[{-1}, \[Beta]]*MZV[2] + 
     ((400*I)/21)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     (1040*G[{-1, -1}, \[Beta]]*MZV[2])/21 + 
     (1040*G[{-1, 1}, \[Beta]]*MZV[2])/21 + (1040*G[{1, -1}, \[Beta]]*MZV[2])/
      21 + (1040*G[{1, 1}, \[Beta]]*MZV[2])/21 + ((800*I)/21)*Pi*MZV[-1]*
      MZV[2] + (2080*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/21 + 
     (2080*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/21 + (2080*MZV[-1]^2*MZV[2])/21 - 
     (226*MZV[2]^2)/7 + ((80*I)/9)*Pi*MZV[3] + (80*G[{-1}, \[Beta]]*MZV[3])/
      9 + (80*G[{1}, \[Beta]]*MZV[3])/9 + (160*MZV[-1]*MZV[3])/9}, 0, 5, 1], 
 K[12] -> SeriesData[\[Epsilon], 0, {(-1/14*I)*Pi*G[{-1, -1}, \[Beta]] - 
     (I/14)*Pi*G[{-1, 1}, \[Beta]] + (I/14)*Pi*G[{1, -1}, \[Beta]] + 
     (I/14)*Pi*G[{1, 1}, \[Beta]] - G[{-1, -1, -1}, \[Beta]]/14 - 
     G[{-1, -1, 1}, \[Beta]]/14 - G[{-1, 1, -1}, \[Beta]]/14 - 
     G[{-1, 1, 1}, \[Beta]]/14 + G[{1, -1, -1}, \[Beta]]/14 + 
     G[{1, -1, 1}, \[Beta]]/14 + G[{1, 1, -1}, \[Beta]]/14 + 
     G[{1, 1, 1}, \[Beta]]/14 - (I/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] + 
     (I/7)*Pi*G[{1}, \[Beta]]*MZV[-1] - (G[{-1, -1}, \[Beta]]*MZV[-1])/7 - 
     (G[{-1, 1}, \[Beta]]*MZV[-1])/7 + (G[{1, -1}, \[Beta]]*MZV[-1])/7 + 
     (G[{1, 1}, \[Beta]]*MZV[-1])/7 - (G[{-1}, \[Beta]]*MZV[-1]^2)/7 + 
     (G[{1}, \[Beta]]*MZV[-1]^2)/7 + (G[{-1}, \[Beta]]*MZV[2])/14 - 
     (G[{1}, \[Beta]]*MZV[2])/14, ((-3*I)/14)*Pi*G[{-1, -1, -1}, \[Beta]] - 
     (I/14)*Pi*G[{-1, -1, 1}, \[Beta]] - ((3*I)/14)*Pi*
      G[{-1, 1, -1}, \[Beta]] - ((5*I)/14)*Pi*G[{-1, 1, 1}, \[Beta]] - 
     (I/7)*Pi*G[{0, -1, -1}, \[Beta]] - (I/7)*Pi*G[{0, -1, 1}, \[Beta]] + 
     (I/7)*Pi*G[{0, 1, -1}, \[Beta]] + (I/7)*Pi*G[{0, 1, 1}, \[Beta]] + 
     ((5*I)/14)*Pi*G[{1, -1, -1}, \[Beta]] + ((3*I)/14)*Pi*
      G[{1, -1, 1}, \[Beta]] + (I/14)*Pi*G[{1, 1, -1}, \[Beta]] + 
     ((3*I)/14)*Pi*G[{1, 1, 1}, \[Beta]] - (3*G[{-1, -1, -1, -1}, \[Beta]])/
      14 - (3*G[{-1, -1, -1, 1}, \[Beta]])/14 - G[{-1, -1, 1, -1}, \[Beta]]/
      14 - G[{-1, -1, 1, 1}, \[Beta]]/14 - (3*G[{-1, 1, -1, -1}, \[Beta]])/
      14 - (3*G[{-1, 1, -1, 1}, \[Beta]])/14 - (5*G[{-1, 1, 1, -1}, \[Beta]])/
      14 - (5*G[{-1, 1, 1, 1}, \[Beta]])/14 - G[{0, -1, -1, -1}, \[Beta]]/7 - 
     G[{0, -1, -1, 1}, \[Beta]]/7 - G[{0, -1, 1, -1}, \[Beta]]/7 - 
     G[{0, -1, 1, 1}, \[Beta]]/7 + G[{0, 1, -1, -1}, \[Beta]]/7 + 
     G[{0, 1, -1, 1}, \[Beta]]/7 + G[{0, 1, 1, -1}, \[Beta]]/7 + 
     G[{0, 1, 1, 1}, \[Beta]]/7 + (5*G[{1, -1, -1, -1}, \[Beta]])/14 + 
     (5*G[{1, -1, -1, 1}, \[Beta]])/14 + (3*G[{1, -1, 1, -1}, \[Beta]])/14 + 
     (3*G[{1, -1, 1, 1}, \[Beta]])/14 + G[{1, 1, -1, -1}, \[Beta]]/14 + 
     G[{1, 1, -1, 1}, \[Beta]]/14 + (3*G[{1, 1, 1, -1}, \[Beta]])/14 + 
     (3*G[{1, 1, 1, 1}, \[Beta]])/14 - ((2*I)/7)*Pi*G[{-1, -1}, \[Beta]]*
      MZV[-1] - ((4*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((2*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((2*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] + 
     ((4*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((2*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     (3*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (3*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (2*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (2*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (2*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 + (2*G[{0, 1, 1}, \[Beta]]*MZV[-1])/
      7 + (5*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 + (G[{1, 1, -1}, \[Beta]]*MZV[-1])/
      7 + (3*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 - ((3*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 + ((3*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (2*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 - (4*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (2*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (2*G[{0, 1}, \[Beta]]*MZV[-1]^2)/7 + (4*G[{1, -1}, \[Beta]]*MZV[-1]^2)/
      7 + (2*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 - (2*G[{-1}, \[Beta]]*MZV[-1]^3)/
      7 + (2*G[{1}, \[Beta]]*MZV[-1]^3)/7 + (I/14)*Pi*G[{-1}, \[Beta]]*
      MZV[2] - (I/14)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     (9*G[{-1, -1}, \[Beta]]*MZV[2])/14 + (11*G[{-1, 1}, \[Beta]]*MZV[2])/
      14 + (G[{0, -1}, \[Beta]]*MZV[2])/7 - (G[{0, 1}, \[Beta]]*MZV[2])/7 - 
     (11*G[{1, -1}, \[Beta]]*MZV[2])/14 - (9*G[{1, 1}, \[Beta]]*MZV[2])/14 + 
     (10*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (10*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + (13*G[{-1}, \[Beta]]*MZV[3])/
      28 - (13*G[{1}, \[Beta]]*MZV[3])/28}, 3, 5, 1], 
 K[13] -> SeriesData[\[Epsilon], 0, {(I/7)*Pi*G[{-1}, \[Beta]] - 
     (I/7)*Pi*G[{1}, \[Beta]] + G[{-1, -1}, \[Beta]]/7 + 
     G[{-1, 1}, \[Beta]]/7 - G[{1, -1}, \[Beta]]/7 - G[{1, 1}, \[Beta]]/7 + 
     (2*G[{-1}, \[Beta]]*MZV[-1])/7 - (2*G[{1}, \[Beta]]*MZV[-1])/7, 
    ((5*I)/14)*Pi*G[{-1, -1}, \[Beta]] + (I/14)*Pi*G[{-1, 1}, \[Beta]] + 
     ((2*I)/7)*Pi*G[{0, -1}, \[Beta]] - ((2*I)/7)*Pi*G[{0, 1}, \[Beta]] - 
     (I/14)*Pi*G[{1, -1}, \[Beta]] - ((5*I)/14)*Pi*G[{1, 1}, \[Beta]] + 
     (5*G[{-1, -1, -1}, \[Beta]])/14 + (5*G[{-1, -1, 1}, \[Beta]])/14 + 
     G[{-1, 1, -1}, \[Beta]]/14 + G[{-1, 1, 1}, \[Beta]]/14 + 
     (2*G[{0, -1, -1}, \[Beta]])/7 + (2*G[{0, -1, 1}, \[Beta]])/7 - 
     (2*G[{0, 1, -1}, \[Beta]])/7 - (2*G[{0, 1, 1}, \[Beta]])/7 - 
     G[{1, -1, -1}, \[Beta]]/14 - G[{1, -1, 1}, \[Beta]]/14 - 
     (5*G[{1, 1, -1}, \[Beta]])/14 - (5*G[{1, 1, 1}, \[Beta]])/14 + 
     ((3*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] - ((3*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1] + (5*G[{-1, -1}, \[Beta]]*MZV[-1])/7 + 
     (G[{-1, 1}, \[Beta]]*MZV[-1])/7 + (4*G[{0, -1}, \[Beta]]*MZV[-1])/7 - 
     (4*G[{0, 1}, \[Beta]]*MZV[-1])/7 - (G[{1, -1}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{1, 1}, \[Beta]]*MZV[-1])/7 + (3*G[{-1}, \[Beta]]*MZV[-1]^2)/7 - 
     (3*G[{1}, \[Beta]]*MZV[-1]^2)/7 - (17*G[{-1}, \[Beta]]*MZV[2])/14 + 
     (17*G[{1}, \[Beta]]*MZV[2])/14, 
    ((11*I)/14)*Pi*G[{-1, -1, -1}, \[Beta]] + ((5*I)/14)*Pi*
      G[{-1, -1, 1}, \[Beta]] + ((2*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] - 
     ((2*I)/7)*Pi*G[{-1, 0, 1}, \[Beta]] + ((3*I)/14)*Pi*
      G[{-1, 1, -1}, \[Beta]] + (I/14)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     ((5*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] + (I/7)*Pi*G[{0, -1, 1}, \[Beta]] + 
     ((4*I)/7)*Pi*G[{0, 0, -1}, \[Beta]] - ((4*I)/7)*Pi*
      G[{0, 0, 1}, \[Beta]] - (I/7)*Pi*G[{0, 1, -1}, \[Beta]] - 
     ((5*I)/7)*Pi*G[{0, 1, 1}, \[Beta]] - (I/14)*Pi*G[{1, -1, -1}, \[Beta]] - 
     ((3*I)/14)*Pi*G[{1, -1, 1}, \[Beta]] + ((2*I)/7)*Pi*
      G[{1, 0, -1}, \[Beta]] - ((2*I)/7)*Pi*G[{1, 0, 1}, \[Beta]] - 
     ((5*I)/14)*Pi*G[{1, 1, -1}, \[Beta]] - ((11*I)/14)*Pi*
      G[{1, 1, 1}, \[Beta]] + (11*G[{-1, -1, -1, -1}, \[Beta]])/14 + 
     (11*G[{-1, -1, -1, 1}, \[Beta]])/14 + (5*G[{-1, -1, 1, -1}, \[Beta]])/
      14 + (5*G[{-1, -1, 1, 1}, \[Beta]])/14 + 
     (2*G[{-1, 0, -1, -1}, \[Beta]])/7 + (2*G[{-1, 0, -1, 1}, \[Beta]])/7 - 
     (2*G[{-1, 0, 1, -1}, \[Beta]])/7 - (2*G[{-1, 0, 1, 1}, \[Beta]])/7 + 
     (3*G[{-1, 1, -1, -1}, \[Beta]])/14 + (3*G[{-1, 1, -1, 1}, \[Beta]])/14 + 
     G[{-1, 1, 1, -1}, \[Beta]]/14 + G[{-1, 1, 1, 1}, \[Beta]]/14 + 
     (5*G[{0, -1, -1, -1}, \[Beta]])/7 + (5*G[{0, -1, -1, 1}, \[Beta]])/7 + 
     G[{0, -1, 1, -1}, \[Beta]]/7 + G[{0, -1, 1, 1}, \[Beta]]/7 + 
     (4*G[{0, 0, -1, -1}, \[Beta]])/7 + (4*G[{0, 0, -1, 1}, \[Beta]])/7 - 
     (4*G[{0, 0, 1, -1}, \[Beta]])/7 - (4*G[{0, 0, 1, 1}, \[Beta]])/7 - 
     G[{0, 1, -1, -1}, \[Beta]]/7 - G[{0, 1, -1, 1}, \[Beta]]/7 - 
     (5*G[{0, 1, 1, -1}, \[Beta]])/7 - (5*G[{0, 1, 1, 1}, \[Beta]])/7 - 
     G[{1, -1, -1, -1}, \[Beta]]/14 - G[{1, -1, -1, 1}, \[Beta]]/14 - 
     (3*G[{1, -1, 1, -1}, \[Beta]])/14 - (3*G[{1, -1, 1, 1}, \[Beta]])/14 + 
     (2*G[{1, 0, -1, -1}, \[Beta]])/7 + (2*G[{1, 0, -1, 1}, \[Beta]])/7 - 
     (2*G[{1, 0, 1, -1}, \[Beta]])/7 - (2*G[{1, 0, 1, 1}, \[Beta]])/7 - 
     (5*G[{1, 1, -1, -1}, \[Beta]])/14 - (5*G[{1, 1, -1, 1}, \[Beta]])/14 - 
     (11*G[{1, 1, 1, -1}, \[Beta]])/14 - (11*G[{1, 1, 1, 1}, \[Beta]])/14 + 
     ((8*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((2*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     ((6*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - 
     ((6*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((2*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((8*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     (11*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (4*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (4*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (3*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 + (G[{-1, 1, 1}, \[Beta]]*MZV[-1])/
      7 + (10*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (2*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (8*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 - (8*G[{0, 0, 1}, \[Beta]]*MZV[-1])/
      7 - (2*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (10*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 - (G[{1, -1, -1}, \[Beta]]*MZV[-1])/
      7 - (3*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (4*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 - (4*G[{1, 0, 1}, \[Beta]]*MZV[-1])/
      7 - (5*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (11*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 + ((5*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 - ((5*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (8*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 + (2*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (6*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (6*G[{0, 1}, \[Beta]]*MZV[-1]^2)/7 - (2*G[{1, -1}, \[Beta]]*MZV[-1]^2)/
      7 - (8*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (10*G[{-1}, \[Beta]]*MZV[-1]^3)/21 - (10*G[{1}, \[Beta]]*MZV[-1]^3)/21 - 
     ((3*I)/14)*Pi*G[{-1}, \[Beta]]*MZV[2] + ((3*I)/14)*Pi*G[{1}, \[Beta]]*
      MZV[2] - (33*G[{-1, -1}, \[Beta]]*MZV[2])/14 + 
     (G[{-1, 1}, \[Beta]]*MZV[2])/14 - (17*G[{0, -1}, \[Beta]]*MZV[2])/7 + 
     (17*G[{0, 1}, \[Beta]]*MZV[2])/7 - (G[{1, -1}, \[Beta]]*MZV[2])/14 + 
     (33*G[{1, 1}, \[Beta]]*MZV[2])/14 - (16*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/
      7 + (16*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (53*G[{-1}, \[Beta]]*MZV[3])/28 + (53*G[{1}, \[Beta]]*MZV[3])/28}, 2, 5, 
   1], K[14] -> SeriesData[\[Epsilon], 0, 
   {3/112, (-1/112*I)*Pi - G[{-1}, \[Beta]]/112 - G[{1}, \[Beta]]/112 - 
     MZV[-1]/56, ((-5*I)/112)*Pi*G[{-1}, \[Beta]] - 
     ((5*I)/112)*Pi*G[{1}, \[Beta]] - (5*G[{-1, -1}, \[Beta]])/112 - 
     (5*G[{-1, 1}, \[Beta]])/112 - (5*G[{1, -1}, \[Beta]])/112 - 
     (5*G[{1, 1}, \[Beta]])/112 - ((5*I)/56)*Pi*MZV[-1] - 
     (5*G[{-1}, \[Beta]]*MZV[-1])/56 - (5*G[{1}, \[Beta]]*MZV[-1])/56 - 
     (5*MZV[-1]^2)/56 + (27*MZV[2])/112, 
    ((-17*I)/112)*Pi*G[{-1, -1}, \[Beta]] - ((9*I)/112)*Pi*
      G[{-1, 1}, \[Beta]] - ((9*I)/112)*Pi*G[{1, -1}, \[Beta]] - 
     ((17*I)/112)*Pi*G[{1, 1}, \[Beta]] - (17*G[{-1, -1, -1}, \[Beta]])/112 - 
     (17*G[{-1, -1, 1}, \[Beta]])/112 - (9*G[{-1, 1, -1}, \[Beta]])/112 - 
     (9*G[{-1, 1, 1}, \[Beta]])/112 - (9*G[{1, -1, -1}, \[Beta]])/112 - 
     (9*G[{1, -1, 1}, \[Beta]])/112 - (17*G[{1, 1, -1}, \[Beta]])/112 - 
     (17*G[{1, 1, 1}, \[Beta]])/112 - ((13*I)/56)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] - ((13*I)/56)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     (17*G[{-1, -1}, \[Beta]]*MZV[-1])/56 - (9*G[{-1, 1}, \[Beta]]*MZV[-1])/
      56 - (9*G[{1, -1}, \[Beta]]*MZV[-1])/56 - 
     (17*G[{1, 1}, \[Beta]]*MZV[-1])/56 - ((13*I)/56)*Pi*MZV[-1]^2 - 
     (13*G[{-1}, \[Beta]]*MZV[-1]^2)/56 - (13*G[{1}, \[Beta]]*MZV[-1]^2)/56 - 
     (13*MZV[-1]^3)/84 + ((5*I)/112)*Pi*MZV[2] + (43*G[{-1}, \[Beta]]*MZV[2])/
      112 + (43*G[{1}, \[Beta]]*MZV[2])/112 + (43*MZV[-1]*MZV[2])/56 + 
     (29*MZV[3])/56, ((-41*I)/112)*Pi*G[{-1, -1, -1}, \[Beta]] - 
     ((17*I)/112)*Pi*G[{-1, -1, 1}, \[Beta]] - 
     (I/14)*Pi*G[{-1, 0, -1}, \[Beta]] + (I/14)*Pi*G[{-1, 0, 1}, \[Beta]] - 
     ((25*I)/112)*Pi*G[{-1, 1, -1}, \[Beta]] - ((33*I)/112)*Pi*
      G[{-1, 1, 1}, \[Beta]] - ((33*I)/112)*Pi*G[{1, -1, -1}, \[Beta]] - 
     ((25*I)/112)*Pi*G[{1, -1, 1}, \[Beta]] + 
     (I/14)*Pi*G[{1, 0, -1}, \[Beta]] - (I/14)*Pi*G[{1, 0, 1}, \[Beta]] - 
     ((17*I)/112)*Pi*G[{1, 1, -1}, \[Beta]] - ((41*I)/112)*Pi*
      G[{1, 1, 1}, \[Beta]] - (41*G[{-1, -1, -1, -1}, \[Beta]])/112 - 
     (41*G[{-1, -1, -1, 1}, \[Beta]])/112 - (17*G[{-1, -1, 1, -1}, \[Beta]])/
      112 - (17*G[{-1, -1, 1, 1}, \[Beta]])/112 - G[{-1, 0, -1, -1}, \[Beta]]/
      14 - G[{-1, 0, -1, 1}, \[Beta]]/14 + G[{-1, 0, 1, -1}, \[Beta]]/14 + 
     G[{-1, 0, 1, 1}, \[Beta]]/14 - (25*G[{-1, 1, -1, -1}, \[Beta]])/112 - 
     (25*G[{-1, 1, -1, 1}, \[Beta]])/112 - (33*G[{-1, 1, 1, -1}, \[Beta]])/
      112 - (33*G[{-1, 1, 1, 1}, \[Beta]])/112 - 
     (33*G[{1, -1, -1, -1}, \[Beta]])/112 - (33*G[{1, -1, -1, 1}, \[Beta]])/
      112 - (25*G[{1, -1, 1, -1}, \[Beta]])/112 - 
     (25*G[{1, -1, 1, 1}, \[Beta]])/112 + G[{1, 0, -1, -1}, \[Beta]]/14 + 
     G[{1, 0, -1, 1}, \[Beta]]/14 - G[{1, 0, 1, -1}, \[Beta]]/14 - 
     G[{1, 0, 1, 1}, \[Beta]]/14 - (17*G[{1, 1, -1, -1}, \[Beta]])/112 - 
     (17*G[{1, 1, -1, 1}, \[Beta]])/112 - (41*G[{1, 1, 1, -1}, \[Beta]])/
      112 - (41*G[{1, 1, 1, 1}, \[Beta]])/112 - 
     ((29*I)/56)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((29*I)/56)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((29*I)/56)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((29*I)/56)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     (41*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/56 - 
     (17*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/56 - 
     (G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + (G[{-1, 0, 1}, \[Beta]]*MZV[-1])/
      7 - (25*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/56 - 
     (33*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/56 - 
     (33*G[{1, -1, -1}, \[Beta]]*MZV[-1])/56 - 
     (25*G[{1, -1, 1}, \[Beta]]*MZV[-1])/56 + 
     (G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 - (G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (17*G[{1, 1, -1}, \[Beta]]*MZV[-1])/56 - 
     (41*G[{1, 1, 1}, \[Beta]]*MZV[-1])/56 - ((29*I)/56)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 - ((29*I)/56)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (29*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/56 - 
     (29*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/56 - 
     (29*G[{1, -1}, \[Beta]]*MZV[-1]^2)/56 - 
     (29*G[{1, 1}, \[Beta]]*MZV[-1]^2)/56 - ((29*I)/84)*Pi*MZV[-1]^3 - 
     (29*G[{-1}, \[Beta]]*MZV[-1]^3)/84 - (29*G[{1}, \[Beta]]*MZV[-1]^3)/84 - 
     (29*MZV[-1]^4)/168 + ((13*I)/112)*Pi*G[{-1}, \[Beta]]*MZV[2] + 
     ((13*I)/112)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     (123*G[{-1, -1}, \[Beta]]*MZV[2])/112 + (67*G[{-1, 1}, \[Beta]]*MZV[2])/
      112 + (67*G[{1, -1}, \[Beta]]*MZV[2])/112 + 
     (123*G[{1, 1}, \[Beta]]*MZV[2])/112 + ((13*I)/56)*Pi*MZV[-1]*MZV[2] + 
     (95*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/56 + 
     (95*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/56 + (95*MZV[-1]^2*MZV[2])/56 + 
     (1461*MZV[2]^2)/1120 + ((2*I)/21)*Pi*MZV[3] + 
     (71*G[{-1}, \[Beta]]*MZV[3])/84 + (71*G[{1}, \[Beta]]*MZV[3])/84 + 
     (71*MZV[-1]*MZV[3])/42 + (6*MZV[-3, 1])/7}, 0, 5, 1], 
 K[15] -> SeriesData[\[Epsilon], 0, 
   {1, -2*G[{-1}, \[Beta]] - 2*G[{1}, \[Beta]] + 2*G[{-c^(-1)}, \[Beta]] - 
     2*MZV[-1], 4*G[{-1, -1}, \[Beta]] + 4*G[{-1, 1}, \[Beta]] - 
     4*G[{-1, -c^(-1)}, \[Beta]] + 4*G[{1, -1}, \[Beta]] + 
     4*G[{1, 1}, \[Beta]] - 4*G[{1, -c^(-1)}, \[Beta]] - 
     4*G[{-c^(-1), -1}, \[Beta]] - 4*G[{-c^(-1), 1}, \[Beta]] + 
     4*G[{-c^(-1), -c^(-1)}, \[Beta]] + 4*G[{-1}, \[Beta]]*MZV[-1] + 
     4*G[{1}, \[Beta]]*MZV[-1] - 4*G[{-c^(-1)}, \[Beta]]*MZV[-1] + 
     2*MZV[-1]^2 + 15*MZV[2], -8*G[{-1, -1, -1}, \[Beta]] - 
     8*G[{-1, -1, 1}, \[Beta]] + 8*G[{-1, -1, -c^(-1)}, \[Beta]] - 
     8*G[{-1, 1, -1}, \[Beta]] - 8*G[{-1, 1, 1}, \[Beta]] + 
     8*G[{-1, 1, -c^(-1)}, \[Beta]] + 8*G[{-1, -c^(-1), -1}, \[Beta]] + 
     8*G[{-1, -c^(-1), 1}, \[Beta]] - 8*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     8*G[{1, -1, -1}, \[Beta]] - 8*G[{1, -1, 1}, \[Beta]] + 
     8*G[{1, -1, -c^(-1)}, \[Beta]] - 8*G[{1, 1, -1}, \[Beta]] - 
     8*G[{1, 1, 1}, \[Beta]] + 8*G[{1, 1, -c^(-1)}, \[Beta]] + 
     8*G[{1, -c^(-1), -1}, \[Beta]] + 8*G[{1, -c^(-1), 1}, \[Beta]] - 
     8*G[{1, -c^(-1), -c^(-1)}, \[Beta]] + 8*G[{-c^(-1), -1, -1}, \[Beta]] + 
     8*G[{-c^(-1), -1, 1}, \[Beta]] - 8*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] + 
     8*G[{-c^(-1), 1, -1}, \[Beta]] + 8*G[{-c^(-1), 1, 1}, \[Beta]] - 
     8*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] - 
     8*G[{-c^(-1), -c^(-1), -1}, \[Beta]] - 
     8*G[{-c^(-1), -c^(-1), 1}, \[Beta]] + 
     8*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 8*G[{-1, -1}, \[Beta]]*
      MZV[-1] - 8*G[{-1, 1}, \[Beta]]*MZV[-1] + 8*G[{-1, -c^(-1)}, \[Beta]]*
      MZV[-1] - 8*G[{1, -1}, \[Beta]]*MZV[-1] - 8*G[{1, 1}, \[Beta]]*
      MZV[-1] + 8*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     8*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] + 8*G[{-c^(-1), 1}, \[Beta]]*
      MZV[-1] - 8*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     4*G[{-1}, \[Beta]]*MZV[-1]^2 - 4*G[{1}, \[Beta]]*MZV[-1]^2 + 
     4*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - (4*MZV[-1]^3)/3 - 
     30*G[{-1}, \[Beta]]*MZV[2] - 30*G[{1}, \[Beta]]*MZV[2] + 
     30*G[{-c^(-1)}, \[Beta]]*MZV[2] - 30*MZV[-1]*MZV[2] + (28*MZV[3])/3, 
    16*G[{-1, -1, -1, -1}, \[Beta]] + 16*G[{-1, -1, -1, 1}, \[Beta]] - 
     16*G[{-1, -1, -1, -c^(-1)}, \[Beta]] + 16*G[{-1, -1, 1, -1}, \[Beta]] + 
     16*G[{-1, -1, 1, 1}, \[Beta]] - 16*G[{-1, -1, 1, -c^(-1)}, \[Beta]] - 
     16*G[{-1, -1, -c^(-1), -1}, \[Beta]] - 
     16*G[{-1, -1, -c^(-1), 1}, \[Beta]] + 
     16*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]] + 
     16*G[{-1, 1, -1, -1}, \[Beta]] + 16*G[{-1, 1, -1, 1}, \[Beta]] - 
     16*G[{-1, 1, -1, -c^(-1)}, \[Beta]] + 16*G[{-1, 1, 1, -1}, \[Beta]] + 
     16*G[{-1, 1, 1, 1}, \[Beta]] - 16*G[{-1, 1, 1, -c^(-1)}, \[Beta]] - 
     16*G[{-1, 1, -c^(-1), -1}, \[Beta]] - 
     16*G[{-1, 1, -c^(-1), 1}, \[Beta]] + 
     16*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]] - 
     16*G[{-1, -c^(-1), -1, -1}, \[Beta]] - 
     16*G[{-1, -c^(-1), -1, 1}, \[Beta]] + 
     16*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]] - 
     16*G[{-1, -c^(-1), 1, -1}, \[Beta]] - 
     16*G[{-1, -c^(-1), 1, 1}, \[Beta]] + 
     16*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]] + 
     16*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]] + 
     16*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]] - 
     16*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     16*G[{1, -1, -1, -1}, \[Beta]] + 16*G[{1, -1, -1, 1}, \[Beta]] - 
     16*G[{1, -1, -1, -c^(-1)}, \[Beta]] + 16*G[{1, -1, 1, -1}, \[Beta]] + 
     16*G[{1, -1, 1, 1}, \[Beta]] - 16*G[{1, -1, 1, -c^(-1)}, \[Beta]] - 
     16*G[{1, -1, -c^(-1), -1}, \[Beta]] - 
     16*G[{1, -1, -c^(-1), 1}, \[Beta]] + 
     16*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]] + 
     16*G[{1, 1, -1, -1}, \[Beta]] + 16*G[{1, 1, -1, 1}, \[Beta]] - 
     16*G[{1, 1, -1, -c^(-1)}, \[Beta]] + 16*G[{1, 1, 1, -1}, \[Beta]] + 
     16*G[{1, 1, 1, 1}, \[Beta]] - 16*G[{1, 1, 1, -c^(-1)}, \[Beta]] - 
     16*G[{1, 1, -c^(-1), -1}, \[Beta]] - 16*G[{1, 1, -c^(-1), 1}, \[Beta]] + 
     16*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]] - 
     16*G[{1, -c^(-1), -1, -1}, \[Beta]] - 
     16*G[{1, -c^(-1), -1, 1}, \[Beta]] + 
     16*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]] - 
     16*G[{1, -c^(-1), 1, -1}, \[Beta]] - 16*G[{1, -c^(-1), 1, 1}, \[Beta]] + 
     16*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]] + 
     16*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]] + 
     16*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]] - 
     16*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     16*G[{-c^(-1), -1, -1, -1}, \[Beta]] - 
     16*G[{-c^(-1), -1, -1, 1}, \[Beta]] + 
     16*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]] - 
     16*G[{-c^(-1), -1, 1, -1}, \[Beta]] - 
     16*G[{-c^(-1), -1, 1, 1}, \[Beta]] + 
     16*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]] + 
     16*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]] + 
     16*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]] - 
     16*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]] - 
     16*G[{-c^(-1), 1, -1, -1}, \[Beta]] - 
     16*G[{-c^(-1), 1, -1, 1}, \[Beta]] + 
     16*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]] - 
     16*G[{-c^(-1), 1, 1, -1}, \[Beta]] - 16*G[{-c^(-1), 1, 1, 1}, \[Beta]] + 
     16*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]] + 
     16*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]] + 
     16*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]] - 
     16*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]] + 
     16*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]] + 
     16*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]] - 
     16*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]] + 
     16*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]] + 
     16*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]] - 
     16*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]] - 
     16*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]] - 
     16*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]] + 
     16*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     16*G[{-1, -1, -1}, \[Beta]]*MZV[-1] + 16*G[{-1, -1, 1}, \[Beta]]*
      MZV[-1] - 16*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     16*G[{-1, 1, -1}, \[Beta]]*MZV[-1] + 16*G[{-1, 1, 1}, \[Beta]]*MZV[-1] - 
     16*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     16*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1] - 
     16*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1] + 
     16*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     16*G[{1, -1, -1}, \[Beta]]*MZV[-1] + 16*G[{1, -1, 1}, \[Beta]]*MZV[-1] - 
     16*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1] + 16*G[{1, 1, -1}, \[Beta]]*
      MZV[-1] + 16*G[{1, 1, 1}, \[Beta]]*MZV[-1] - 
     16*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1] - 16*G[{1, -c^(-1), -1}, \[Beta]]*
      MZV[-1] - 16*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1] + 
     16*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     16*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1] - 
     16*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1] + 
     16*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     16*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1] - 16*G[{-c^(-1), 1, 1}, \[Beta]]*
      MZV[-1] + 16*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     16*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1] + 
     16*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1] - 
     16*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     8*G[{-1, -1}, \[Beta]]*MZV[-1]^2 + 8*G[{-1, 1}, \[Beta]]*MZV[-1]^2 - 
     8*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2 + 8*G[{1, -1}, \[Beta]]*
      MZV[-1]^2 + 8*G[{1, 1}, \[Beta]]*MZV[-1]^2 - 8*G[{1, -c^(-1)}, \[Beta]]*
      MZV[-1]^2 - 8*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2 - 
     8*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2 + 8*G[{-c^(-1), -c^(-1)}, \[Beta]]*
      MZV[-1]^2 + (8*G[{-1}, \[Beta]]*MZV[-1]^3)/3 + 
     (8*G[{1}, \[Beta]]*MZV[-1]^3)/3 - (8*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/
      3 + (2*MZV[-1]^4)/3 + 60*G[{-1, -1}, \[Beta]]*MZV[2] + 
     60*G[{-1, 1}, \[Beta]]*MZV[2] - 60*G[{-1, -c^(-1)}, \[Beta]]*MZV[2] + 
     60*G[{1, -1}, \[Beta]]*MZV[2] + 60*G[{1, 1}, \[Beta]]*MZV[2] - 
     60*G[{1, -c^(-1)}, \[Beta]]*MZV[2] - 60*G[{-c^(-1), -1}, \[Beta]]*
      MZV[2] - 60*G[{-c^(-1), 1}, \[Beta]]*MZV[2] + 
     60*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2] + 60*G[{-1}, \[Beta]]*MZV[-1]*
      MZV[2] + 60*G[{1}, \[Beta]]*MZV[-1]*MZV[2] - 60*G[{-c^(-1)}, \[Beta]]*
      MZV[-1]*MZV[2] + 30*MZV[-1]^2*MZV[2] + (1479*MZV[2]^2)/10 - 
     (56*G[{-1}, \[Beta]]*MZV[3])/3 - (56*G[{1}, \[Beta]]*MZV[3])/3 + 
     (56*G[{-c^(-1)}, \[Beta]]*MZV[3])/3 - (56*MZV[-1]*MZV[3])/3}, 0, 5, 1], 
 K[16] -> SeriesData[\[Epsilon], 0, 
   {-2/7, ((-4*I)/7)*Pi - (4*G[{-1}, \[Beta]])/7 - (4*G[{1}, \[Beta]])/7 - 
     (8*MZV[-1])/7, ((-8*I)/7)*Pi*G[{-1}, \[Beta]] - 
     ((8*I)/7)*Pi*G[{1}, \[Beta]] - (8*G[{-1, -1}, \[Beta]])/7 - 
     (8*G[{-1, 1}, \[Beta]])/7 - (8*G[{1, -1}, \[Beta]])/7 - 
     (8*G[{1, 1}, \[Beta]])/7 - ((16*I)/7)*Pi*MZV[-1] - 
     (16*G[{-1}, \[Beta]]*MZV[-1])/7 - (16*G[{1}, \[Beta]]*MZV[-1])/7 - 
     (16*MZV[-1]^2)/7 + (22*MZV[2])/7, ((-16*I)/7)*Pi*G[{-1, -1}, \[Beta]] - 
     ((16*I)/7)*Pi*G[{-1, 1}, \[Beta]] - ((16*I)/7)*Pi*G[{1, -1}, \[Beta]] - 
     ((16*I)/7)*Pi*G[{1, 1}, \[Beta]] - (16*G[{-1, -1, -1}, \[Beta]])/7 - 
     (16*G[{-1, -1, 1}, \[Beta]])/7 - (16*G[{-1, 1, -1}, \[Beta]])/7 - 
     (16*G[{-1, 1, 1}, \[Beta]])/7 - (16*G[{1, -1, -1}, \[Beta]])/7 - 
     (16*G[{1, -1, 1}, \[Beta]])/7 - (16*G[{1, 1, -1}, \[Beta]])/7 - 
     (16*G[{1, 1, 1}, \[Beta]])/7 - ((32*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] - 
     ((32*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     (32*G[{-1, -1}, \[Beta]]*MZV[-1])/7 - (32*G[{-1, 1}, \[Beta]]*MZV[-1])/
      7 - (32*G[{1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, 1}, \[Beta]]*MZV[-1])/7 - ((32*I)/7)*Pi*MZV[-1]^2 - 
     (32*G[{-1}, \[Beta]]*MZV[-1]^2)/7 - (32*G[{1}, \[Beta]]*MZV[-1]^2)/7 - 
     (64*MZV[-1]^3)/21 + ((12*I)/7)*Pi*MZV[2] + (44*G[{-1}, \[Beta]]*MZV[2])/
      7 + (44*G[{1}, \[Beta]]*MZV[2])/7 + (88*MZV[-1]*MZV[2])/7 + 
     (52*MZV[3])/21, ((-32*I)/7)*Pi*G[{-1, -1, -1}, \[Beta]] - 
     ((32*I)/7)*Pi*G[{-1, -1, 1}, \[Beta]] - ((32*I)/7)*Pi*
      G[{-1, 1, -1}, \[Beta]] - ((32*I)/7)*Pi*G[{-1, 1, 1}, \[Beta]] - 
     ((32*I)/7)*Pi*G[{1, -1, -1}, \[Beta]] - ((32*I)/7)*Pi*
      G[{1, -1, 1}, \[Beta]] - ((32*I)/7)*Pi*G[{1, 1, -1}, \[Beta]] - 
     ((32*I)/7)*Pi*G[{1, 1, 1}, \[Beta]] - (32*G[{-1, -1, -1, -1}, \[Beta]])/
      7 - (32*G[{-1, -1, -1, 1}, \[Beta]])/7 - 
     (32*G[{-1, -1, 1, -1}, \[Beta]])/7 - (32*G[{-1, -1, 1, 1}, \[Beta]])/7 - 
     (32*G[{-1, 1, -1, -1}, \[Beta]])/7 - (32*G[{-1, 1, -1, 1}, \[Beta]])/7 - 
     (32*G[{-1, 1, 1, -1}, \[Beta]])/7 - (32*G[{-1, 1, 1, 1}, \[Beta]])/7 - 
     (32*G[{1, -1, -1, -1}, \[Beta]])/7 - (32*G[{1, -1, -1, 1}, \[Beta]])/7 - 
     (32*G[{1, -1, 1, -1}, \[Beta]])/7 - (32*G[{1, -1, 1, 1}, \[Beta]])/7 - 
     (32*G[{1, 1, -1, -1}, \[Beta]])/7 - (32*G[{1, 1, -1, 1}, \[Beta]])/7 - 
     (32*G[{1, 1, 1, -1}, \[Beta]])/7 - (32*G[{1, 1, 1, 1}, \[Beta]])/7 - 
     ((64*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((64*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((64*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((64*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     (64*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 - ((64*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 - ((64*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (64*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (64*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (64*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 - (64*G[{1, 1}, \[Beta]]*MZV[-1]^2)/
      7 - ((128*I)/21)*Pi*MZV[-1]^3 - (128*G[{-1}, \[Beta]]*MZV[-1]^3)/21 - 
     (128*G[{1}, \[Beta]]*MZV[-1]^3)/21 - (64*MZV[-1]^4)/21 + 
     ((24*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[2] + ((24*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[2] + (88*G[{-1, -1}, \[Beta]]*MZV[2])/7 + 
     (88*G[{-1, 1}, \[Beta]]*MZV[2])/7 + (88*G[{1, -1}, \[Beta]]*MZV[2])/7 + 
     (88*G[{1, 1}, \[Beta]]*MZV[2])/7 + ((48*I)/7)*Pi*MZV[-1]*MZV[2] + 
     (176*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (176*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + (176*MZV[-1]^2*MZV[2])/7 - 
     (79*MZV[2]^2)/35 + ((104*I)/21)*Pi*MZV[3] + 
     (104*G[{-1}, \[Beta]]*MZV[3])/21 + (104*G[{1}, \[Beta]]*MZV[3])/21 + 
     (208*MZV[-1]*MZV[3])/21}, 0, 5, 1], 
 K[17] -> SeriesData[\[Epsilon], 0, {-67/14, 0, (-321*MZV[2])/14, 
    (-632*MZV[3])/21, (-18621*MZV[2]^2)/140}, 0, 5, 1], 
 K[18] -> SeriesData[\[Epsilon], 0, {3/4, (I/2)*Pi + G[{-1}, \[Beta]]/2 + 
     G[{1}, \[Beta]]/2 + MZV[-1], (-9*MZV[2])/4, ((3*I)/2)*Pi*MZV[2] + 
     (3*G[{-1}, \[Beta]]*MZV[2])/2 + (3*G[{1}, \[Beta]]*MZV[2])/2 + 
     3*MZV[-1]*MZV[2] - (25*MZV[3])/2, (-1223*MZV[2]^2)/40 - 
     ((4*I)/3)*Pi*MZV[3] - (4*G[{-1}, \[Beta]]*MZV[3])/3 - 
     (4*G[{1}, \[Beta]]*MZV[3])/3 - (8*MZV[-1]*MZV[3])/3}, 0, 5, 1], 
 K[19] -> SeriesData[\[Epsilon], 0, {-2/45, -1/30*G[{-1}, \[Beta]] - 
     G[{1}, \[Beta]]/30 + G[{-c^(-1)}, \[Beta]]/30 - MZV[-1]/30, 
    -1/10*G[{-1, -1}, \[Beta]] - G[{-1, 1}, \[Beta]]/10 + 
     G[{-1, -c^(-1)}, \[Beta]]/10 - G[{1, -1}, \[Beta]]/10 - 
     G[{1, 1}, \[Beta]]/10 + G[{1, -c^(-1)}, \[Beta]]/10 + 
     G[{-c^(-1), -1}, \[Beta]]/15 + G[{-c^(-1), 1}, \[Beta]]/15 - 
     G[{-c^(-1), -c^(-1)}, \[Beta]]/15 + G[{-e^(-1), -1}, \[Beta]]/30 + 
     G[{-e^(-1), 1}, \[Beta]]/30 - G[{-e^(-1), -c^(-1)}, \[Beta]]/30 + 
     G[{-e, -1}, \[Beta]]/30 + G[{-e, 1}, \[Beta]]/30 - 
     G[{-e, -c^(-1)}, \[Beta]]/30 - (G[{-1}, \[Beta]]*MZV[-1])/10 - 
     (G[{1}, \[Beta]]*MZV[-1])/10 + (G[{-c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e^(-1)}, \[Beta]]*MZV[-1])/30 + (G[{-e}, \[Beta]]*MZV[-1])/30 - 
     MZV[-1]^2/30 - (11*MZV[2])/180, -1/10*G[{-1, -1, -1}, \[Beta]] - 
     G[{-1, -1, 1}, \[Beta]]/10 + G[{-1, -1, -c^(-1)}, \[Beta]]/10 - 
     G[{-1, 1, -1}, \[Beta]]/10 - G[{-1, 1, 1}, \[Beta]]/10 + 
     G[{-1, 1, -c^(-1)}, \[Beta]]/10 + G[{-1, -c^(-1), -1}, \[Beta]]/5 + 
     G[{-1, -c^(-1), 1}, \[Beta]]/5 - G[{-1, -c^(-1), -c^(-1)}, \[Beta]]/5 - 
     G[{-1, -e^(-1), -1}, \[Beta]]/10 - G[{-1, -e^(-1), 1}, \[Beta]]/10 + 
     G[{-1, -e^(-1), -c^(-1)}, \[Beta]]/10 - G[{-1, -e, -1}, \[Beta]]/10 - 
     G[{-1, -e, 1}, \[Beta]]/10 + G[{-1, -e, -c^(-1)}, \[Beta]]/10 - 
     G[{1, -1, -1}, \[Beta]]/10 - G[{1, -1, 1}, \[Beta]]/10 + 
     G[{1, -1, -c^(-1)}, \[Beta]]/10 - G[{1, 1, -1}, \[Beta]]/10 - 
     G[{1, 1, 1}, \[Beta]]/10 + G[{1, 1, -c^(-1)}, \[Beta]]/10 + 
     G[{1, -c^(-1), -1}, \[Beta]]/5 + G[{1, -c^(-1), 1}, \[Beta]]/5 - 
     G[{1, -c^(-1), -c^(-1)}, \[Beta]]/5 - G[{1, -e^(-1), -1}, \[Beta]]/10 - 
     G[{1, -e^(-1), 1}, \[Beta]]/10 + G[{1, -e^(-1), -c^(-1)}, \[Beta]]/10 - 
     G[{1, -e, -1}, \[Beta]]/10 - G[{1, -e, 1}, \[Beta]]/10 + 
     G[{1, -e, -c^(-1)}, \[Beta]]/10 - (2*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/
      15 - (2*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e, -1}, \[Beta]])/15 + (2*G[{-c^(-1), -e, 1}, \[Beta]])/
      15 - (2*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/15 + 
     G[{-e^(-1), -1, -1}, \[Beta]]/10 + G[{-e^(-1), -1, 1}, \[Beta]]/10 - 
     G[{-e^(-1), -1, -c^(-1)}, \[Beta]]/10 + G[{-e^(-1), 1, -1}, \[Beta]]/
      10 + G[{-e^(-1), 1, 1}, \[Beta]]/10 - G[{-e^(-1), 1, -c^(-1)}, \[Beta]]/
      10 - G[{-e^(-1), -c^(-1), -1}, \[Beta]]/15 - 
     G[{-e^(-1), -c^(-1), 1}, \[Beta]]/15 + 
     G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/15 - 
     G[{-e^(-1), -e^(-1), -1}, \[Beta]]/30 - 
     G[{-e^(-1), -e^(-1), 1}, \[Beta]]/30 + 
     G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/30 - 
     G[{-e^(-1), -e, -1}, \[Beta]]/30 - G[{-e^(-1), -e, 1}, \[Beta]]/30 + 
     G[{-e^(-1), -e, -c^(-1)}, \[Beta]]/30 + G[{-e, -1, -1}, \[Beta]]/10 + 
     G[{-e, -1, 1}, \[Beta]]/10 - G[{-e, -1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e, 1, -1}, \[Beta]]/10 + G[{-e, 1, 1}, \[Beta]]/10 - 
     G[{-e, 1, -c^(-1)}, \[Beta]]/10 - G[{-e, -c^(-1), -1}, \[Beta]]/15 - 
     G[{-e, -c^(-1), 1}, \[Beta]]/15 + G[{-e, -c^(-1), -c^(-1)}, \[Beta]]/
      15 - G[{-e, -e^(-1), -1}, \[Beta]]/30 - G[{-e, -e^(-1), 1}, \[Beta]]/
      30 + G[{-e, -e^(-1), -c^(-1)}, \[Beta]]/30 - G[{-e, -e, -1}, \[Beta]]/
      30 - G[{-e, -e, 1}, \[Beta]]/30 + G[{-e, -e, -c^(-1)}, \[Beta]]/30 - 
     (G[{-1, -1}, \[Beta]]*MZV[-1])/10 - (G[{-1, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/10 - (G[{-1, -e}, \[Beta]]*MZV[-1])/
      10 - (G[{1, -1}, \[Beta]]*MZV[-1])/10 - (G[{1, 1}, \[Beta]]*MZV[-1])/
      10 + (G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/10 - (G[{1, -e}, \[Beta]]*MZV[-1])/
      10 - (2*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/30 - 
     (G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/30 + (G[{-e, -1}, \[Beta]]*MZV[-1])/
      10 + (G[{-e, 1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/30 - (G[{-e, -e}, \[Beta]]*MZV[-1])/
      30 - (G[{-1}, \[Beta]]*MZV[-1]^2)/10 - (G[{1}, \[Beta]]*MZV[-1]^2)/10 + 
     (G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/15 + (G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/
      30 + (G[{-e}, \[Beta]]*MZV[-1]^2)/30 - MZV[-1]^3/45 + 
     (13*G[{-1}, \[Beta]]*MZV[2])/60 + (13*G[{1}, \[Beta]]*MZV[2])/60 - 
     (7*G[{-c^(-1)}, \[Beta]]*MZV[2])/30 + (G[{-e^(-1)}, \[Beta]]*MZV[2])/
      60 + (G[{-e}, \[Beta]]*MZV[2])/60 + (7*MZV[-1]*MZV[2])/30 + 
     (13*MZV[3])/135, -1/10*G[{-1, -1, -1, -1}, \[Beta]] - 
     G[{-1, -1, -1, 1}, \[Beta]]/10 + G[{-1, -1, -1, -c^(-1)}, \[Beta]]/10 - 
     G[{-1, -1, 1, -1}, \[Beta]]/10 - G[{-1, -1, 1, 1}, \[Beta]]/10 + 
     G[{-1, -1, 1, -c^(-1)}, \[Beta]]/10 + G[{-1, -1, -c^(-1), -1}, \[Beta]]/
      5 + G[{-1, -1, -c^(-1), 1}, \[Beta]]/5 - 
     G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]]/5 - 
     G[{-1, -1, -e^(-1), -1}, \[Beta]]/10 - G[{-1, -1, -e^(-1), 1}, \[Beta]]/
      10 + G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]]/10 - 
     G[{-1, -1, -e, -1}, \[Beta]]/10 - G[{-1, -1, -e, 1}, \[Beta]]/10 + 
     G[{-1, -1, -e, -c^(-1)}, \[Beta]]/10 - G[{-1, 1, -1, -1}, \[Beta]]/10 - 
     G[{-1, 1, -1, 1}, \[Beta]]/10 + G[{-1, 1, -1, -c^(-1)}, \[Beta]]/10 - 
     G[{-1, 1, 1, -1}, \[Beta]]/10 - G[{-1, 1, 1, 1}, \[Beta]]/10 + 
     G[{-1, 1, 1, -c^(-1)}, \[Beta]]/10 + G[{-1, 1, -c^(-1), -1}, \[Beta]]/
      5 + G[{-1, 1, -c^(-1), 1}, \[Beta]]/5 - 
     G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]]/5 - 
     G[{-1, 1, -e^(-1), -1}, \[Beta]]/10 - G[{-1, 1, -e^(-1), 1}, \[Beta]]/
      10 + G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]]/10 - 
     G[{-1, 1, -e, -1}, \[Beta]]/10 - G[{-1, 1, -e, 1}, \[Beta]]/10 + 
     G[{-1, 1, -e, -c^(-1)}, \[Beta]]/10 + 
     (2*G[{-1, -c^(-1), -1, -1}, \[Beta]])/5 + 
     (2*G[{-1, -c^(-1), -1, 1}, \[Beta]])/5 - 
     (2*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -c^(-1), 1, -1}, \[Beta]])/5 + 
     (2*G[{-1, -c^(-1), 1, 1}, \[Beta]])/5 - 
     (2*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/5 - 
     (2*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (3*G[{-1, -e^(-1), -1, -1}, \[Beta]])/10 - 
     (3*G[{-1, -e^(-1), -1, 1}, \[Beta]])/10 + 
     (3*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/10 - 
     (3*G[{-1, -e^(-1), 1, -1}, \[Beta]])/10 - 
     (3*G[{-1, -e^(-1), 1, 1}, \[Beta]])/10 + 
     (3*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/10 + 
     G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]]/5 + 
     G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]]/5 - 
     G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]]/10 + 
     G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]]/10 - 
     G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{-1, -e^(-1), -e, -1}, \[Beta]]/10 + G[{-1, -e^(-1), -e, 1}, \[Beta]]/
      10 - G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]]/10 - 
     (3*G[{-1, -e, -1, -1}, \[Beta]])/10 - (3*G[{-1, -e, -1, 1}, \[Beta]])/
      10 + (3*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/10 - 
     (3*G[{-1, -e, 1, -1}, \[Beta]])/10 - (3*G[{-1, -e, 1, 1}, \[Beta]])/10 + 
     (3*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/10 + 
     G[{-1, -e, -c^(-1), -1}, \[Beta]]/5 + G[{-1, -e, -c^(-1), 1}, \[Beta]]/
      5 - G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{-1, -e, -e^(-1), -1}, \[Beta]]/10 + G[{-1, -e, -e^(-1), 1}, \[Beta]]/
      10 - G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{-1, -e, -e, -1}, \[Beta]]/10 + G[{-1, -e, -e, 1}, \[Beta]]/10 - 
     G[{-1, -e, -e, -c^(-1)}, \[Beta]]/10 - G[{1, -1, -1, -1}, \[Beta]]/10 - 
     G[{1, -1, -1, 1}, \[Beta]]/10 + G[{1, -1, -1, -c^(-1)}, \[Beta]]/10 - 
     G[{1, -1, 1, -1}, \[Beta]]/10 - G[{1, -1, 1, 1}, \[Beta]]/10 + 
     G[{1, -1, 1, -c^(-1)}, \[Beta]]/10 + G[{1, -1, -c^(-1), -1}, \[Beta]]/
      5 + G[{1, -1, -c^(-1), 1}, \[Beta]]/5 - 
     G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]]/5 - 
     G[{1, -1, -e^(-1), -1}, \[Beta]]/10 - G[{1, -1, -e^(-1), 1}, \[Beta]]/
      10 + G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]]/10 - 
     G[{1, -1, -e, -1}, \[Beta]]/10 - G[{1, -1, -e, 1}, \[Beta]]/10 + 
     G[{1, -1, -e, -c^(-1)}, \[Beta]]/10 - G[{1, 1, -1, -1}, \[Beta]]/10 - 
     G[{1, 1, -1, 1}, \[Beta]]/10 + G[{1, 1, -1, -c^(-1)}, \[Beta]]/10 - 
     G[{1, 1, 1, -1}, \[Beta]]/10 - G[{1, 1, 1, 1}, \[Beta]]/10 + 
     G[{1, 1, 1, -c^(-1)}, \[Beta]]/10 + G[{1, 1, -c^(-1), -1}, \[Beta]]/5 + 
     G[{1, 1, -c^(-1), 1}, \[Beta]]/5 - G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]]/
      5 - G[{1, 1, -e^(-1), -1}, \[Beta]]/10 - G[{1, 1, -e^(-1), 1}, \[Beta]]/
      10 + G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]]/10 - 
     G[{1, 1, -e, -1}, \[Beta]]/10 - G[{1, 1, -e, 1}, \[Beta]]/10 + 
     G[{1, 1, -e, -c^(-1)}, \[Beta]]/10 + 
     (2*G[{1, -c^(-1), -1, -1}, \[Beta]])/5 + 
     (2*G[{1, -c^(-1), -1, 1}, \[Beta]])/5 - 
     (2*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, -c^(-1), 1, -1}, \[Beta]])/5 + 
     (2*G[{1, -c^(-1), 1, 1}, \[Beta]])/5 - 
     (2*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/5 - 
     (2*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/5 + 
     (2*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (3*G[{1, -e^(-1), -1, -1}, \[Beta]])/10 - 
     (3*G[{1, -e^(-1), -1, 1}, \[Beta]])/10 + 
     (3*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/10 - 
     (3*G[{1, -e^(-1), 1, -1}, \[Beta]])/10 - 
     (3*G[{1, -e^(-1), 1, 1}, \[Beta]])/10 + 
     (3*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/10 + 
     G[{1, -e^(-1), -c^(-1), -1}, \[Beta]]/5 + 
     G[{1, -e^(-1), -c^(-1), 1}, \[Beta]]/5 - 
     G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{1, -e^(-1), -e^(-1), -1}, \[Beta]]/10 + 
     G[{1, -e^(-1), -e^(-1), 1}, \[Beta]]/10 - 
     G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{1, -e^(-1), -e, -1}, \[Beta]]/10 + G[{1, -e^(-1), -e, 1}, \[Beta]]/
      10 - G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]]/10 - 
     (3*G[{1, -e, -1, -1}, \[Beta]])/10 - (3*G[{1, -e, -1, 1}, \[Beta]])/10 + 
     (3*G[{1, -e, -1, -c^(-1)}, \[Beta]])/10 - (3*G[{1, -e, 1, -1}, \[Beta]])/
      10 - (3*G[{1, -e, 1, 1}, \[Beta]])/10 + 
     (3*G[{1, -e, 1, -c^(-1)}, \[Beta]])/10 + 
     G[{1, -e, -c^(-1), -1}, \[Beta]]/5 + G[{1, -e, -c^(-1), 1}, \[Beta]]/5 - 
     G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{1, -e, -e^(-1), -1}, \[Beta]]/10 + G[{1, -e, -e^(-1), 1}, \[Beta]]/
      10 - G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{1, -e, -e, -1}, \[Beta]]/10 + G[{1, -e, -e, 1}, \[Beta]]/10 - 
     G[{1, -e, -e, -c^(-1)}, \[Beta]]/10 - 
     (2*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/15 + 
     (4*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/15 - 
     (4*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/15 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/15 + 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e, -1, -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, -1, 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, 1, -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, 1, 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/15 - 
     (4*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/15 + 
     (4*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e, -e, -1}, \[Beta]])/15 - 
     (2*G[{-c^(-1), -e, -e, 1}, \[Beta]])/15 + 
     (2*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/15 + 
     G[{-e^(-1), -1, -1, -1}, \[Beta]]/10 + G[{-e^(-1), -1, -1, 1}, \[Beta]]/
      10 - G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), -1, 1, -1}, \[Beta]]/10 + G[{-e^(-1), -1, 1, 1}, \[Beta]]/
      10 - G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]]/10 - 
     G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]]/5 - 
     G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]]/5 + 
     G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]]/10 + 
     G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]]/10 - 
     G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), -1, -e, -1}, \[Beta]]/10 + G[{-e^(-1), -1, -e, 1}, \[Beta]]/
      10 - G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), 1, -1, -1}, \[Beta]]/10 + G[{-e^(-1), 1, -1, 1}, \[Beta]]/
      10 - G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), 1, 1, -1}, \[Beta]]/10 + G[{-e^(-1), 1, 1, 1}, \[Beta]]/10 - 
     G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]]/10 - 
     G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]]/5 - 
     G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]]/5 + 
     G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]]/10 + 
     G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]]/10 - 
     G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), 1, -e, -1}, \[Beta]]/10 + G[{-e^(-1), 1, -e, 1}, \[Beta]]/
      10 - G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]]/10 + 
     (2*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/15 + 
     (2*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/15 - 
     (2*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/15 - 
     (2*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/15 + 
     (2*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/15 - 
     (2*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/15 + 
     (2*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/15 - 
     G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]]/10 - 
     G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]]/10 + 
     G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]]/10 - 
     G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]]/10 - 
     G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]]/10 + 
     G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]]/15 + 
     G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]]/15 - 
     G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/15 + 
     G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]]/30 + 
     G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]]/30 - 
     G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/30 + 
     G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]]/30 + 
     G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]]/30 - 
     G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]]/30 - 
     G[{-e^(-1), -e, -1, -1}, \[Beta]]/10 - G[{-e^(-1), -e, -1, 1}, \[Beta]]/
      10 + G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]]/10 - 
     G[{-e^(-1), -e, 1, -1}, \[Beta]]/10 - G[{-e^(-1), -e, 1, 1}, \[Beta]]/
      10 + G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]]/15 + 
     G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]]/15 - 
     G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]]/15 + 
     G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]]/30 + 
     G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]]/30 - 
     G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]]/30 + 
     G[{-e^(-1), -e, -e, -1}, \[Beta]]/30 + G[{-e^(-1), -e, -e, 1}, \[Beta]]/
      30 - G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]]/30 + 
     G[{-e, -1, -1, -1}, \[Beta]]/10 + G[{-e, -1, -1, 1}, \[Beta]]/10 - 
     G[{-e, -1, -1, -c^(-1)}, \[Beta]]/10 + G[{-e, -1, 1, -1}, \[Beta]]/10 + 
     G[{-e, -1, 1, 1}, \[Beta]]/10 - G[{-e, -1, 1, -c^(-1)}, \[Beta]]/10 - 
     G[{-e, -1, -c^(-1), -1}, \[Beta]]/5 - G[{-e, -1, -c^(-1), 1}, \[Beta]]/
      5 + G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{-e, -1, -e^(-1), -1}, \[Beta]]/10 + G[{-e, -1, -e^(-1), 1}, \[Beta]]/
      10 - G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{-e, -1, -e, -1}, \[Beta]]/10 + G[{-e, -1, -e, 1}, \[Beta]]/10 - 
     G[{-e, -1, -e, -c^(-1)}, \[Beta]]/10 + G[{-e, 1, -1, -1}, \[Beta]]/10 + 
     G[{-e, 1, -1, 1}, \[Beta]]/10 - G[{-e, 1, -1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e, 1, 1, -1}, \[Beta]]/10 + G[{-e, 1, 1, 1}, \[Beta]]/10 - 
     G[{-e, 1, 1, -c^(-1)}, \[Beta]]/10 - G[{-e, 1, -c^(-1), -1}, \[Beta]]/
      5 - G[{-e, 1, -c^(-1), 1}, \[Beta]]/5 + 
     G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]]/5 + 
     G[{-e, 1, -e^(-1), -1}, \[Beta]]/10 + G[{-e, 1, -e^(-1), 1}, \[Beta]]/
      10 - G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]]/10 + 
     G[{-e, 1, -e, -1}, \[Beta]]/10 + G[{-e, 1, -e, 1}, \[Beta]]/10 - 
     G[{-e, 1, -e, -c^(-1)}, \[Beta]]/10 + 
     (2*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/15 + 
     (2*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/15 - 
     (2*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/15 - 
     (2*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/15 + 
     (2*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/15 - 
     (2*G[{-e, -c^(-1), -e, -1}, \[Beta]])/15 - 
     (2*G[{-e, -c^(-1), -e, 1}, \[Beta]])/15 + 
     (2*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/15 - 
     G[{-e, -e^(-1), -1, -1}, \[Beta]]/10 - G[{-e, -e^(-1), -1, 1}, \[Beta]]/
      10 + G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]]/10 - 
     G[{-e, -e^(-1), 1, -1}, \[Beta]]/10 - G[{-e, -e^(-1), 1, 1}, \[Beta]]/
      10 + G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]]/15 + 
     G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]]/15 - 
     G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/15 + 
     G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]]/30 + 
     G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]]/30 - 
     G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/30 + 
     G[{-e, -e^(-1), -e, -1}, \[Beta]]/30 + G[{-e, -e^(-1), -e, 1}, \[Beta]]/
      30 - G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]]/30 - 
     G[{-e, -e, -1, -1}, \[Beta]]/10 - G[{-e, -e, -1, 1}, \[Beta]]/10 + 
     G[{-e, -e, -1, -c^(-1)}, \[Beta]]/10 - G[{-e, -e, 1, -1}, \[Beta]]/10 - 
     G[{-e, -e, 1, 1}, \[Beta]]/10 + G[{-e, -e, 1, -c^(-1)}, \[Beta]]/10 + 
     G[{-e, -e, -c^(-1), -1}, \[Beta]]/15 + G[{-e, -e, -c^(-1), 1}, \[Beta]]/
      15 - G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]]/15 + 
     G[{-e, -e, -e^(-1), -1}, \[Beta]]/30 + G[{-e, -e, -e^(-1), 1}, \[Beta]]/
      30 - G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]]/30 + 
     G[{-e, -e, -e, -1}, \[Beta]]/30 + G[{-e, -e, -e, 1}, \[Beta]]/30 - 
     G[{-e, -e, -e, -c^(-1)}, \[Beta]]/30 - 
     (G[{-1, -1, -1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-1, -1, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/10 - 
     (G[{-1, -1, -e}, \[Beta]]*MZV[-1])/10 - 
     (G[{-1, 1, -1}, \[Beta]]*MZV[-1])/10 - (G[{-1, 1, 1}, \[Beta]]*MZV[-1])/
      10 + (G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/10 - 
     (G[{-1, 1, -e}, \[Beta]]*MZV[-1])/10 + 
     (2*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (3*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{-1, -e, -e}, \[Beta]]*MZV[-1])/10 - 
     (G[{1, -1, -1}, \[Beta]]*MZV[-1])/10 - (G[{1, -1, 1}, \[Beta]]*MZV[-1])/
      10 + (G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/10 - 
     (G[{1, -1, -e}, \[Beta]]*MZV[-1])/10 - (G[{1, 1, -1}, \[Beta]]*MZV[-1])/
      10 - (G[{1, 1, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/10 - 
     (G[{1, 1, -e}, \[Beta]]*MZV[-1])/10 + 
     (2*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (3*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{1, -e, -1}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{1, -e, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{1, -e, -e}, \[Beta]]*MZV[-1])/10 - 
     (2*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/5 + 
     (4*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (2*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (2*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/15 + 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/15 + 
     (2*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/10 + 
     (2*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/15 - 
     (G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/30 + 
     (G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/30 - 
     (G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/30 + 
     (G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/30 + 
     (G[{-e, -1, -1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e, -1, 1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e, -1, -e}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e, 1, -1}, \[Beta]]*MZV[-1])/10 + (G[{-e, 1, 1}, \[Beta]]*MZV[-1])/
      10 - (G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e, 1, -e}, \[Beta]]*MZV[-1])/10 + 
     (2*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (2*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/15 - 
     (G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/30 + 
     (G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/30 - 
     (G[{-e, -e, -1}, \[Beta]]*MZV[-1])/10 - 
     (G[{-e, -e, 1}, \[Beta]]*MZV[-1])/10 + 
     (G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/15 + 
     (G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/30 + 
     (G[{-e, -e, -e}, \[Beta]]*MZV[-1])/30 - (G[{-1, -1}, \[Beta]]*MZV[-1]^2)/
      10 - (G[{-1, 1}, \[Beta]]*MZV[-1]^2)/10 + 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/5 - 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/10 - 
     (G[{-1, -e}, \[Beta]]*MZV[-1]^2)/10 - (G[{1, -1}, \[Beta]]*MZV[-1]^2)/
      10 - (G[{1, 1}, \[Beta]]*MZV[-1]^2)/10 + 
     (G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/5 - 
     (G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/10 - 
     (G[{1, -e}, \[Beta]]*MZV[-1]^2)/10 - 
     (2*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/15 + 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/15 + 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/15 + 
     (G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/10 + 
     (G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/10 - 
     (G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/15 - 
     (G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/30 - 
     (G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/30 + 
     (G[{-e, -1}, \[Beta]]*MZV[-1]^2)/10 + (G[{-e, 1}, \[Beta]]*MZV[-1]^2)/
      10 - (G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/15 - 
     (G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/30 - 
     (G[{-e, -e}, \[Beta]]*MZV[-1]^2)/30 - (G[{-1}, \[Beta]]*MZV[-1]^3)/15 - 
     (G[{1}, \[Beta]]*MZV[-1]^3)/15 + (2*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/
      45 + (G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/45 + 
     (G[{-e}, \[Beta]]*MZV[-1]^3)/45 - MZV[-1]^4/90 + 
     (3*G[{-1, -1}, \[Beta]]*MZV[2])/20 + (3*G[{-1, 1}, \[Beta]]*MZV[2])/20 - 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/10 - 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/20 - (G[{-1, -e}, \[Beta]]*MZV[2])/
      20 + (3*G[{1, -1}, \[Beta]]*MZV[2])/20 + (3*G[{1, 1}, \[Beta]]*MZV[2])/
      20 - (G[{1, -c^(-1)}, \[Beta]]*MZV[2])/10 - 
     (G[{1, -e^(-1)}, \[Beta]]*MZV[2])/20 - (G[{1, -e}, \[Beta]]*MZV[2])/20 + 
     (G[{-c^(-1), -1}, \[Beta]]*MZV[2])/15 + 
     (G[{-c^(-1), 1}, \[Beta]]*MZV[2])/15 - 
     (2*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/15 + 
     (G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/15 + 
     (G[{-c^(-1), -e}, \[Beta]]*MZV[2])/15 - 
     (13*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/60 - 
     (13*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/60 + 
     (7*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[2])/30 - 
     (G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/60 - 
     (G[{-e^(-1), -e}, \[Beta]]*MZV[2])/60 - (13*G[{-e, -1}, \[Beta]]*MZV[2])/
      60 - (13*G[{-e, 1}, \[Beta]]*MZV[2])/60 + 
     (7*G[{-e, -c^(-1)}, \[Beta]]*MZV[2])/30 - 
     (G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/60 - (G[{-e, -e}, \[Beta]]*MZV[2])/
      60 + (G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/10 + 
     (G[{1}, \[Beta]]*MZV[-1]*MZV[2])/10 + 
     (2*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/15 - 
     (7*G[{-e^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/30 - 
     (7*G[{-e}, \[Beta]]*MZV[-1]*MZV[2])/30 - (MZV[-1]^2*MZV[2])/15 + 
     (13*MZV[2]^2)/1800 + (83*G[{-1}, \[Beta]]*MZV[3])/90 + 
     (83*G[{1}, \[Beta]]*MZV[3])/90 - (77*G[{-c^(-1)}, \[Beta]]*MZV[3])/90 - 
     (G[{-e^(-1)}, \[Beta]]*MZV[3])/15 - (G[{-e}, \[Beta]]*MZV[3])/15 + 
     (77*MZV[-1]*MZV[3])/90 + MZV[-3, 1]/3}, 0, 5, 1], 
 K[20] -> SeriesData[\[Epsilon], 0, 
   {7/30, G[{-1}, \[Beta]]/5 + G[{1}, \[Beta]]/5 - G[{-c^(-1)}, \[Beta]]/5 + 
     MZV[-1]/5, (2*G[{-1, -1}, \[Beta]])/5 + (2*G[{-1, 1}, \[Beta]])/5 - 
     (2*G[{-1, -c^(-1)}, \[Beta]])/5 + (2*G[{1, -1}, \[Beta]])/5 + 
     (2*G[{1, 1}, \[Beta]])/5 - (2*G[{1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1}, \[Beta]])/5 - (2*G[{-c^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -c^(-1)}, \[Beta]])/5 + (2*G[{-1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1}, \[Beta]]*MZV[-1])/5 - (2*G[{-c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     MZV[-1]^2/5 + MZV[2]/30, (2*G[{-1, -1, -1}, \[Beta]])/5 + 
     (2*G[{-1, -1, 1}, \[Beta]])/5 - (2*G[{-1, -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, 1, -1}, \[Beta]])/5 + (2*G[{-1, 1, 1}, \[Beta]])/5 - 
     (2*G[{-1, 1, -c^(-1)}, \[Beta]])/5 - (4*G[{-1, -c^(-1), -1}, \[Beta]])/
      5 - (4*G[{-1, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -e^(-1), -1}, \[Beta]])/5 + (2*G[{-1, -e^(-1), 1}, \[Beta]])/
      5 - (2*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -e, -1}, \[Beta]])/5 + (2*G[{-1, -e, 1}, \[Beta]])/5 - 
     (2*G[{-1, -e, -c^(-1)}, \[Beta]])/5 + (2*G[{1, -1, -1}, \[Beta]])/5 + 
     (2*G[{1, -1, 1}, \[Beta]])/5 - (2*G[{1, -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, 1, -1}, \[Beta]])/5 + (2*G[{1, 1, 1}, \[Beta]])/5 - 
     (2*G[{1, 1, -c^(-1)}, \[Beta]])/5 - (4*G[{1, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{1, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, -e^(-1), -1}, \[Beta]])/5 + (2*G[{1, -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/5 + (2*G[{1, -e, -1}, \[Beta]])/
      5 + (2*G[{1, -e, 1}, \[Beta]])/5 - (2*G[{1, -e, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -1}, \[Beta]])/5 - (2*G[{-c^(-1), -1, 1}, \[Beta]])/
      5 + (2*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -1}, \[Beta]])/5 - (2*G[{-c^(-1), 1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/5 - 
     (4*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e, -1}, \[Beta]])/5 - (2*G[{-c^(-1), -e, 1}, \[Beta]])/
      5 + (2*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -1}, \[Beta]]*MZV[-1])/5 + (2*G[{-1, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -e}, \[Beta]]*MZV[-1])/5 + (2*G[{1, -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, 1}, \[Beta]]*MZV[-1])/5 - (4*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/
      5 + (2*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, -e}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/5 + 
     (4*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/5 + (2*G[{-1}, \[Beta]]*MZV[-1]^2)/
      5 + (2*G[{1}, \[Beta]]*MZV[-1]^2)/5 - 
     (2*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/5 + (2*MZV[-1]^3)/15 - 
     (4*G[{-1}, \[Beta]]*MZV[2])/5 - (4*G[{1}, \[Beta]]*MZV[2])/5 + 
     (4*G[{-c^(-1)}, \[Beta]]*MZV[2])/5 - (4*MZV[-1]*MZV[2])/5 - 
     (113*MZV[3])/90, (2*G[{-1, -1, -1, -1}, \[Beta]])/5 + 
     (2*G[{-1, -1, -1, 1}, \[Beta]])/5 - 
     (2*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -1, 1, -1}, \[Beta]])/5 + (2*G[{-1, -1, 1, 1}, \[Beta]])/5 - 
     (2*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{-1, -1, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{-1, -1, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -1, -e^(-1), -1}, \[Beta]])/5 + 
     (2*G[{-1, -1, -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -1, -e, -1}, \[Beta]])/5 + (2*G[{-1, -1, -e, 1}, \[Beta]])/5 - 
     (2*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, 1, -1, -1}, \[Beta]])/5 + (2*G[{-1, 1, -1, 1}, \[Beta]])/5 - 
     (2*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/5 + (2*G[{-1, 1, 1, -1}, \[Beta]])/
      5 + (2*G[{-1, 1, 1, 1}, \[Beta]])/5 - 
     (2*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{-1, 1, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{-1, 1, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, 1, -e^(-1), -1}, \[Beta]])/5 + 
     (2*G[{-1, 1, -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, 1, -e, -1}, \[Beta]])/5 + (2*G[{-1, 1, -e, 1}, \[Beta]])/5 - 
     (2*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/5 - 
     (8*G[{-1, -c^(-1), -1, -1}, \[Beta]])/5 - 
     (8*G[{-1, -c^(-1), -1, 1}, \[Beta]])/5 + 
     (8*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/5 - 
     (8*G[{-1, -c^(-1), 1, -1}, \[Beta]])/5 - 
     (8*G[{-1, -c^(-1), 1, 1}, \[Beta]])/5 + 
     (8*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/5 + 
     (8*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/5 + 
     (8*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/5 - 
     (8*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (6*G[{-1, -e^(-1), -1, -1}, \[Beta]])/5 + 
     (6*G[{-1, -e^(-1), -1, 1}, \[Beta]])/5 - 
     (6*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/5 + 
     (6*G[{-1, -e^(-1), 1, -1}, \[Beta]])/5 + 
     (6*G[{-1, -e^(-1), 1, 1}, \[Beta]])/5 - 
     (6*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-1, -e^(-1), -e, -1}, \[Beta]])/5 - 
     (2*G[{-1, -e^(-1), -e, 1}, \[Beta]])/5 + 
     (2*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/5 + 
     (6*G[{-1, -e, -1, -1}, \[Beta]])/5 + (6*G[{-1, -e, -1, 1}, \[Beta]])/5 - 
     (6*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/5 + 
     (6*G[{-1, -e, 1, -1}, \[Beta]])/5 + (6*G[{-1, -e, 1, 1}, \[Beta]])/5 - 
     (6*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{-1, -e, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{-1, -e, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-1, -e, -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{-1, -e, -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-1, -e, -e, -1}, \[Beta]])/5 - (2*G[{-1, -e, -e, 1}, \[Beta]])/5 + 
     (2*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, -1, -1, -1}, \[Beta]])/5 + (2*G[{1, -1, -1, 1}, \[Beta]])/5 - 
     (2*G[{1, -1, -1, -c^(-1)}, \[Beta]])/5 + (2*G[{1, -1, 1, -1}, \[Beta]])/
      5 + (2*G[{1, -1, 1, 1}, \[Beta]])/5 - 
     (2*G[{1, -1, 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{1, -1, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{1, -1, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, -1, -e^(-1), -1}, \[Beta]])/5 + 
     (2*G[{1, -1, -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, -1, -e, -1}, \[Beta]])/5 + (2*G[{1, -1, -e, 1}, \[Beta]])/5 - 
     (2*G[{1, -1, -e, -c^(-1)}, \[Beta]])/5 + (2*G[{1, 1, -1, -1}, \[Beta]])/
      5 + (2*G[{1, 1, -1, 1}, \[Beta]])/5 - 
     (2*G[{1, 1, -1, -c^(-1)}, \[Beta]])/5 + (2*G[{1, 1, 1, -1}, \[Beta]])/
      5 + (2*G[{1, 1, 1, 1}, \[Beta]])/5 - (2*G[{1, 1, 1, -c^(-1)}, \[Beta]])/
      5 - (4*G[{1, 1, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{1, 1, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, 1, -e^(-1), -1}, \[Beta]])/5 + 
     (2*G[{1, 1, -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{1, 1, -e, -1}, \[Beta]])/5 + (2*G[{1, 1, -e, 1}, \[Beta]])/5 - 
     (2*G[{1, 1, -e, -c^(-1)}, \[Beta]])/5 - 
     (8*G[{1, -c^(-1), -1, -1}, \[Beta]])/5 - 
     (8*G[{1, -c^(-1), -1, 1}, \[Beta]])/5 + 
     (8*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/5 - 
     (8*G[{1, -c^(-1), 1, -1}, \[Beta]])/5 - 
     (8*G[{1, -c^(-1), 1, 1}, \[Beta]])/5 + 
     (8*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/5 + 
     (8*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/5 + 
     (8*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/5 - 
     (8*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (6*G[{1, -e^(-1), -1, -1}, \[Beta]])/5 + 
     (6*G[{1, -e^(-1), -1, 1}, \[Beta]])/5 - 
     (6*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/5 + 
     (6*G[{1, -e^(-1), 1, -1}, \[Beta]])/5 + 
     (6*G[{1, -e^(-1), 1, 1}, \[Beta]])/5 - 
     (6*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{1, -e^(-1), -e, -1}, \[Beta]])/5 - 
     (2*G[{1, -e^(-1), -e, 1}, \[Beta]])/5 + 
     (2*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/5 + 
     (6*G[{1, -e, -1, -1}, \[Beta]])/5 + (6*G[{1, -e, -1, 1}, \[Beta]])/5 - 
     (6*G[{1, -e, -1, -c^(-1)}, \[Beta]])/5 + (6*G[{1, -e, 1, -1}, \[Beta]])/
      5 + (6*G[{1, -e, 1, 1}, \[Beta]])/5 - 
     (6*G[{1, -e, 1, -c^(-1)}, \[Beta]])/5 - 
     (4*G[{1, -e, -c^(-1), -1}, \[Beta]])/5 - 
     (4*G[{1, -e, -c^(-1), 1}, \[Beta]])/5 + 
     (4*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{1, -e, -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{1, -e, -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{1, -e, -e, -1}, \[Beta]])/5 - (2*G[{1, -e, -e, 1}, \[Beta]])/5 + 
     (2*G[{1, -e, -e, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -1, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, 1, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, 1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/5 - 
     (4*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -e, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -1, -e, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -1, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, 1, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, 1, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/5 + 
     (4*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/5 + 
     (4*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/5 - 
     (4*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -e, -1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), 1, -e, 1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/5 + 
     (8*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/5 + 
     (8*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/5 - 
     (8*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/5 + 
     (8*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/5 + 
     (8*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/5 - 
     (8*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/5 - 
     (8*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/5 - 
     (8*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/5 + 
     (8*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/5 + 
     (6*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/5 + 
     (6*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/5 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e, -1, -1}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e, -1, 1}, \[Beta]])/5 + 
     (6*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e, 1, -1}, \[Beta]])/5 - 
     (6*G[{-c^(-1), -e, 1, 1}, \[Beta]])/5 + 
     (6*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/5 + 
     (4*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/5 - 
     (4*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, -e, -1}, \[Beta]])/5 + 
     (2*G[{-c^(-1), -e, -e, 1}, \[Beta]])/5 - 
     (2*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/5 + 
     (2*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/5 - 
     (8*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/5 - 
     (8*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/5 + 
     (8*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, -1, -1}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, -1, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, -1, -e}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, 1, -1}, \[Beta]]*MZV[-1])/5 + (2*G[{1, 1, 1}, \[Beta]]*MZV[-1])/
      5 - (4*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{1, 1, -e}, \[Beta]]*MZV[-1])/5 - 
     (8*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/5 - 
     (8*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/5 + 
     (8*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{1, -e, -1}, \[Beta]]*MZV[-1])/5 + 
     (6*G[{1, -e, 1}, \[Beta]]*MZV[-1])/5 - 
     (4*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{1, -e, -e}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/5 + 
     (4*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/5 + 
     (4*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (2*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/5 + 
     (8*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/5 + 
     (8*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/5 - 
     (8*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 - 
     (6*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/5 - 
     (6*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/5 + 
     (4*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/5 - 
     (6*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/5 - 
     (6*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/5 + 
     (4*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/5 + 
     (2*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/5 + (2*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      5 - (4*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/5 + 
     (2*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/5 + 
     (2*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/5 + (2*G[{1, -1}, \[Beta]]*MZV[-1]^2)/
      5 + (2*G[{1, 1}, \[Beta]]*MZV[-1]^2)/5 - 
     (4*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/5 + 
     (2*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/5 + 
     (2*G[{1, -e}, \[Beta]]*MZV[-1]^2)/5 - 
     (2*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/5 - 
     (2*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/5 + 
     (4*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/5 - 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/5 - 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/5 + 
     (4*G[{-1}, \[Beta]]*MZV[-1]^3)/15 + (4*G[{1}, \[Beta]]*MZV[-1]^3)/15 - 
     (4*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/15 + MZV[-1]^4/15 - 
     (3*G[{-1, -1}, \[Beta]]*MZV[2])/5 - (3*G[{-1, 1}, \[Beta]]*MZV[2])/5 + 
     (2*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/5 + 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/5 + (G[{-1, -e}, \[Beta]]*MZV[2])/5 - 
     (3*G[{1, -1}, \[Beta]]*MZV[2])/5 - (3*G[{1, 1}, \[Beta]]*MZV[2])/5 + 
     (2*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/5 + 
     (G[{1, -e^(-1)}, \[Beta]]*MZV[2])/5 + (G[{1, -e}, \[Beta]]*MZV[2])/5 + 
     (3*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/5 + 
     (3*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/5 - 
     (2*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/5 - 
     (G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/5 - 
     (G[{-c^(-1), -e}, \[Beta]]*MZV[2])/5 - 
     (2*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/5 - 
     (2*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/5 + 
     (2*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/5 - (MZV[-1]^2*MZV[2])/5 - 
     (157*MZV[2]^2)/150 - (56*G[{-1}, \[Beta]]*MZV[3])/15 - 
     (56*G[{1}, \[Beta]]*MZV[3])/15 + (56*G[{-c^(-1)}, \[Beta]]*MZV[3])/15 - 
     (56*MZV[-1]*MZV[3])/15 - (6*MZV[-3, 1])/5}, 0, 5, 1], 
 K[21] -> SeriesData[\[Epsilon], 0, 
   {1/4, -G[{-1}, \[Beta]] - G[{1}, \[Beta]] + G[{-c^(-1)}, \[Beta]] - 
     MZV[-1], (9*MZV[2])/4, -(G[{-1}, \[Beta]]*MZV[2]) - 
     G[{1}, \[Beta]]*MZV[2] + G[{-c^(-1)}, \[Beta]]*MZV[2] - MZV[-1]*MZV[2] + 
     (29*MZV[3])/6, (167*MZV[2]^2)/40 + (2*G[{-1}, \[Beta]]*MZV[3])/3 + 
     (2*G[{1}, \[Beta]]*MZV[3])/3 - (2*G[{-c^(-1)}, \[Beta]]*MZV[3])/3 + 
     (2*MZV[-1]*MZV[3])/3}, 0, 5, 1], 
 K[22] -> SeriesData[\[Epsilon], 0, {1, (-2*I)*Pi - 2*G[{-1}, \[Beta]] - 
     2*G[{1}, \[Beta]] - 4*MZV[-1], (4*I)*Pi*G[{-1}, \[Beta]] + 
     (4*I)*Pi*G[{1}, \[Beta]] + 4*G[{-1, -1}, \[Beta]] + 
     4*G[{-1, 1}, \[Beta]] + 4*G[{1, -1}, \[Beta]] + 4*G[{1, 1}, \[Beta]] + 
     (8*I)*Pi*MZV[-1] + 8*G[{-1}, \[Beta]]*MZV[-1] + 
     8*G[{1}, \[Beta]]*MZV[-1] + 8*MZV[-1]^2 + 3*MZV[2], 
    (-8*I)*Pi*G[{-1, -1}, \[Beta]] - (8*I)*Pi*G[{-1, 1}, \[Beta]] - 
     (8*I)*Pi*G[{1, -1}, \[Beta]] - (8*I)*Pi*G[{1, 1}, \[Beta]] - 
     8*G[{-1, -1, -1}, \[Beta]] - 8*G[{-1, -1, 1}, \[Beta]] - 
     8*G[{-1, 1, -1}, \[Beta]] - 8*G[{-1, 1, 1}, \[Beta]] - 
     8*G[{1, -1, -1}, \[Beta]] - 8*G[{1, -1, 1}, \[Beta]] - 
     8*G[{1, 1, -1}, \[Beta]] - 8*G[{1, 1, 1}, \[Beta]] - 
     (16*I)*Pi*G[{-1}, \[Beta]]*MZV[-1] - (16*I)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     16*G[{-1, -1}, \[Beta]]*MZV[-1] - 16*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     16*G[{1, -1}, \[Beta]]*MZV[-1] - 16*G[{1, 1}, \[Beta]]*MZV[-1] - 
     (16*I)*Pi*MZV[-1]^2 - 16*G[{-1}, \[Beta]]*MZV[-1]^2 - 
     16*G[{1}, \[Beta]]*MZV[-1]^2 - (32*MZV[-1]^3)/3 - (22*I)*Pi*MZV[2] - 
     6*G[{-1}, \[Beta]]*MZV[2] - 6*G[{1}, \[Beta]]*MZV[2] - 
     12*MZV[-1]*MZV[2] + (28*MZV[3])/3, (16*I)*Pi*G[{-1, -1, -1}, \[Beta]] + 
     (16*I)*Pi*G[{-1, -1, 1}, \[Beta]] + (16*I)*Pi*G[{-1, 1, -1}, \[Beta]] + 
     (16*I)*Pi*G[{-1, 1, 1}, \[Beta]] + (16*I)*Pi*G[{1, -1, -1}, \[Beta]] + 
     (16*I)*Pi*G[{1, -1, 1}, \[Beta]] + (16*I)*Pi*G[{1, 1, -1}, \[Beta]] + 
     (16*I)*Pi*G[{1, 1, 1}, \[Beta]] + 16*G[{-1, -1, -1, -1}, \[Beta]] + 
     16*G[{-1, -1, -1, 1}, \[Beta]] + 16*G[{-1, -1, 1, -1}, \[Beta]] + 
     16*G[{-1, -1, 1, 1}, \[Beta]] + 16*G[{-1, 1, -1, -1}, \[Beta]] + 
     16*G[{-1, 1, -1, 1}, \[Beta]] + 16*G[{-1, 1, 1, -1}, \[Beta]] + 
     16*G[{-1, 1, 1, 1}, \[Beta]] + 16*G[{1, -1, -1, -1}, \[Beta]] + 
     16*G[{1, -1, -1, 1}, \[Beta]] + 16*G[{1, -1, 1, -1}, \[Beta]] + 
     16*G[{1, -1, 1, 1}, \[Beta]] + 16*G[{1, 1, -1, -1}, \[Beta]] + 
     16*G[{1, 1, -1, 1}, \[Beta]] + 16*G[{1, 1, 1, -1}, \[Beta]] + 
     16*G[{1, 1, 1, 1}, \[Beta]] + (32*I)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     (32*I)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + (32*I)*Pi*G[{1, -1}, \[Beta]]*
      MZV[-1] + (32*I)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     32*G[{-1, -1, -1}, \[Beta]]*MZV[-1] + 32*G[{-1, -1, 1}, \[Beta]]*
      MZV[-1] + 32*G[{-1, 1, -1}, \[Beta]]*MZV[-1] + 
     32*G[{-1, 1, 1}, \[Beta]]*MZV[-1] + 32*G[{1, -1, -1}, \[Beta]]*MZV[-1] + 
     32*G[{1, -1, 1}, \[Beta]]*MZV[-1] + 32*G[{1, 1, -1}, \[Beta]]*MZV[-1] + 
     32*G[{1, 1, 1}, \[Beta]]*MZV[-1] + (32*I)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 + (32*I)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     32*G[{-1, -1}, \[Beta]]*MZV[-1]^2 + 32*G[{-1, 1}, \[Beta]]*MZV[-1]^2 + 
     32*G[{1, -1}, \[Beta]]*MZV[-1]^2 + 32*G[{1, 1}, \[Beta]]*MZV[-1]^2 + 
     ((64*I)/3)*Pi*MZV[-1]^3 + (64*G[{-1}, \[Beta]]*MZV[-1]^3)/3 + 
     (64*G[{1}, \[Beta]]*MZV[-1]^3)/3 + (32*MZV[-1]^4)/3 + 
     (44*I)*Pi*G[{-1}, \[Beta]]*MZV[2] + (44*I)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     12*G[{-1, -1}, \[Beta]]*MZV[2] + 12*G[{-1, 1}, \[Beta]]*MZV[2] + 
     12*G[{1, -1}, \[Beta]]*MZV[2] + 12*G[{1, 1}, \[Beta]]*MZV[2] + 
     (88*I)*Pi*MZV[-1]*MZV[2] + 24*G[{-1}, \[Beta]]*MZV[-1]*MZV[2] + 
     24*G[{1}, \[Beta]]*MZV[-1]*MZV[2] + 24*MZV[-1]^2*MZV[2] - 
     (81*MZV[2]^2)/10 - ((56*I)/3)*Pi*MZV[3] - (56*G[{-1}, \[Beta]]*MZV[3])/
      3 - (56*G[{1}, \[Beta]]*MZV[3])/3 - (112*MZV[-1]*MZV[3])/3}, 0, 5, 1], 
 K[23] -> SeriesData[\[Epsilon], 0, {((10*I)/7)*Pi*G[{-1}, \[Beta]] - 
     ((10*I)/7)*Pi*G[{1}, \[Beta]] + (10*G[{-1, -1}, \[Beta]])/7 + 
     (10*G[{-1, 1}, \[Beta]])/7 - (10*G[{1, -1}, \[Beta]])/7 - 
     (10*G[{1, 1}, \[Beta]])/7 + (20*G[{-1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{1}, \[Beta]]*MZV[-1])/7, ((40*I)/7)*Pi*G[{-1, -1}, \[Beta]] + 
     ((20*I)/7)*Pi*G[{-1, 1}, \[Beta]] + ((20*I)/7)*Pi*G[{0, -1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{0, 1}, \[Beta]] - ((20*I)/7)*Pi*G[{1, -1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{1, 1}, \[Beta]] + (40*G[{-1, -1, -1}, \[Beta]])/7 + 
     (40*G[{-1, -1, 1}, \[Beta]])/7 + (20*G[{-1, 1, -1}, \[Beta]])/7 + 
     (20*G[{-1, 1, 1}, \[Beta]])/7 + (20*G[{0, -1, -1}, \[Beta]])/7 + 
     (20*G[{0, -1, 1}, \[Beta]])/7 - (20*G[{0, 1, -1}, \[Beta]])/7 - 
     (20*G[{0, 1, 1}, \[Beta]])/7 - (20*G[{1, -1, -1}, \[Beta]])/7 - 
     (20*G[{1, -1, 1}, \[Beta]])/7 - (40*G[{1, 1, -1}, \[Beta]])/7 - 
     (40*G[{1, 1, 1}, \[Beta]])/7 + ((60*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] - 
     ((60*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     (80*G[{-1, -1}, \[Beta]]*MZV[-1])/7 + (40*G[{-1, 1}, \[Beta]]*MZV[-1])/
      7 + (40*G[{0, -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, 1}, \[Beta]]*MZV[-1])/7 - (40*G[{1, -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, 1}, \[Beta]]*MZV[-1])/7 + (60*G[{-1}, \[Beta]]*MZV[-1]^2)/7 - 
     (60*G[{1}, \[Beta]]*MZV[-1]^2)/7 - (100*G[{-1}, \[Beta]]*MZV[2])/7 + 
     (100*G[{1}, \[Beta]]*MZV[2])/7, 
    ((110*I)/7)*Pi*G[{-1, -1, -1}, \[Beta]] + ((90*I)/7)*Pi*
      G[{-1, -1, 1}, \[Beta]] + ((20*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-1, 0, 1}, \[Beta]] + ((50*I)/7)*Pi*
      G[{-1, 1, -1}, \[Beta]] + ((30*I)/7)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] + ((40*I)/7)*Pi*
      G[{0, -1, 1}, \[Beta]] + ((40*I)/7)*Pi*G[{0, 0, -1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{0, 0, 1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{0, 1, -1}, \[Beta]] - ((80*I)/7)*Pi*G[{0, 1, 1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{1, -1, -1}, \[Beta]] - ((50*I)/7)*Pi*
      G[{1, -1, 1}, \[Beta]] + ((20*I)/7)*Pi*G[{1, 0, -1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{1, 0, 1}, \[Beta]] - ((90*I)/7)*Pi*
      G[{1, 1, -1}, \[Beta]] - ((110*I)/7)*Pi*G[{1, 1, 1}, \[Beta]] + 
     (110*G[{-1, -1, -1, -1}, \[Beta]])/7 + (110*G[{-1, -1, -1, 1}, \[Beta]])/
      7 + (90*G[{-1, -1, 1, -1}, \[Beta]])/7 + 
     (90*G[{-1, -1, 1, 1}, \[Beta]])/7 + (20*G[{-1, 0, -1, -1}, \[Beta]])/7 + 
     (20*G[{-1, 0, -1, 1}, \[Beta]])/7 - (20*G[{-1, 0, 1, -1}, \[Beta]])/7 - 
     (20*G[{-1, 0, 1, 1}, \[Beta]])/7 + (50*G[{-1, 1, -1, -1}, \[Beta]])/7 + 
     (50*G[{-1, 1, -1, 1}, \[Beta]])/7 + (30*G[{-1, 1, 1, -1}, \[Beta]])/7 + 
     (30*G[{-1, 1, 1, 1}, \[Beta]])/7 + (80*G[{0, -1, -1, -1}, \[Beta]])/7 + 
     (80*G[{0, -1, -1, 1}, \[Beta]])/7 + (40*G[{0, -1, 1, -1}, \[Beta]])/7 + 
     (40*G[{0, -1, 1, 1}, \[Beta]])/7 + (40*G[{0, 0, -1, -1}, \[Beta]])/7 + 
     (40*G[{0, 0, -1, 1}, \[Beta]])/7 - (40*G[{0, 0, 1, -1}, \[Beta]])/7 - 
     (40*G[{0, 0, 1, 1}, \[Beta]])/7 - (40*G[{0, 1, -1, -1}, \[Beta]])/7 - 
     (40*G[{0, 1, -1, 1}, \[Beta]])/7 - (80*G[{0, 1, 1, -1}, \[Beta]])/7 - 
     (80*G[{0, 1, 1, 1}, \[Beta]])/7 - (30*G[{1, -1, -1, -1}, \[Beta]])/7 - 
     (30*G[{1, -1, -1, 1}, \[Beta]])/7 - (50*G[{1, -1, 1, -1}, \[Beta]])/7 - 
     (50*G[{1, -1, 1, 1}, \[Beta]])/7 + (20*G[{1, 0, -1, -1}, \[Beta]])/7 + 
     (20*G[{1, 0, -1, 1}, \[Beta]])/7 - (20*G[{1, 0, 1, -1}, \[Beta]])/7 - 
     (20*G[{1, 0, 1, 1}, \[Beta]])/7 - (90*G[{1, 1, -1, -1}, \[Beta]])/7 - 
     (90*G[{1, 1, -1, 1}, \[Beta]])/7 - (110*G[{1, 1, 1, -1}, \[Beta]])/7 - 
     (110*G[{1, 1, 1, 1}, \[Beta]])/7 + ((200*I)/7)*Pi*G[{-1, -1}, \[Beta]]*
      MZV[-1] + ((80*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     ((120*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - 
     ((120*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((200*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     (220*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (100*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (100*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (180*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (220*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 + (20*I)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 - (20*I)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (200*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (80*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (120*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (120*G[{0, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (200*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 + (40*G[{-1}, \[Beta]]*MZV[-1]^3)/
      3 - (40*G[{1}, \[Beta]]*MZV[-1]^3)/3 - ((90*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[2] + ((90*I)/7)*Pi*G[{1}, \[Beta]]*MZV[2] - 
     (330*G[{-1, -1}, \[Beta]]*MZV[2])/7 - (130*G[{-1, 1}, \[Beta]]*MZV[2])/
      7 - (200*G[{0, -1}, \[Beta]]*MZV[2])/7 + 
     (200*G[{0, 1}, \[Beta]]*MZV[2])/7 + (130*G[{1, -1}, \[Beta]]*MZV[2])/7 + 
     (330*G[{1, 1}, \[Beta]]*MZV[2])/7 - (460*G[{-1}, \[Beta]]*MZV[-1]*
       MZV[2])/7 + (460*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (20*G[{-1}, \[Beta]]*MZV[3])/7 + (20*G[{1}, \[Beta]]*MZV[3])/7}, 2, 5, 
   1], K[24] -> SeriesData[\[Epsilon], 0, 
   {((-5*I)/14)*Pi*G[{-1}, \[Beta]] + ((5*I)/14)*Pi*G[{1}, \[Beta]] - 
     (5*G[{-1, -1}, \[Beta]])/14 - (5*G[{-1, 1}, \[Beta]])/14 + 
     (5*G[{1, -1}, \[Beta]])/14 + (5*G[{1, 1}, \[Beta]])/14 - 
     (5*G[{-1}, \[Beta]]*MZV[-1])/7 + (5*G[{1}, \[Beta]]*MZV[-1])/7, 
    ((-15*I)/14)*Pi*G[{-1, -1}, \[Beta]] - ((5*I)/7)*Pi*G[{-1, 1}, \[Beta]] + 
     ((5*I)/14)*Pi*G[{-1, -c^(-1)}, \[Beta]] - ((15*I)/14)*Pi*
      G[{0, -1}, \[Beta]] + ((15*I)/14)*Pi*G[{0, 1}, \[Beta]] + 
     ((5*I)/7)*Pi*G[{1, -1}, \[Beta]] + ((15*I)/14)*Pi*G[{1, 1}, \[Beta]] - 
     ((5*I)/14)*Pi*G[{1, -c^(-1)}, \[Beta]] - (10*G[{-1, -1, -1}, \[Beta]])/
      7 - (10*G[{-1, -1, 1}, \[Beta]])/7 + (5*G[{-1, -1, -c^(-1)}, \[Beta]])/
      14 - (15*G[{-1, 1, -1}, \[Beta]])/14 - (15*G[{-1, 1, 1}, \[Beta]])/14 + 
     (5*G[{-1, 1, -c^(-1)}, \[Beta]])/14 - (5*G[{-1, -c^(-1), -1}, \[Beta]])/
      14 - (5*G[{-1, -c^(-1), 1}, \[Beta]])/14 + 
     (5*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -e^(-1), -1}, \[Beta]])/7 + (5*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 - (5*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -e, -1}, \[Beta]])/7 + (5*G[{-1, -e, 1}, \[Beta]])/7 - 
     (5*G[{-1, -e, -c^(-1)}, \[Beta]])/7 - (15*G[{0, -1, -1}, \[Beta]])/14 - 
     (15*G[{0, -1, 1}, \[Beta]])/14 + (15*G[{0, 1, -1}, \[Beta]])/14 + 
     (15*G[{0, 1, 1}, \[Beta]])/14 + (15*G[{1, -1, -1}, \[Beta]])/14 + 
     (15*G[{1, -1, 1}, \[Beta]])/14 - (5*G[{1, -1, -c^(-1)}, \[Beta]])/14 + 
     (10*G[{1, 1, -1}, \[Beta]])/7 + (10*G[{1, 1, 1}, \[Beta]])/7 - 
     (5*G[{1, 1, -c^(-1)}, \[Beta]])/14 + (5*G[{1, -c^(-1), -1}, \[Beta]])/
      14 + (5*G[{1, -c^(-1), 1}, \[Beta]])/14 - 
     (5*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (5*G[{1, -e^(-1), -1}, \[Beta]])/7 - (5*G[{1, -e^(-1), 1}, \[Beta]])/7 + 
     (5*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 - (5*G[{1, -e, -1}, \[Beta]])/
      7 - (5*G[{1, -e, 1}, \[Beta]])/7 + (5*G[{1, -e, -c^(-1)}, \[Beta]])/7 - 
     ((10*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] + ((10*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1] - (5*G[{-1, -1}, \[Beta]]*MZV[-1])/2 - 
     (25*G[{-1, 1}, \[Beta]]*MZV[-1])/14 + 
     (5*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, -e}, \[Beta]]*MZV[-1])/7 - (15*G[{0, -1}, \[Beta]]*MZV[-1])/
      7 + (15*G[{0, 1}, \[Beta]]*MZV[-1])/7 + 
     (25*G[{1, -1}, \[Beta]]*MZV[-1])/14 + (5*G[{1, 1}, \[Beta]]*MZV[-1])/2 - 
     (5*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - (5*G[{1, -e}, \[Beta]]*MZV[-1])/
      7 - (10*G[{-1}, \[Beta]]*MZV[-1]^2)/7 + (10*G[{1}, \[Beta]]*MZV[-1]^2)/
      7 + (65*G[{-1}, \[Beta]]*MZV[2])/28 - (65*G[{1}, \[Beta]]*MZV[2])/28, 
    ((-5*I)/2)*Pi*G[{-1, -1, -1}, \[Beta]] - ((20*I)/7)*Pi*
      G[{-1, -1, 1}, \[Beta]] + ((15*I)/14)*Pi*G[{-1, -1, -c^(-1)}, 
       \[Beta]] - ((15*I)/14)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-1, 1, -1}, \[Beta]] - ((10*I)/7)*Pi*
      G[{-1, 1, 1}, \[Beta]] + ((5*I)/7)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] + 
     ((10*I)/7)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] + 
     ((10*I)/7)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] - 
     ((10*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{0, -1, -1}, \[Beta]] - ((15*I)/7)*Pi*
      G[{0, -1, 1}, \[Beta]] + ((15*I)/14)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{0, 0, -1}, \[Beta]] + ((45*I)/14)*Pi*
      G[{0, 0, 1}, \[Beta]] + ((15*I)/7)*Pi*G[{0, 1, -1}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{0, 1, 1}, \[Beta]] - ((15*I)/14)*Pi*
      G[{0, 1, -c^(-1)}, \[Beta]] + ((10*I)/7)*Pi*G[{1, -1, -1}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{1, -1, 1}, \[Beta]] - ((5*I)/7)*Pi*
      G[{1, -1, -c^(-1)}, \[Beta]] + ((15*I)/14)*Pi*G[{1, 0, 1}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     ((20*I)/7)*Pi*G[{1, 1, -1}, \[Beta]] + ((5*I)/2)*Pi*
      G[{1, 1, 1}, \[Beta]] - ((15*I)/14)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((10*I)/7)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((10*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((10*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (55*G[{-1, -1, -1, -1}, \[Beta]])/14 - (55*G[{-1, -1, -1, 1}, \[Beta]])/
      14 + (10*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -1, 1, -1}, \[Beta]])/7 - (30*G[{-1, -1, 1, 1}, \[Beta]])/7 + 
     (10*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -1, -c^(-1), -1}, \[Beta]])/14 + 
     (5*G[{-1, -1, -c^(-1), 1}, \[Beta]])/14 + 
     (5*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-1, -1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, -1, -e, -1}, \[Beta]])/14 + (15*G[{-1, -1, -e, 1}, \[Beta]])/
      14 - (15*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-1, 0, -1, -1}, \[Beta]])/14 - (15*G[{-1, 0, -1, 1}, \[Beta]])/
      14 - (15*G[{-1, 0, -c^(-1), -1}, \[Beta]])/14 - 
     (15*G[{-1, 0, -c^(-1), 1}, \[Beta]])/14 + 
     (15*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, 0, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-1, 0, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, 0, -e, -1}, \[Beta]])/14 + (15*G[{-1, 0, -e, 1}, \[Beta]])/
      14 - (15*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/14 - 
     (45*G[{-1, 1, -1, -1}, \[Beta]])/14 - (45*G[{-1, 1, -1, 1}, \[Beta]])/
      14 + (15*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/14 - 
     (5*G[{-1, 1, 1, -1}, \[Beta]])/2 - (5*G[{-1, 1, 1, 1}, \[Beta]])/2 + 
     (15*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/14 + 
     (5*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (5*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (5*G[{-1, 1, -e^(-1), -1}, \[Beta]])/14 + 
     (5*G[{-1, 1, -e^(-1), 1}, \[Beta]])/14 - 
     (5*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (5*G[{-1, 1, -e, -1}, \[Beta]])/14 + (5*G[{-1, 1, -e, 1}, \[Beta]])/14 - 
     (5*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (5*G[{-1, -c^(-1), -1, -1}, \[Beta]])/14 - 
     (5*G[{-1, -c^(-1), -1, 1}, \[Beta]])/14 + 
     (25*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/14 - 
     (5*G[{-1, -c^(-1), 1, -1}, \[Beta]])/14 - 
     (5*G[{-1, -c^(-1), 1, 1}, \[Beta]])/14 + 
     (25*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/14 + 
     (30*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (5*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/2 - 
     (5*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/2 + 
     (5*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/2 - 
     (5*G[{-1, -c^(-1), -e, -1}, \[Beta]])/2 - 
     (5*G[{-1, -c^(-1), -e, 1}, \[Beta]])/2 + 
     (5*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/2 + 
     (15*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (20*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (20*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (20*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (5*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (5*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (5*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (5*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, -1, -1}, \[Beta]])/7 + (15*G[{-1, -e, -1, 1}, \[Beta]])/
      7 - (15*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, 1, -1}, \[Beta]])/7 + (15*G[{-1, -e, 1, 1}, \[Beta]])/7 - 
     (15*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (20*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (20*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (20*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (5*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (5*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-1, -e, -e, -1}, \[Beta]])/7 + (5*G[{-1, -e, -e, 1}, \[Beta]])/7 - 
     (5*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -1, -1, -1}, \[Beta]])/7 - (30*G[{0, -1, -1, 1}, \[Beta]])/7 + 
     (15*G[{0, -1, -1, -c^(-1)}, \[Beta]])/14 - 
     (45*G[{0, -1, 1, -1}, \[Beta]])/14 - (45*G[{0, -1, 1, 1}, \[Beta]])/14 + 
     (15*G[{0, -1, 1, -c^(-1)}, \[Beta]])/14 - 
     (15*G[{0, -1, -c^(-1), -1}, \[Beta]])/14 - 
     (15*G[{0, -1, -c^(-1), 1}, \[Beta]])/14 + 
     (15*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, -1, -e, -1}, \[Beta]])/7 + (15*G[{0, -1, -e, 1}, \[Beta]])/7 - 
     (15*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, 0, -1, -1}, \[Beta]])/14 - (45*G[{0, 0, -1, 1}, \[Beta]])/14 + 
     (45*G[{0, 0, 1, -1}, \[Beta]])/14 + (45*G[{0, 0, 1, 1}, \[Beta]])/14 + 
     (45*G[{0, 1, -1, -1}, \[Beta]])/14 + (45*G[{0, 1, -1, 1}, \[Beta]])/14 - 
     (15*G[{0, 1, -1, -c^(-1)}, \[Beta]])/14 + (30*G[{0, 1, 1, -1}, \[Beta]])/
      7 + (30*G[{0, 1, 1, 1}, \[Beta]])/7 - 
     (15*G[{0, 1, 1, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{0, 1, -c^(-1), -1}, \[Beta]])/14 + 
     (15*G[{0, 1, -c^(-1), 1}, \[Beta]])/14 - 
     (15*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, 1, -e, -1}, \[Beta]])/7 - (15*G[{0, 1, -e, 1}, \[Beta]])/7 + 
     (15*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 + (5*G[{1, -1, -1, -1}, \[Beta]])/
      2 + (5*G[{1, -1, -1, 1}, \[Beta]])/2 - 
     (15*G[{1, -1, -1, -c^(-1)}, \[Beta]])/14 + 
     (45*G[{1, -1, 1, -1}, \[Beta]])/14 + (45*G[{1, -1, 1, 1}, \[Beta]])/14 - 
     (15*G[{1, -1, 1, -c^(-1)}, \[Beta]])/14 - 
     (5*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (5*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (5*G[{1, -1, -e^(-1), -1}, \[Beta]])/14 - 
     (5*G[{1, -1, -e^(-1), 1}, \[Beta]])/14 + 
     (5*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (5*G[{1, -1, -e, -1}, \[Beta]])/14 - (5*G[{1, -1, -e, 1}, \[Beta]])/14 + 
     (5*G[{1, -1, -e, -c^(-1)}, \[Beta]])/14 + (15*G[{1, 0, 1, -1}, \[Beta]])/
      14 + (15*G[{1, 0, 1, 1}, \[Beta]])/14 + 
     (15*G[{1, 0, -c^(-1), -1}, \[Beta]])/14 + 
     (15*G[{1, 0, -c^(-1), 1}, \[Beta]])/14 - 
     (15*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, 0, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{1, 0, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{1, 0, -e, -1}, \[Beta]])/14 - (15*G[{1, 0, -e, 1}, \[Beta]])/14 + 
     (15*G[{1, 0, -e, -c^(-1)}, \[Beta]])/14 + 
     (30*G[{1, 1, -1, -1}, \[Beta]])/7 + (30*G[{1, 1, -1, 1}, \[Beta]])/7 - 
     (10*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 + (55*G[{1, 1, 1, -1}, \[Beta]])/
      14 + (55*G[{1, 1, 1, 1}, \[Beta]])/14 - 
     (10*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (5*G[{1, 1, -c^(-1), -1}, \[Beta]])/14 - 
     (5*G[{1, 1, -c^(-1), 1}, \[Beta]])/14 - 
     (5*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, 1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{1, 1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{1, 1, -e, -1}, \[Beta]])/14 - (15*G[{1, 1, -e, 1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e, -c^(-1)}, \[Beta]])/14 + 
     (5*G[{1, -c^(-1), -1, -1}, \[Beta]])/14 + 
     (5*G[{1, -c^(-1), -1, 1}, \[Beta]])/14 - 
     (25*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/14 + 
     (5*G[{1, -c^(-1), 1, -1}, \[Beta]])/14 + 
     (5*G[{1, -c^(-1), 1, 1}, \[Beta]])/14 - 
     (25*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (30*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (40*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (5*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/2 + 
     (5*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/2 - 
     (5*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/2 + 
     (5*G[{1, -c^(-1), -e, -1}, \[Beta]])/2 + 
     (5*G[{1, -c^(-1), -e, 1}, \[Beta]])/2 - 
     (5*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/2 - 
     (15*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (20*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (20*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (5*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (5*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (5*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (5*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (5*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (5*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e, -1, -1}, \[Beta]])/7 - (15*G[{1, -e, -1, 1}, \[Beta]])/7 + 
     (15*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e, 1, -1}, \[Beta]])/7 - (15*G[{1, -e, 1, 1}, \[Beta]])/7 + 
     (15*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (20*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (20*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (5*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (5*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (5*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (5*G[{1, -e, -e, -1}, \[Beta]])/7 - (5*G[{1, -e, -e, 1}, \[Beta]])/7 + 
     (5*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 - ((30*I)/7)*Pi*
      G[{-1, -1}, \[Beta]]*MZV[-1] - ((20*I)/7)*Pi*G[{-1, 1}, \[Beta]]*
      MZV[-1] + ((10*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((30*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((30*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] + 
     ((20*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((30*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     ((10*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (45*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (50*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (10*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/14 - 
     (75*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/14 - 
     (55*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/14 + 
     (10*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (5*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/14 + 
     (20*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (5*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/2 + 
     (15*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -1, -1}, \[Beta]]*MZV[-1])/2 - 
     (75*G[{0, -1, 1}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (75*G[{0, 1, -1}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{0, 1, 1}, \[Beta]]*MZV[-1])/2 - 
     (15*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (55*G[{1, -1, -1}, \[Beta]]*MZV[-1])/14 + 
     (75*G[{1, -1, 1}, \[Beta]]*MZV[-1])/14 - 
     (10*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (5*G[{1, -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, 0, -e}, \[Beta]]*MZV[-1])/14 + 
     (50*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (10*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (20*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (5*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (5*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/2 - 
     (15*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (5*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 - ((20*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 + ((20*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     5*G[{-1, -1}, \[Beta]]*MZV[-1]^2 - (25*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (10*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (10*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (30*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + (30*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (25*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 + 5*G[{1, 1}, \[Beta]]*
      MZV[-1]^2 - (10*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (10*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 - (40*G[{-1}, \[Beta]]*MZV[-1]^3)/
      21 + (40*G[{1}, \[Beta]]*MZV[-1]^3)/21 + ((15*I)/14)*Pi*
      G[{-1}, \[Beta]]*MZV[2] - ((15*I)/14)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     (45*G[{-1, -1}, \[Beta]]*MZV[2])/7 + (115*G[{-1, 1}, \[Beta]]*MZV[2])/
      28 - (55*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/28 - 
     (5*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/14 - 
     (5*G[{-1, -e}, \[Beta]]*MZV[2])/14 + (195*G[{0, -1}, \[Beta]]*MZV[2])/
      28 - (195*G[{0, 1}, \[Beta]]*MZV[2])/28 - 
     (115*G[{1, -1}, \[Beta]]*MZV[2])/28 - (45*G[{1, 1}, \[Beta]]*MZV[2])/7 + 
     (55*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/28 + 
     (5*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/14 + (5*G[{1, -e}, \[Beta]]*MZV[2])/
      14 + (55*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (55*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + (55*G[{-1}, \[Beta]]*MZV[3])/
      56 - (55*G[{1}, \[Beta]]*MZV[3])/56}, 2, 5, 1], 
 K[25] -> SeriesData[\[Epsilon], 0, 
   {5/24, ((5*I)/28)*Pi + (55*G[{-1}, \[Beta]])/84 + 
     (55*G[{1}, \[Beta]])/84 - (10*G[{-c^(-1)}, \[Beta]])/21 + (5*MZV[-1])/6, 
    ((5*I)/7)*Pi*G[{-1}, \[Beta]] + ((5*I)/7)*Pi*G[{1}, \[Beta]] - 
     ((5*I)/7)*Pi*G[{-c^(-1)}, \[Beta]] + (40*G[{-1, -1}, \[Beta]])/21 + 
     (40*G[{-1, 1}, \[Beta]])/21 - (25*G[{-1, -c^(-1)}, \[Beta]])/21 + 
     (40*G[{1, -1}, \[Beta]])/21 + (40*G[{1, 1}, \[Beta]])/21 - 
     (25*G[{1, -c^(-1)}, \[Beta]])/21 - (25*G[{-c^(-1), -1}, \[Beta]])/21 - 
     (25*G[{-c^(-1), 1}, \[Beta]])/21 + (10*G[{-c^(-1), -c^(-1)}, \[Beta]])/
      21 + ((5*I)/7)*Pi*MZV[-1] + (55*G[{-1}, \[Beta]]*MZV[-1])/21 + 
     (55*G[{1}, \[Beta]]*MZV[-1])/21 - (40*G[{-c^(-1)}, \[Beta]]*MZV[-1])/
      21 + (5*MZV[-1]^2)/3 - (55*MZV[2])/56, 
    ((25*I)/14)*Pi*G[{-1, -1}, \[Beta]] + ((20*I)/7)*Pi*G[{-1, 1}, \[Beta]] - 
     ((25*I)/14)*Pi*G[{-1, -c^(-1)}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{0, -1}, \[Beta]] + ((15*I)/14)*Pi*G[{0, 1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]] + ((20*I)/7)*Pi*
      G[{1, -1}, \[Beta]] + ((25*I)/14)*Pi*G[{1, 1}, \[Beta]] - 
     ((25*I)/14)*Pi*G[{1, -c^(-1)}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-c^(-1), -1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]] + ((20*I)/7)*Pi*
      G[{-c^(-1), -c^(-1)}, \[Beta]] + (100*G[{-1, -1, -1}, \[Beta]])/21 + 
     (100*G[{-1, -1, 1}, \[Beta]])/21 - (125*G[{-1, -1, -c^(-1)}, \[Beta]])/
      42 + (35*G[{-1, 1, -1}, \[Beta]])/6 + (35*G[{-1, 1, 1}, \[Beta]])/6 - 
     (125*G[{-1, 1, -c^(-1)}, \[Beta]])/42 - 
     (125*G[{-1, -c^(-1), -1}, \[Beta]])/42 - 
     (125*G[{-1, -c^(-1), 1}, \[Beta]])/42 + 
     (25*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (15*G[{0, -1, -1}, \[Beta]])/14 + (15*G[{0, -1, 1}, \[Beta]])/14 + 
     (15*G[{0, 1, -1}, \[Beta]])/14 + (15*G[{0, 1, 1}, \[Beta]])/14 + 
     (15*G[{0, -c^(-1), -1}, \[Beta]])/7 + (15*G[{0, -c^(-1), 1}, \[Beta]])/
      7 - (30*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -e^(-1), -1}, \[Beta]])/7 - (15*G[{0, -e^(-1), 1}, \[Beta]])/
      7 + (15*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -e, -1}, \[Beta]])/7 - (15*G[{0, -e, 1}, \[Beta]])/7 + 
     (15*G[{0, -e, -c^(-1)}, \[Beta]])/7 + (35*G[{1, -1, -1}, \[Beta]])/6 + 
     (35*G[{1, -1, 1}, \[Beta]])/6 - (125*G[{1, -1, -c^(-1)}, \[Beta]])/42 + 
     (100*G[{1, 1, -1}, \[Beta]])/21 + (100*G[{1, 1, 1}, \[Beta]])/21 - 
     (125*G[{1, 1, -c^(-1)}, \[Beta]])/42 - 
     (125*G[{1, -c^(-1), -1}, \[Beta]])/42 - 
     (125*G[{1, -c^(-1), 1}, \[Beta]])/42 + 
     (25*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (85*G[{-c^(-1), -1, -1}, \[Beta]])/21 - 
     (85*G[{-c^(-1), -1, 1}, \[Beta]])/21 + 
     (25*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (85*G[{-c^(-1), 1, -1}, \[Beta]])/21 - (85*G[{-c^(-1), 1, 1}, \[Beta]])/
      21 + (25*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (20*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/21 - 
     (20*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (15*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -1}, \[Beta]])/7 + (15*G[{-c^(-1), -e, 1}, \[Beta]])/
      7 - (15*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     ((20*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] + ((20*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1] - ((20*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] + 
     (275*G[{-1, -1}, \[Beta]]*MZV[-1])/42 + 
     (365*G[{-1, 1}, \[Beta]]*MZV[-1])/42 - 
     (100*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (15*G[{0, -1}, \[Beta]]*MZV[-1])/7 + (15*G[{0, 1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -e}, \[Beta]]*MZV[-1])/7 + (365*G[{1, -1}, \[Beta]]*MZV[-1])/
      42 + (275*G[{1, 1}, \[Beta]]*MZV[-1])/42 - 
     (100*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (145*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/21 - 
     (145*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (40*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (15*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/7 + ((10*I)/7)*Pi*MZV[-1]^2 + 
     (110*G[{-1}, \[Beta]]*MZV[-1]^2)/21 + (110*G[{1}, \[Beta]]*MZV[-1]^2)/
      21 - (80*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + (20*MZV[-1]^3)/9 - 
     ((15*I)/28)*Pi*MZV[2] - (55*G[{-1}, \[Beta]]*MZV[2])/14 - 
     (55*G[{1}, \[Beta]]*MZV[2])/14 + (55*G[{-c^(-1)}, \[Beta]]*MZV[2])/14 - 
     (55*MZV[-1]*MZV[2])/14 - (125*MZV[3])/63, 
    ((55*I)/14)*Pi*G[{-1, -1, -1}, \[Beta]] + ((50*I)/7)*Pi*
      G[{-1, -1, 1}, \[Beta]] - ((55*I)/14)*Pi*G[{-1, -1, -c^(-1)}, 
       \[Beta]] + ((15*I)/14)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-1, 0, 1}, \[Beta]] - ((75*I)/14)*Pi*
      G[{-1, 0, -c^(-1)}, \[Beta]] + ((65*I)/7)*Pi*G[{-1, 1, -1}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{-1, 1, 1}, \[Beta]] - 
     (5*I)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] - ((50*I)/7)*Pi*
      G[{-1, -c^(-1), -1}, \[Beta]] - ((50*I)/7)*Pi*G[{-1, -c^(-1), 1}, 
       \[Beta]] + ((50*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{0, -1, -1}, \[Beta]] + ((45*I)/7)*Pi*
      G[{0, -1, 1}, \[Beta]] - ((75*I)/14)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{0, 0, -1}, \[Beta]] + ((45*I)/14)*Pi*
      G[{0, 0, 1}, \[Beta]] - ((45*I)/7)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] + 
     ((45*I)/7)*Pi*G[{0, 1, -1}, \[Beta]] + ((45*I)/14)*Pi*
      G[{0, 1, 1}, \[Beta]] - ((75*I)/14)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{0, -c^(-1), -1}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((60*I)/7)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{1, -1, -1}, \[Beta]] + ((65*I)/7)*Pi*
      G[{1, -1, 1}, \[Beta]] - (5*I)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{1, 0, -1}, \[Beta]] + ((15*I)/14)*Pi*
      G[{1, 0, 1}, \[Beta]] - ((75*I)/14)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{1, 1, -1}, \[Beta]] + ((55*I)/14)*Pi*
      G[{1, 1, 1}, \[Beta]] - ((55*I)/14)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((50*I)/7)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((50*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((50*I)/7)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + 
     ((60*I)/7)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] - 
     ((50*I)/7)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     (65*G[{-1, -1, -1, -1}, \[Beta]])/6 + (65*G[{-1, -1, -1, 1}, \[Beta]])/
      6 - (145*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/21 + 
     (295*G[{-1, -1, 1, -1}, \[Beta]])/21 + (295*G[{-1, -1, 1, 1}, \[Beta]])/
      21 - (145*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (335*G[{-1, -1, -c^(-1), -1}, \[Beta]])/42 - 
     (335*G[{-1, -1, -c^(-1), 1}, \[Beta]])/42 + 
     (85*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (15*G[{-1, -1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-1, -1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, -1, -e, -1}, \[Beta]])/14 + (15*G[{-1, -1, -e, 1}, \[Beta]])/
      14 - (15*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, 0, -1, -1}, \[Beta]])/14 + (15*G[{-1, 0, -1, 1}, \[Beta]])/
      14 + (30*G[{-1, 0, 1, -1}, \[Beta]])/7 + (30*G[{-1, 0, 1, 1}, \[Beta]])/
      7 + (75*G[{-1, 0, -c^(-1), -1}, \[Beta]])/14 + 
     (75*G[{-1, 0, -c^(-1), 1}, \[Beta]])/14 - 
     (75*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-1, 0, -e^(-1), -1}, \[Beta]])/14 - 
     (75*G[{-1, 0, -e^(-1), 1}, \[Beta]])/14 + 
     (75*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (75*G[{-1, 0, -e, -1}, \[Beta]])/14 - (75*G[{-1, 0, -e, 1}, \[Beta]])/
      14 + (75*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/14 + 
     (725*G[{-1, 1, -1, -1}, \[Beta]])/42 + (725*G[{-1, 1, -1, 1}, \[Beta]])/
      42 - (335*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/42 + 
     (635*G[{-1, 1, 1, -1}, \[Beta]])/42 + (635*G[{-1, 1, 1, 1}, \[Beta]])/
      42 - (335*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/42 - 
     (145*G[{-1, 1, -c^(-1), -1}, \[Beta]])/21 - 
     (145*G[{-1, 1, -c^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (15*G[{-1, 1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{-1, 1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-1, 1, -e, -1}, \[Beta]])/14 - (15*G[{-1, 1, -e, 1}, \[Beta]])/
      14 + (15*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (425*G[{-1, -c^(-1), -1, -1}, \[Beta]])/42 - 
     (425*G[{-1, -c^(-1), -1, 1}, \[Beta]])/42 + 
     (125*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/42 - 
     (425*G[{-1, -c^(-1), 1, -1}, \[Beta]])/42 - 
     (425*G[{-1, -c^(-1), 1, 1}, \[Beta]])/42 + 
     (125*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/42 - 
     (50*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/21 - 
     (50*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (200*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (75*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (75*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (75*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (75*G[{-1, -c^(-1), -e, -1}, \[Beta]])/14 + 
     (75*G[{-1, -c^(-1), -e, 1}, \[Beta]])/14 - 
     (75*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     (30*G[{0, -1, -1, -1}, \[Beta]])/7 + (30*G[{0, -1, -1, 1}, \[Beta]])/7 - 
     (15*G[{0, -1, -1, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{0, -1, 1, -1}, \[Beta]])/2 + (15*G[{0, -1, 1, 1}, \[Beta]])/2 - 
     (15*G[{0, -1, 1, -c^(-1)}, \[Beta]])/14 + 
     (75*G[{0, -1, -c^(-1), -1}, \[Beta]])/14 + 
     (75*G[{0, -1, -c^(-1), 1}, \[Beta]])/14 - 
     (75*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, -1, -e, -1}, \[Beta]])/7 - (45*G[{0, -1, -e, 1}, \[Beta]])/7 + 
     (45*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{0, 0, -1, -1}, \[Beta]])/14 + (45*G[{0, 0, -1, 1}, \[Beta]])/14 + 
     (45*G[{0, 0, 1, -1}, \[Beta]])/14 + (45*G[{0, 0, 1, 1}, \[Beta]])/14 + 
     (45*G[{0, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (45*G[{0, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (90*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{0, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, 0, -e, -1}, \[Beta]])/7 - (45*G[{0, 0, -e, 1}, \[Beta]])/7 + 
     (45*G[{0, 0, -e, -c^(-1)}, \[Beta]])/7 + (15*G[{0, 1, -1, -1}, \[Beta]])/
      2 + (15*G[{0, 1, -1, 1}, \[Beta]])/2 - 
     (15*G[{0, 1, -1, -c^(-1)}, \[Beta]])/14 + (30*G[{0, 1, 1, -1}, \[Beta]])/
      7 + (30*G[{0, 1, 1, 1}, \[Beta]])/7 - 
     (15*G[{0, 1, 1, -c^(-1)}, \[Beta]])/14 + 
     (75*G[{0, 1, -c^(-1), -1}, \[Beta]])/14 + 
     (75*G[{0, 1, -c^(-1), 1}, \[Beta]])/14 - 
     (75*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, 1, -e, -1}, \[Beta]])/7 - (45*G[{0, 1, -e, 1}, \[Beta]])/7 + 
     (45*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (15*G[{0, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (75*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (15*G[{0, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (75*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (180*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (180*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     15*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]] + 
     15*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]] - 
     15*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     15*G[{0, -c^(-1), -e, -1}, \[Beta]] + 
     15*G[{0, -c^(-1), -e, 1}, \[Beta]] - 
     15*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]] - 
     (45*G[{0, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (45*G[{0, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (45*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (45*G[{0, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (45*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (15*G[{0, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (15*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, -e, -1, -1}, \[Beta]])/7 - (45*G[{0, -e, -1, 1}, \[Beta]])/7 + 
     (45*G[{0, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{0, -e, 1, -1}, \[Beta]])/7 - (45*G[{0, -e, 1, 1}, \[Beta]])/7 + 
     (45*G[{0, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{0, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{0, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -e, -e, -1}, \[Beta]])/7 - (15*G[{0, -e, -e, 1}, \[Beta]])/7 + 
     (15*G[{0, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (635*G[{1, -1, -1, -1}, \[Beta]])/42 + (635*G[{1, -1, -1, 1}, \[Beta]])/
      42 - (335*G[{1, -1, -1, -c^(-1)}, \[Beta]])/42 + 
     (725*G[{1, -1, 1, -1}, \[Beta]])/42 + (725*G[{1, -1, 1, 1}, \[Beta]])/
      42 - (335*G[{1, -1, 1, -c^(-1)}, \[Beta]])/42 - 
     (145*G[{1, -1, -c^(-1), -1}, \[Beta]])/21 - 
     (145*G[{1, -1, -c^(-1), 1}, \[Beta]])/21 + 
     (40*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (15*G[{1, -1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{1, -1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{1, -1, -e, -1}, \[Beta]])/14 - (15*G[{1, -1, -e, 1}, \[Beta]])/
      14 + (15*G[{1, -1, -e, -c^(-1)}, \[Beta]])/14 + 
     (30*G[{1, 0, -1, -1}, \[Beta]])/7 + (30*G[{1, 0, -1, 1}, \[Beta]])/7 + 
     (15*G[{1, 0, 1, -1}, \[Beta]])/14 + (15*G[{1, 0, 1, 1}, \[Beta]])/14 + 
     (75*G[{1, 0, -c^(-1), -1}, \[Beta]])/14 + 
     (75*G[{1, 0, -c^(-1), 1}, \[Beta]])/14 - 
     (75*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (75*G[{1, 0, -e^(-1), -1}, \[Beta]])/14 - 
     (75*G[{1, 0, -e^(-1), 1}, \[Beta]])/14 + 
     (75*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (75*G[{1, 0, -e, -1}, \[Beta]])/14 - (75*G[{1, 0, -e, 1}, \[Beta]])/14 + 
     (75*G[{1, 0, -e, -c^(-1)}, \[Beta]])/14 + 
     (295*G[{1, 1, -1, -1}, \[Beta]])/21 + (295*G[{1, 1, -1, 1}, \[Beta]])/
      21 - (145*G[{1, 1, -1, -c^(-1)}, \[Beta]])/21 + 
     (65*G[{1, 1, 1, -1}, \[Beta]])/6 + (65*G[{1, 1, 1, 1}, \[Beta]])/6 - 
     (145*G[{1, 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (335*G[{1, 1, -c^(-1), -1}, \[Beta]])/42 - 
     (335*G[{1, 1, -c^(-1), 1}, \[Beta]])/42 + 
     (85*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (15*G[{1, 1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{1, 1, -e, -1}, \[Beta]])/14 + (15*G[{1, 1, -e, 1}, \[Beta]])/14 - 
     (15*G[{1, 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (425*G[{1, -c^(-1), -1, -1}, \[Beta]])/42 - 
     (425*G[{1, -c^(-1), -1, 1}, \[Beta]])/42 + 
     (125*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/42 - 
     (425*G[{1, -c^(-1), 1, -1}, \[Beta]])/42 - 
     (425*G[{1, -c^(-1), 1, 1}, \[Beta]])/42 + 
     (125*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/42 - 
     (50*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/21 - 
     (50*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (200*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (75*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (75*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (75*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (75*G[{1, -c^(-1), -e, -1}, \[Beta]])/14 + 
     (75*G[{1, -c^(-1), -e, 1}, \[Beta]])/14 - 
     (75*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/14 - 
     (235*G[{-c^(-1), -1, -1, -1}, \[Beta]])/21 - 
     (235*G[{-c^(-1), -1, -1, 1}, \[Beta]])/21 + 
     (85*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/21 - 
     (325*G[{-c^(-1), -1, 1, -1}, \[Beta]])/21 - 
     (325*G[{-c^(-1), -1, 1, 1}, \[Beta]])/21 + 
     (85*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (50*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/21 - 
     (50*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/21 + 
     (200*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (45*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-c^(-1), 0, -1, -1}, \[Beta]])/7 - 
     (30*G[{-c^(-1), 0, -1, 1}, \[Beta]])/7 - 
     (30*G[{-c^(-1), 0, 1, -1}, \[Beta]])/7 - 
     (30*G[{-c^(-1), 0, 1, 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -e, -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -e, 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (325*G[{-c^(-1), 1, -1, -1}, \[Beta]])/21 - 
     (325*G[{-c^(-1), 1, -1, 1}, \[Beta]])/21 + 
     (85*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/21 - 
     (235*G[{-c^(-1), 1, 1, -1}, \[Beta]])/21 - 
     (235*G[{-c^(-1), 1, 1, 1}, \[Beta]])/21 + 
     (85*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (50*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/21 - 
     (50*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/21 + 
     (200*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (45*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/21 + 
     (40*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/21 + 
     (200*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/21 + 
     (40*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/21 + 
     (200*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (80*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (800*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (120*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (120*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 + 
     ((50*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((50*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((30*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((30*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((60*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((50*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     ((50*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     (310*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/21 + 
     (445*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/21 - 
     (250*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (15*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (75*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (75*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/14 + 
     (1115*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/42 + 
     (935*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/42 - 
     (250*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (15*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (725*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/42 - 
     (725*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/42 + 
     (100*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (75*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (75*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{0, -1, -1}, \[Beta]]*MZV[-1])/2 + 
     (195*G[{0, -1, 1}, \[Beta]]*MZV[-1])/14 - 
     (45*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (195*G[{0, 1, -1}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{0, 1, 1}, \[Beta]]*MZV[-1])/2 - 
     (45*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     15*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     15*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1] - 
     (45*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{0, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (935*G[{1, -1, -1}, \[Beta]]*MZV[-1])/42 + 
     (1115*G[{1, -1, 1}, \[Beta]]*MZV[-1])/42 - 
     (250*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (15*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (60*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (75*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (75*G[{1, 0, -e}, \[Beta]]*MZV[-1])/14 + 
     (445*G[{1, 1, -1}, \[Beta]]*MZV[-1])/21 + 
     (310*G[{1, 1, 1}, \[Beta]]*MZV[-1])/21 - 
     (250*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (15*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{1, 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (725*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/42 - 
     (725*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/42 + 
     (100*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (75*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (75*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/14 - 
     (55*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/3 - 
     (565*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/21 + 
     (100*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (45*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (565*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (55*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/3 + 
     (100*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (45*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (40*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (320*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (120*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 + 
     ((40*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 + ((40*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1]^2 - ((40*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 + 
     (275*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/21 + 
     (365*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/21 - 
     (200*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (30*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + (30*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (30*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (30*G[{0, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (365*G[{1, -1}, \[Beta]]*MZV[-1]^2)/21 + 
     (275*G[{1, 1}, \[Beta]]*MZV[-1]^2)/21 - 
     (200*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 - 
     (290*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (290*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/21 + 
     (80*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (30*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (30*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 + ((40*I)/21)*Pi*MZV[-1]^3 + 
     (440*G[{-1}, \[Beta]]*MZV[-1]^3)/63 + (440*G[{1}, \[Beta]]*MZV[-1]^3)/
      63 - (320*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/63 + (20*MZV[-1]^4)/9 - 
     ((15*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[2] - ((15*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[2] + ((15*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] - 
     (65*G[{-1, -1}, \[Beta]]*MZV[2])/7 - (65*G[{-1, 1}, \[Beta]]*MZV[2])/4 + 
     (275*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/28 - 
     (195*G[{0, -1}, \[Beta]]*MZV[2])/28 - (195*G[{0, 1}, \[Beta]]*MZV[2])/
      28 + (165*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/14 + 
     (15*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (15*G[{0, -e}, \[Beta]]*MZV[2])/14 - (65*G[{1, -1}, \[Beta]]*MZV[2])/4 - 
     (65*G[{1, 1}, \[Beta]]*MZV[2])/7 + (275*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/
      28 + (235*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/14 + 
     (235*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/14 - 
     (110*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (15*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/14 - 
     (15*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/14 - ((15*I)/7)*Pi*MZV[-1]*
      MZV[2] - (110*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (110*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (110*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 - (55*MZV[-1]^2*MZV[2])/7 + 
     (3*MZV[2]^2)/112 - ((65*I)/42)*Pi*MZV[3] - 
     (3085*G[{-1}, \[Beta]]*MZV[3])/504 - (3085*G[{1}, \[Beta]]*MZV[3])/504 + 
     (155*G[{-c^(-1)}, \[Beta]]*MZV[3])/36 - (500*MZV[-1]*MZV[3])/63}, 0, 5, 
   1], K[26] -> SeriesData[\[Epsilon], 0, 
   {-1, (-1/2*I)*Pi - (3*G[{-1}, \[Beta]])/2 - (3*G[{1}, \[Beta]])/2 + 
     G[{-c^(-1)}, \[Beta]] - 2*MZV[-1], (-I)*Pi*G[{-1}, \[Beta]] - 
     I*Pi*G[{1}, \[Beta]] + I*Pi*G[{-c^(-1)}, \[Beta]] - 
     2*G[{-1, -1}, \[Beta]] - 2*G[{-1, 1}, \[Beta]] + 
     G[{-1, -c^(-1)}, \[Beta]] - 2*G[{1, -1}, \[Beta]] - 
     2*G[{1, 1}, \[Beta]] + G[{1, -c^(-1)}, \[Beta]] + 
     G[{-c^(-1), -1}, \[Beta]] + G[{-c^(-1), 1}, \[Beta]] - I*Pi*MZV[-1] - 
     3*G[{-1}, \[Beta]]*MZV[-1] - 3*G[{1}, \[Beta]]*MZV[-1] + 
     2*G[{-c^(-1)}, \[Beta]]*MZV[-1] - 2*MZV[-1]^2 + (3*MZV[2])/2, 
    (-I)*Pi*G[{-1, -1}, \[Beta]] - (2*I)*Pi*G[{-1, 1}, \[Beta]] + 
     I*Pi*G[{-1, -c^(-1)}, \[Beta]] - I*Pi*G[{0, -1}, \[Beta]] - 
     I*Pi*G[{0, 1}, \[Beta]] + (2*I)*Pi*G[{0, -c^(-1)}, \[Beta]] - 
     (2*I)*Pi*G[{1, -1}, \[Beta]] - I*Pi*G[{1, 1}, \[Beta]] + 
     I*Pi*G[{1, -c^(-1)}, \[Beta]] + (2*I)*Pi*G[{-c^(-1), -1}, \[Beta]] + 
     (2*I)*Pi*G[{-c^(-1), 1}, \[Beta]] - (2*I)*Pi*G[{-c^(-1), -c^(-1)}, 
       \[Beta]] - 2*G[{-1, -1, -1}, \[Beta]] - 2*G[{-1, -1, 1}, \[Beta]] + 
     G[{-1, -1, -c^(-1)}, \[Beta]] - 3*G[{-1, 1, -1}, \[Beta]] - 
     3*G[{-1, 1, 1}, \[Beta]] + G[{-1, 1, -c^(-1)}, \[Beta]] + 
     G[{-1, -c^(-1), -1}, \[Beta]] + G[{-1, -c^(-1), 1}, \[Beta]] - 
     G[{0, -1, -1}, \[Beta]] - G[{0, -1, 1}, \[Beta]] - 
     G[{0, 1, -1}, \[Beta]] - G[{0, 1, 1}, \[Beta]] - 
     2*G[{0, -c^(-1), -1}, \[Beta]] - 2*G[{0, -c^(-1), 1}, \[Beta]] + 
     4*G[{0, -c^(-1), -c^(-1)}, \[Beta]] + 2*G[{0, -e^(-1), -1}, \[Beta]] + 
     2*G[{0, -e^(-1), 1}, \[Beta]] - 2*G[{0, -e^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{0, -e, -1}, \[Beta]] + 2*G[{0, -e, 1}, \[Beta]] - 
     2*G[{0, -e, -c^(-1)}, \[Beta]] - 3*G[{1, -1, -1}, \[Beta]] - 
     3*G[{1, -1, 1}, \[Beta]] + G[{1, -1, -c^(-1)}, \[Beta]] - 
     2*G[{1, 1, -1}, \[Beta]] - 2*G[{1, 1, 1}, \[Beta]] + 
     G[{1, 1, -c^(-1)}, \[Beta]] + G[{1, -c^(-1), -1}, \[Beta]] + 
     G[{1, -c^(-1), 1}, \[Beta]] + 2*G[{-c^(-1), -1, -1}, \[Beta]] + 
     2*G[{-c^(-1), -1, 1}, \[Beta]] + 2*G[{-c^(-1), 1, -1}, \[Beta]] + 
     2*G[{-c^(-1), 1, 1}, \[Beta]] + 2*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     2*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     4*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -1}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), 1}, \[Beta]] + 
     2*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e, -1}, \[Beta]] - 2*G[{-c^(-1), -e, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e, -c^(-1)}, \[Beta]] - (2*I)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] - (2*I)*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     (2*I)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] - 3*G[{-1, -1}, \[Beta]]*
      MZV[-1] - 5*G[{-1, 1}, \[Beta]]*MZV[-1] + 2*G[{-1, -c^(-1)}, \[Beta]]*
      MZV[-1] - 2*G[{0, -1}, \[Beta]]*MZV[-1] - 2*G[{0, 1}, \[Beta]]*
      MZV[-1] + 2*G[{0, -e^(-1)}, \[Beta]]*MZV[-1] + 
     2*G[{0, -e}, \[Beta]]*MZV[-1] - 5*G[{1, -1}, \[Beta]]*MZV[-1] - 
     3*G[{1, 1}, \[Beta]]*MZV[-1] + 2*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     4*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] + 4*G[{-c^(-1), 1}, \[Beta]]*
      MZV[-1] - 2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1] - I*Pi*MZV[-1]^2 - 
     3*G[{-1}, \[Beta]]*MZV[-1]^2 - 3*G[{1}, \[Beta]]*MZV[-1]^2 + 
     2*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - (4*MZV[-1]^3)/3 + (I/2)*Pi*MZV[2] + 
     3*G[{-1}, \[Beta]]*MZV[2] + 3*G[{1}, \[Beta]]*MZV[2] - 
     3*G[{-c^(-1)}, \[Beta]]*MZV[2] + 3*MZV[-1]*MZV[2] + (8*MZV[3])/3, 
    (-I)*Pi*G[{-1, -1, -1}, \[Beta]] - (2*I)*Pi*G[{-1, -1, 1}, \[Beta]] + 
     I*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] - (2*I)*Pi*G[{-1, 0, 1}, \[Beta]] + 
     (2*I)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] - 
     (3*I)*Pi*G[{-1, 1, -1}, \[Beta]] - (2*I)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     I*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] + (2*I)*Pi*G[{-1, -c^(-1), -1}, 
       \[Beta]] + (2*I)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] - 
     (2*I)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     I*Pi*G[{0, -1, -1}, \[Beta]] - (3*I)*Pi*G[{0, -1, 1}, \[Beta]] + 
     (2*I)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] - 
     (2*I)*Pi*G[{0, 0, -1}, \[Beta]] - (2*I)*Pi*G[{0, 0, 1}, \[Beta]] + 
     (4*I)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] - (3*I)*Pi*G[{0, 1, -1}, \[Beta]] - 
     I*Pi*G[{0, 1, 1}, \[Beta]] + (2*I)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] + 
     (4*I)*Pi*G[{0, -c^(-1), -1}, \[Beta]] + 
     (4*I)*Pi*G[{0, -c^(-1), 1}, \[Beta]] - 
     (4*I)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] - 
     (2*I)*Pi*G[{1, -1, -1}, \[Beta]] - (3*I)*Pi*G[{1, -1, 1}, \[Beta]] + 
     I*Pi*G[{1, -1, -c^(-1)}, \[Beta]] - (2*I)*Pi*G[{1, 0, -1}, \[Beta]] + 
     (2*I)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] - (2*I)*Pi*G[{1, 1, -1}, \[Beta]] - 
     I*Pi*G[{1, 1, 1}, \[Beta]] + I*Pi*G[{1, 1, -c^(-1)}, \[Beta]] + 
     (2*I)*Pi*G[{1, -c^(-1), -1}, \[Beta]] + 
     (2*I)*Pi*G[{1, -c^(-1), 1}, \[Beta]] - 
     (2*I)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] + 
     (2*I)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] + 
     (4*I)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] - 
     (2*I)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] + 
     (2*I)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] + 
     (2*I)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] - 
     (4*I)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] + 
     (4*I)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] + 
     (2*I)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] - 
     (2*I)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] - 
     (4*I)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] - 
     (4*I)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] + 
     (4*I)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-1, -1, -1, -1}, \[Beta]] - 2*G[{-1, -1, -1, 1}, \[Beta]] + 
     G[{-1, -1, -1, -c^(-1)}, \[Beta]] - 3*G[{-1, -1, 1, -1}, \[Beta]] - 
     3*G[{-1, -1, 1, 1}, \[Beta]] + G[{-1, -1, 1, -c^(-1)}, \[Beta]] + 
     G[{-1, -1, -c^(-1), -1}, \[Beta]] + G[{-1, -1, -c^(-1), 1}, \[Beta]] - 
     2*G[{-1, 0, 1, -1}, \[Beta]] - 2*G[{-1, 0, 1, 1}, \[Beta]] - 
     2*G[{-1, 0, -c^(-1), -1}, \[Beta]] - 2*G[{-1, 0, -c^(-1), 1}, \[Beta]] + 
     4*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{-1, 0, -e^(-1), -1}, \[Beta]] + 2*G[{-1, 0, -e^(-1), 1}, \[Beta]] - 
     2*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{-1, 0, -e, -1}, \[Beta]] + 2*G[{-1, 0, -e, 1}, \[Beta]] - 
     2*G[{-1, 0, -e, -c^(-1)}, \[Beta]] - 4*G[{-1, 1, -1, -1}, \[Beta]] - 
     4*G[{-1, 1, -1, 1}, \[Beta]] + G[{-1, 1, -1, -c^(-1)}, \[Beta]] - 
     3*G[{-1, 1, 1, -1}, \[Beta]] - 3*G[{-1, 1, 1, 1}, \[Beta]] + 
     G[{-1, 1, 1, -c^(-1)}, \[Beta]] + G[{-1, 1, -c^(-1), -1}, \[Beta]] + 
     G[{-1, 1, -c^(-1), 1}, \[Beta]] + 2*G[{-1, -c^(-1), -1, -1}, \[Beta]] + 
     2*G[{-1, -c^(-1), -1, 1}, \[Beta]] + 
     2*G[{-1, -c^(-1), 1, -1}, \[Beta]] + 2*G[{-1, -c^(-1), 1, 1}, \[Beta]] + 
     2*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]] + 
     2*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]] - 
     4*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]] - 
     2*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]] + 
     2*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-1, -c^(-1), -e, -1}, \[Beta]] - 
     2*G[{-1, -c^(-1), -e, 1}, \[Beta]] + 
     2*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]] - G[{0, -1, -1, -1}, \[Beta]] - 
     G[{0, -1, -1, 1}, \[Beta]] - 3*G[{0, -1, 1, -1}, \[Beta]] - 
     3*G[{0, -1, 1, 1}, \[Beta]] - 2*G[{0, -1, -c^(-1), -1}, \[Beta]] - 
     2*G[{0, -1, -c^(-1), 1}, \[Beta]] + 4*G[{0, -1, -c^(-1), -c^(-1)}, 
       \[Beta]] + 2*G[{0, -1, -e^(-1), -1}, \[Beta]] + 
     2*G[{0, -1, -e^(-1), 1}, \[Beta]] - 2*G[{0, -1, -e^(-1), -c^(-1)}, 
       \[Beta]] + 2*G[{0, -1, -e, -1}, \[Beta]] + 
     2*G[{0, -1, -e, 1}, \[Beta]] - 2*G[{0, -1, -e, -c^(-1)}, \[Beta]] - 
     2*G[{0, 0, -1, -1}, \[Beta]] - 2*G[{0, 0, -1, 1}, \[Beta]] - 
     2*G[{0, 0, 1, -1}, \[Beta]] - 2*G[{0, 0, 1, 1}, \[Beta]] - 
     4*G[{0, 0, -c^(-1), -1}, \[Beta]] - 4*G[{0, 0, -c^(-1), 1}, \[Beta]] + 
     8*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]] + 
     4*G[{0, 0, -e^(-1), -1}, \[Beta]] + 4*G[{0, 0, -e^(-1), 1}, \[Beta]] - 
     4*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]] + 4*G[{0, 0, -e, -1}, \[Beta]] + 
     4*G[{0, 0, -e, 1}, \[Beta]] - 4*G[{0, 0, -e, -c^(-1)}, \[Beta]] - 
     3*G[{0, 1, -1, -1}, \[Beta]] - 3*G[{0, 1, -1, 1}, \[Beta]] - 
     G[{0, 1, 1, -1}, \[Beta]] - G[{0, 1, 1, 1}, \[Beta]] - 
     2*G[{0, 1, -c^(-1), -1}, \[Beta]] - 2*G[{0, 1, -c^(-1), 1}, \[Beta]] + 
     4*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{0, 1, -e^(-1), -1}, \[Beta]] + 2*G[{0, 1, -e^(-1), 1}, \[Beta]] - 
     2*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]] + 2*G[{0, 1, -e, -1}, \[Beta]] + 
     2*G[{0, 1, -e, 1}, \[Beta]] - 2*G[{0, 1, -e, -c^(-1)}, \[Beta]] + 
     4*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]] + 
     4*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]] + 
     12*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]] + 
     12*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]] - 
     16*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     8*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]] - 
     8*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]] + 
     8*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]] - 
     8*G[{0, -c^(-1), -e, -1}, \[Beta]] - 8*G[{0, -c^(-1), -e, 1}, \[Beta]] + 
     8*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]] + 
     2*G[{0, -e^(-1), -1, -1}, \[Beta]] + 2*G[{0, -e^(-1), -1, 1}, \[Beta]] - 
     2*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]] + 
     2*G[{0, -e^(-1), 1, -1}, \[Beta]] + 2*G[{0, -e^(-1), 1, 1}, \[Beta]] - 
     2*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]] - 
     4*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]] - 
     4*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]] + 
     4*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]] + 
     2*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]] - 
     2*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{0, -e^(-1), -e, -1}, \[Beta]] + 2*G[{0, -e^(-1), -e, 1}, \[Beta]] - 
     2*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]] + 
     2*G[{0, -e, -1, -1}, \[Beta]] + 2*G[{0, -e, -1, 1}, \[Beta]] - 
     2*G[{0, -e, -1, -c^(-1)}, \[Beta]] + 2*G[{0, -e, 1, -1}, \[Beta]] + 
     2*G[{0, -e, 1, 1}, \[Beta]] - 2*G[{0, -e, 1, -c^(-1)}, \[Beta]] - 
     4*G[{0, -e, -c^(-1), -1}, \[Beta]] - 4*G[{0, -e, -c^(-1), 1}, \[Beta]] + 
     4*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{0, -e, -e^(-1), -1}, \[Beta]] + 2*G[{0, -e, -e^(-1), 1}, \[Beta]] - 
     2*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]] + 
     2*G[{0, -e, -e, -1}, \[Beta]] + 2*G[{0, -e, -e, 1}, \[Beta]] - 
     2*G[{0, -e, -e, -c^(-1)}, \[Beta]] - 3*G[{1, -1, -1, -1}, \[Beta]] - 
     3*G[{1, -1, -1, 1}, \[Beta]] + G[{1, -1, -1, -c^(-1)}, \[Beta]] - 
     4*G[{1, -1, 1, -1}, \[Beta]] - 4*G[{1, -1, 1, 1}, \[Beta]] + 
     G[{1, -1, 1, -c^(-1)}, \[Beta]] + G[{1, -1, -c^(-1), -1}, \[Beta]] + 
     G[{1, -1, -c^(-1), 1}, \[Beta]] - 2*G[{1, 0, -1, -1}, \[Beta]] - 
     2*G[{1, 0, -1, 1}, \[Beta]] - 2*G[{1, 0, -c^(-1), -1}, \[Beta]] - 
     2*G[{1, 0, -c^(-1), 1}, \[Beta]] + 4*G[{1, 0, -c^(-1), -c^(-1)}, 
       \[Beta]] + 2*G[{1, 0, -e^(-1), -1}, \[Beta]] + 
     2*G[{1, 0, -e^(-1), 1}, \[Beta]] - 2*G[{1, 0, -e^(-1), -c^(-1)}, 
       \[Beta]] + 2*G[{1, 0, -e, -1}, \[Beta]] + 
     2*G[{1, 0, -e, 1}, \[Beta]] - 2*G[{1, 0, -e, -c^(-1)}, \[Beta]] - 
     3*G[{1, 1, -1, -1}, \[Beta]] - 3*G[{1, 1, -1, 1}, \[Beta]] + 
     G[{1, 1, -1, -c^(-1)}, \[Beta]] - 2*G[{1, 1, 1, -1}, \[Beta]] - 
     2*G[{1, 1, 1, 1}, \[Beta]] + G[{1, 1, 1, -c^(-1)}, \[Beta]] + 
     G[{1, 1, -c^(-1), -1}, \[Beta]] + G[{1, 1, -c^(-1), 1}, \[Beta]] + 
     2*G[{1, -c^(-1), -1, -1}, \[Beta]] + 2*G[{1, -c^(-1), -1, 1}, \[Beta]] + 
     2*G[{1, -c^(-1), 1, -1}, \[Beta]] + 2*G[{1, -c^(-1), 1, 1}, \[Beta]] + 
     2*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]] + 
     2*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]] - 
     4*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]] - 
     2*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]] + 
     2*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{1, -c^(-1), -e, -1}, \[Beta]] - 2*G[{1, -c^(-1), -e, 1}, \[Beta]] + 
     2*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]] + 
     2*G[{-c^(-1), -1, -1, -1}, \[Beta]] + 
     2*G[{-c^(-1), -1, -1, 1}, \[Beta]] + 
     4*G[{-c^(-1), -1, 1, -1}, \[Beta]] + 4*G[{-c^(-1), -1, 1, 1}, \[Beta]] + 
     2*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]] + 
     2*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]] - 
     4*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]] - 
     2*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]] + 
     2*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -1, -e, -1}, \[Beta]] - 
     2*G[{-c^(-1), -1, -e, 1}, \[Beta]] + 
     2*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]] + 
     2*G[{-c^(-1), 0, -1, -1}, \[Beta]] + 2*G[{-c^(-1), 0, -1, 1}, \[Beta]] + 
     2*G[{-c^(-1), 0, 1, -1}, \[Beta]] + 2*G[{-c^(-1), 0, 1, 1}, \[Beta]] + 
     4*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]] + 
     4*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]] - 
     8*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]] - 
     4*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]] - 
     4*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]] + 
     4*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]] - 
     4*G[{-c^(-1), 0, -e, -1}, \[Beta]] - 4*G[{-c^(-1), 0, -e, 1}, \[Beta]] + 
     4*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]] + 
     4*G[{-c^(-1), 1, -1, -1}, \[Beta]] + 4*G[{-c^(-1), 1, -1, 1}, \[Beta]] + 
     2*G[{-c^(-1), 1, 1, -1}, \[Beta]] + 2*G[{-c^(-1), 1, 1, 1}, \[Beta]] + 
     2*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]] + 
     2*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]] - 
     4*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]] - 
     2*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]] + 
     2*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), 1, -e, -1}, \[Beta]] - 2*G[{-c^(-1), 1, -e, 1}, \[Beta]] + 
     2*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]] - 
     4*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]] - 
     4*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]] - 
     12*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]] - 
     12*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]] + 
     16*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     8*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]] + 
     8*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]] - 
     8*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     8*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]] + 
     8*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]] - 
     8*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]] + 
     4*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]] + 
     4*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]] - 
     4*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]] + 
     2*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]] - 
     2*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e, -1, -1}, \[Beta]] - 
     2*G[{-c^(-1), -e, -1, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e, 1, -1}, \[Beta]] - 2*G[{-c^(-1), -e, 1, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]] + 
     4*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]] + 
     4*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]] - 
     4*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]] - 
     2*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]] + 
     2*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]] - 
     2*G[{-c^(-1), -e, -e, -1}, \[Beta]] - 
     2*G[{-c^(-1), -e, -e, 1}, \[Beta]] + 
     2*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]] - (2*I)*Pi*G[{-1, -1}, \[Beta]]*
      MZV[-1] - (4*I)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     (2*I)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (2*I)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - (2*I)*Pi*G[{0, 1}, \[Beta]]*
      MZV[-1] + (4*I)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (4*I)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - (2*I)*Pi*G[{1, 1}, \[Beta]]*
      MZV[-1] + (2*I)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     (4*I)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] + 
     (4*I)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] - 
     (4*I)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     3*G[{-1, -1, -1}, \[Beta]]*MZV[-1] - 5*G[{-1, -1, 1}, \[Beta]]*MZV[-1] + 
     2*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1] - 4*G[{-1, 0, 1}, \[Beta]]*
      MZV[-1] + 2*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1] + 
     2*G[{-1, 0, -e}, \[Beta]]*MZV[-1] - 7*G[{-1, 1, -1}, \[Beta]]*MZV[-1] - 
     5*G[{-1, 1, 1}, \[Beta]]*MZV[-1] + 2*G[{-1, 1, -c^(-1)}, \[Beta]]*
      MZV[-1] + 4*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1] + 
     4*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1] - 
     2*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1] - 2*G[{0, -1, -1}, \[Beta]]*
      MZV[-1] - 6*G[{0, -1, 1}, \[Beta]]*MZV[-1] + 
     2*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1] + 2*G[{0, -1, -e}, \[Beta]]*
      MZV[-1] - 4*G[{0, 0, -1}, \[Beta]]*MZV[-1] - 4*G[{0, 0, 1}, \[Beta]]*
      MZV[-1] + 4*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1] + 
     4*G[{0, 0, -e}, \[Beta]]*MZV[-1] - 6*G[{0, 1, -1}, \[Beta]]*MZV[-1] - 
     2*G[{0, 1, 1}, \[Beta]]*MZV[-1] + 2*G[{0, 1, -e^(-1)}, \[Beta]]*
      MZV[-1] + 2*G[{0, 1, -e}, \[Beta]]*MZV[-1] + 
     4*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1] + 4*G[{0, -c^(-1), 1}, \[Beta]]*
      MZV[-1] + 8*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     8*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] - 
     8*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1] + 2*G[{0, -e^(-1), -1}, \[Beta]]*
      MZV[-1] + 2*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1] - 
     4*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     2*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     2*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1] + 2*G[{0, -e, -1}, \[Beta]]*
      MZV[-1] + 2*G[{0, -e, 1}, \[Beta]]*MZV[-1] - 
     4*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1] + 2*G[{0, -e, -e^(-1)}, \[Beta]]*
      MZV[-1] + 2*G[{0, -e, -e}, \[Beta]]*MZV[-1] - 
     5*G[{1, -1, -1}, \[Beta]]*MZV[-1] - 7*G[{1, -1, 1}, \[Beta]]*MZV[-1] + 
     2*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1] - 4*G[{1, 0, -1}, \[Beta]]*
      MZV[-1] + 2*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1] + 
     2*G[{1, 0, -e}, \[Beta]]*MZV[-1] - 5*G[{1, 1, -1}, \[Beta]]*MZV[-1] - 
     3*G[{1, 1, 1}, \[Beta]]*MZV[-1] + 2*G[{1, 1, -c^(-1)}, \[Beta]]*
      MZV[-1] + 4*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1] + 
     4*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1] - 
     2*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1] + 4*G[{-c^(-1), -1, -1}, \[Beta]]*
      MZV[-1] + 8*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1] + 4*G[{-c^(-1), 0, -1}, \[Beta]]*
      MZV[-1] + 4*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1] - 
     4*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1] - 
     4*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1] + 8*G[{-c^(-1), 1, -1}, \[Beta]]*
      MZV[-1] + 4*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1] - 
     4*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1] - 
     4*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1] - 
     8*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     8*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     8*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1] + 
     4*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1] - 2*G[{-c^(-1), -e, 1}, \[Beta]]*
      MZV[-1] + 4*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1] - 
     2*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1] - (2*I)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 - (2*I)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (2*I)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - 3*G[{-1, -1}, \[Beta]]*
      MZV[-1]^2 - 5*G[{-1, 1}, \[Beta]]*MZV[-1]^2 + 
     2*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2 - 2*G[{0, -1}, \[Beta]]*
      MZV[-1]^2 - 2*G[{0, 1}, \[Beta]]*MZV[-1]^2 + 2*G[{0, -e^(-1)}, \[Beta]]*
      MZV[-1]^2 + 2*G[{0, -e}, \[Beta]]*MZV[-1]^2 - 
     5*G[{1, -1}, \[Beta]]*MZV[-1]^2 - 3*G[{1, 1}, \[Beta]]*MZV[-1]^2 + 
     2*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2 + 4*G[{-c^(-1), -1}, \[Beta]]*
      MZV[-1]^2 + 4*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2 - 
     2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2 - 2*G[{-c^(-1), -e}, \[Beta]]*
      MZV[-1]^2 - ((2*I)/3)*Pi*MZV[-1]^3 - 2*G[{-1}, \[Beta]]*MZV[-1]^3 - 
     2*G[{1}, \[Beta]]*MZV[-1]^3 + (4*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/3 - 
     (2*MZV[-1]^4)/3 + I*Pi*G[{-1}, \[Beta]]*MZV[2] + 
     I*Pi*G[{1}, \[Beta]]*MZV[2] - I*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] + 
     (5*G[{-1, -1}, \[Beta]]*MZV[2])/2 + (13*G[{-1, 1}, \[Beta]]*MZV[2])/2 - 
     3*G[{-1, -c^(-1)}, \[Beta]]*MZV[2] + 4*G[{0, -1}, \[Beta]]*MZV[2] + 
     4*G[{0, 1}, \[Beta]]*MZV[2] - 6*G[{0, -c^(-1)}, \[Beta]]*MZV[2] - 
     G[{0, -e^(-1)}, \[Beta]]*MZV[2] - G[{0, -e}, \[Beta]]*MZV[2] + 
     (13*G[{1, -1}, \[Beta]]*MZV[2])/2 + (5*G[{1, 1}, \[Beta]]*MZV[2])/2 - 
     3*G[{1, -c^(-1)}, \[Beta]]*MZV[2] - 7*G[{-c^(-1), -1}, \[Beta]]*MZV[2] - 
     7*G[{-c^(-1), 1}, \[Beta]]*MZV[2] + 6*G[{-c^(-1), -c^(-1)}, \[Beta]]*
      MZV[2] + G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2] + 
     G[{-c^(-1), -e}, \[Beta]]*MZV[2] + I*Pi*MZV[-1]*MZV[2] + 
     6*G[{-1}, \[Beta]]*MZV[-1]*MZV[2] + 6*G[{1}, \[Beta]]*MZV[-1]*MZV[2] - 
     6*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2] + 3*MZV[-1]^2*MZV[2] + 
     (9*MZV[2]^2)/20 + ((4*I)/3)*Pi*MZV[3] + 4*G[{-1}, \[Beta]]*MZV[3] + 
     4*G[{1}, \[Beta]]*MZV[3] - (8*G[{-c^(-1)}, \[Beta]]*MZV[3])/3 + 
     (16*MZV[-1]*MZV[3])/3}, 0, 5, 1], 
 K[27] -> SeriesData[\[Epsilon], 0, 
   {25/56, ((15*I)/28)*Pi + (5*G[{-1}, \[Beta]])/4 + (5*G[{1}, \[Beta]])/4 - 
     (5*G[{-c^(-1)}, \[Beta]])/7 + (25*MZV[-1])/14, 
    ((15*I)/7)*Pi*G[{-1}, \[Beta]] + ((15*I)/7)*Pi*G[{1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-c^(-1)}, \[Beta]] + (20*G[{-1, -1}, \[Beta]])/7 + 
     (20*G[{-1, 1}, \[Beta]])/7 - (5*G[{-1, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{1, -1}, \[Beta]])/7 + (20*G[{1, 1}, \[Beta]])/7 - 
     (5*G[{1, -c^(-1)}, \[Beta]])/7 - (5*G[{-c^(-1), -1}, \[Beta]])/7 - 
     (5*G[{-c^(-1), 1}, \[Beta]])/7 - (10*G[{-c^(-1), -c^(-1)}, \[Beta]])/7 + 
     ((15*I)/7)*Pi*MZV[-1] + 5*G[{-1}, \[Beta]]*MZV[-1] + 
     5*G[{1}, \[Beta]]*MZV[-1] - (20*G[{-c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (25*MZV[-1]^2)/7 - (285*MZV[2])/56, 
    ((75*I)/14)*Pi*G[{-1, -1}, \[Beta]] + ((135*I)/14)*Pi*
      G[{-1, 1}, \[Beta]] - ((45*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{0, -1}, \[Beta]] + ((15*I)/7)*Pi*G[{0, 1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]] + ((135*I)/14)*Pi*
      G[{1, -1}, \[Beta]] + ((75*I)/14)*Pi*G[{1, 1}, \[Beta]] - 
     ((45*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]] - ((60*I)/7)*Pi*
      G[{-c^(-1), -1}, \[Beta]] - ((60*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]] + 
     ((60*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]] + 
     (85*G[{-1, -1, -1}, \[Beta]])/14 + (85*G[{-1, -1, 1}, \[Beta]])/14 - 
     (5*G[{-1, -1, -c^(-1)}, \[Beta]])/7 + (145*G[{-1, 1, -1}, \[Beta]])/14 + 
     (145*G[{-1, 1, 1}, \[Beta]])/14 - (5*G[{-1, 1, -c^(-1)}, \[Beta]])/7 + 
     (25*G[{-1, -c^(-1), -1}, \[Beta]])/7 + (25*G[{-1, -c^(-1), 1}, \[Beta]])/
      7 - 10*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (30*G[{-1, -e^(-1), -1}, \[Beta]])/7 - (30*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 + (30*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -e, -1}, \[Beta]])/7 - (30*G[{-1, -e, 1}, \[Beta]])/7 + 
     (30*G[{-1, -e, -c^(-1)}, \[Beta]])/7 + (15*G[{0, -1, -1}, \[Beta]])/7 + 
     (15*G[{0, -1, 1}, \[Beta]])/7 + (15*G[{0, 1, -1}, \[Beta]])/7 + 
     (15*G[{0, 1, 1}, \[Beta]])/7 + (30*G[{0, -c^(-1), -1}, \[Beta]])/7 + 
     (30*G[{0, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -e^(-1), -1}, \[Beta]])/7 - (30*G[{0, -e^(-1), 1}, \[Beta]])/
      7 + (30*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -e, -1}, \[Beta]])/7 - (30*G[{0, -e, 1}, \[Beta]])/7 + 
     (30*G[{0, -e, -c^(-1)}, \[Beta]])/7 + (145*G[{1, -1, -1}, \[Beta]])/14 + 
     (145*G[{1, -1, 1}, \[Beta]])/14 - (5*G[{1, -1, -c^(-1)}, \[Beta]])/7 + 
     (85*G[{1, 1, -1}, \[Beta]])/14 + (85*G[{1, 1, 1}, \[Beta]])/14 - 
     (5*G[{1, 1, -c^(-1)}, \[Beta]])/7 + (25*G[{1, -c^(-1), -1}, \[Beta]])/
      7 + (25*G[{1, -c^(-1), 1}, \[Beta]])/7 - 
     10*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - (30*G[{1, -e^(-1), -1}, \[Beta]])/
      7 - (30*G[{1, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 - (30*G[{1, -e, -1}, \[Beta]])/
      7 - (30*G[{1, -e, 1}, \[Beta]])/7 + (30*G[{1, -e, -c^(-1)}, \[Beta]])/
      7 - (20*G[{-c^(-1), -1, -1}, \[Beta]])/7 - 
     (20*G[{-c^(-1), -1, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (20*G[{-c^(-1), 1, -1}, \[Beta]])/7 - (20*G[{-c^(-1), 1, 1}, \[Beta]])/
      7 - (40*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (100*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (100*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -1}, \[Beta]])/7 + (60*G[{-c^(-1), -e, 1}, \[Beta]])/
      7 - (60*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     ((60*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] + ((60*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1] - ((60*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] + 
     (80*G[{-1, -1}, \[Beta]]*MZV[-1])/7 + 20*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     (20*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -e}, \[Beta]]*MZV[-1])/7 + (30*G[{0, -1}, \[Beta]]*MZV[-1])/
      7 + (30*G[{0, 1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -e}, \[Beta]]*MZV[-1])/7 + 20*G[{1, -1}, \[Beta]]*MZV[-1] + 
     (80*G[{1, 1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -e}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/7 + ((30*I)/7)*Pi*MZV[-1]^2 + 
     10*G[{-1}, \[Beta]]*MZV[-1]^2 + 10*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (40*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + (100*MZV[-1]^3)/21 - 
     ((75*I)/28)*Pi*MZV[2] - (435*G[{-1}, \[Beta]]*MZV[2])/28 - 
     (435*G[{1}, \[Beta]]*MZV[2])/28 + (120*G[{-c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (195*MZV[-1]*MZV[2])/14 - (865*MZV[3])/84, 
    ((165*I)/14)*Pi*G[{-1, -1, -1}, \[Beta]] + ((345*I)/14)*Pi*
      G[{-1, -1, 1}, \[Beta]] - (15*I)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] + 
     ((45*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     (15*I)*Pi*G[{-1, 0, 1}, \[Beta]] - ((150*I)/7)*Pi*
      G[{-1, 0, -c^(-1)}, \[Beta]] + ((405*I)/14)*Pi*
      G[{-1, 1, -1}, \[Beta]] + ((345*I)/14)*Pi*G[{-1, 1, 1}, \[Beta]] - 
     (15*I)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] - ((180*I)/7)*Pi*
      G[{-1, -c^(-1), -1}, \[Beta]] - ((180*I)/7)*Pi*
      G[{-1, -c^(-1), 1}, \[Beta]] + ((180*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, 
       \[Beta]] + ((45*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] + 
     (15*I)*Pi*G[{0, -1, 1}, \[Beta]] - ((90*I)/7)*Pi*
      G[{0, -1, -c^(-1)}, \[Beta]] + ((30*I)/7)*Pi*G[{0, 0, -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{0, 0, 1}, \[Beta]] - ((60*I)/7)*Pi*
      G[{0, 0, -c^(-1)}, \[Beta]] + (15*I)*Pi*G[{0, 1, -1}, \[Beta]] + 
     ((45*I)/7)*Pi*G[{0, 1, 1}, \[Beta]] - ((90*I)/7)*Pi*
      G[{0, 1, -c^(-1)}, \[Beta]] - ((120*I)/7)*Pi*G[{0, -c^(-1), -1}, 
       \[Beta]] - ((120*I)/7)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((120*I)/7)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((345*I)/14)*Pi*G[{1, -1, -1}, \[Beta]] + ((405*I)/14)*Pi*
      G[{1, -1, 1}, \[Beta]] - (15*I)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + 
     (15*I)*Pi*G[{1, 0, -1}, \[Beta]] + ((45*I)/7)*Pi*G[{1, 0, 1}, \[Beta]] - 
     ((150*I)/7)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     ((345*I)/14)*Pi*G[{1, 1, -1}, \[Beta]] + ((165*I)/14)*Pi*
      G[{1, 1, 1}, \[Beta]] - (15*I)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((180*I)/7)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((180*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((180*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((150*I)/7)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((240*I)/7)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     ((150*I)/7)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((90*I)/7)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     ((90*I)/7)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + 
     ((180*I)/7)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((240*I)/7)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] - 
     ((150*I)/7)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + 
     ((150*I)/7)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((240*I)/7)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     ((240*I)/7)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     ((240*I)/7)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{c^(-1), -1, 1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{c^(-1), 0, -1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{c^(-1), 0, 1}, \[Beta]] + 
     ((60*I)/7)*Pi*G[{c^(-1), 0, -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{c^(-1), 1, -1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{c^(-1), 1, -c^(-1)}, \[Beta]] + 
     (25*G[{-1, -1, -1, -1}, \[Beta]])/2 + (25*G[{-1, -1, -1, 1}, \[Beta]])/
      2 - (5*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (355*G[{-1, -1, 1, -1}, \[Beta]])/14 + (355*G[{-1, -1, 1, 1}, \[Beta]])/
      14 - (5*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (85*G[{-1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (85*G[{-1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (190*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (90*G[{-1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (90*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -1, -e, -1}, \[Beta]])/7 - (90*G[{-1, -1, -e, 1}, \[Beta]])/
      7 + (90*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, 0, -1, -1}, \[Beta]])/7 + (45*G[{-1, 0, -1, 1}, \[Beta]])/7 + 
     15*G[{-1, 0, 1, -1}, \[Beta]] + 15*G[{-1, 0, 1, 1}, \[Beta]] + 
     (150*G[{-1, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (150*G[{-1, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (300*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (150*G[{-1, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (150*G[{-1, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (150*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (150*G[{-1, 0, -e, -1}, \[Beta]])/7 - (150*G[{-1, 0, -e, 1}, \[Beta]])/
      7 + (150*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (415*G[{-1, 1, -1, -1}, \[Beta]])/14 + (415*G[{-1, 1, -1, 1}, \[Beta]])/
      14 - (5*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (355*G[{-1, 1, 1, -1}, \[Beta]])/14 + (355*G[{-1, 1, 1, 1}, \[Beta]])/
      14 - (5*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (85*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (85*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (190*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (90*G[{-1, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (90*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, 1, -e, -1}, \[Beta]])/7 - (90*G[{-1, 1, -e, 1}, \[Beta]])/7 + 
     (90*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{-1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (10*G[{-1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (190*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{-1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (10*G[{-1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (190*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (460*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (460*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (640*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (270*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (270*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (270*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (270*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (270*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (270*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (90*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (90*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (90*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (90*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (30*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (30*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -e, -1, -1}, \[Beta]])/7 - (90*G[{-1, -e, -1, 1}, \[Beta]])/
      7 + (90*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -e, 1, -1}, \[Beta]])/7 - (90*G[{-1, -e, 1, 1}, \[Beta]])/7 + 
     (90*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -e, -e, -1}, \[Beta]])/7 - (30*G[{-1, -e, -e, 1}, \[Beta]])/
      7 + (30*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{0, -1, -1, -1}, \[Beta]])/7 + (45*G[{0, -1, -1, 1}, \[Beta]])/7 + 
     15*G[{0, -1, 1, -1}, \[Beta]] + 15*G[{0, -1, 1, 1}, \[Beta]] + 
     (90*G[{0, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (90*G[{0, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (180*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (90*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (90*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, -1, -e, -1}, \[Beta]])/7 - (90*G[{0, -1, -e, 1}, \[Beta]])/7 + 
     (90*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{0, 0, -1, -1}, \[Beta]])/7 + (30*G[{0, 0, -1, 1}, \[Beta]])/7 + 
     (30*G[{0, 0, 1, -1}, \[Beta]])/7 + (30*G[{0, 0, 1, 1}, \[Beta]])/7 + 
     (60*G[{0, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{0, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (60*G[{0, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (60*G[{0, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (60*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (60*G[{0, 0, -e, -1}, \[Beta]])/7 - (60*G[{0, 0, -e, 1}, \[Beta]])/7 + 
     (60*G[{0, 0, -e, -c^(-1)}, \[Beta]])/7 + 15*G[{0, 1, -1, -1}, \[Beta]] + 
     15*G[{0, 1, -1, 1}, \[Beta]] + (45*G[{0, 1, 1, -1}, \[Beta]])/7 + 
     (45*G[{0, 1, 1, 1}, \[Beta]])/7 + (90*G[{0, 1, -c^(-1), -1}, \[Beta]])/
      7 + (90*G[{0, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (180*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (90*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (90*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, 1, -e, -1}, \[Beta]])/7 - (90*G[{0, 1, -e, 1}, \[Beta]])/7 + 
     (90*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{0, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (60*G[{0, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (180*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{0, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (60*G[{0, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (180*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (360*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (360*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (480*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (180*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (180*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (180*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (180*G[{0, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (180*G[{0, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (180*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (90*G[{0, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (90*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (90*G[{0, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (90*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (30*G[{0, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (30*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, -e, -1, -1}, \[Beta]])/7 - (90*G[{0, -e, -1, 1}, \[Beta]])/7 + 
     (90*G[{0, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{0, -e, 1, -1}, \[Beta]])/7 - (90*G[{0, -e, 1, 1}, \[Beta]])/7 + 
     (90*G[{0, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{0, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{0, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -e, -e, -1}, \[Beta]])/7 - (30*G[{0, -e, -e, 1}, \[Beta]])/7 + 
     (30*G[{0, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (355*G[{1, -1, -1, -1}, \[Beta]])/14 + (355*G[{1, -1, -1, 1}, \[Beta]])/
      14 - (5*G[{1, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (415*G[{1, -1, 1, -1}, \[Beta]])/14 + (415*G[{1, -1, 1, 1}, \[Beta]])/
      14 - (5*G[{1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (85*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (85*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (190*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (90*G[{1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (90*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, -1, -e, -1}, \[Beta]])/7 - (90*G[{1, -1, -e, 1}, \[Beta]])/7 + 
     (90*G[{1, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     15*G[{1, 0, -1, -1}, \[Beta]] + 15*G[{1, 0, -1, 1}, \[Beta]] + 
     (45*G[{1, 0, 1, -1}, \[Beta]])/7 + (45*G[{1, 0, 1, 1}, \[Beta]])/7 + 
     (150*G[{1, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (150*G[{1, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (300*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (150*G[{1, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (150*G[{1, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (150*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (150*G[{1, 0, -e, -1}, \[Beta]])/7 - (150*G[{1, 0, -e, 1}, \[Beta]])/7 + 
     (150*G[{1, 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (355*G[{1, 1, -1, -1}, \[Beta]])/14 + (355*G[{1, 1, -1, 1}, \[Beta]])/
      14 - (5*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (25*G[{1, 1, 1, -1}, \[Beta]])/2 + (25*G[{1, 1, 1, 1}, \[Beta]])/2 - 
     (5*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (85*G[{1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (85*G[{1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (190*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (90*G[{1, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (90*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, 1, -e, -1}, \[Beta]])/7 - (90*G[{1, 1, -e, 1}, \[Beta]])/7 + 
     (90*G[{1, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (10*G[{1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (190*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (10*G[{1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (190*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (460*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (460*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (640*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (270*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (270*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (270*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (270*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (270*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (270*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (90*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (90*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (90*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (90*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (30*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (30*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, -e, -1, -1}, \[Beta]])/7 - (90*G[{1, -e, -1, 1}, \[Beta]])/7 + 
     (90*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{1, -e, 1, -1}, \[Beta]])/7 - (90*G[{1, -e, 1, 1}, \[Beta]])/7 + 
     (90*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -e, -e, -1}, \[Beta]])/7 - (30*G[{1, -e, -e, 1}, \[Beta]])/7 + 
     (30*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (50*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 - 
     (50*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 - 
     (100*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 - 
     20*G[{-c^(-1), -1, 1, -1}, \[Beta]] - 
     20*G[{-c^(-1), -1, 1, 1}, \[Beta]] - 
     (100*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (310*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (310*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (460*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     30*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]] + 
     30*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]] - 
     30*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]] + 
     30*G[{-c^(-1), -1, -e, -1}, \[Beta]] + 
     30*G[{-c^(-1), -1, -e, 1}, \[Beta]] - 
     30*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]] - 
     (90*G[{-c^(-1), 0, -1, -1}, \[Beta]])/7 - 
     (90*G[{-c^(-1), 0, -1, 1}, \[Beta]])/7 - 
     (90*G[{-c^(-1), 0, 1, -1}, \[Beta]])/7 - 
     (90*G[{-c^(-1), 0, 1, 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 + 
     (360*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (180*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 + 
     (180*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (180*G[{-c^(-1), 0, -e, -1}, \[Beta]])/7 + 
     (180*G[{-c^(-1), 0, -e, 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 - 
     20*G[{-c^(-1), 1, -1, -1}, \[Beta]] - 
     20*G[{-c^(-1), 1, -1, 1}, \[Beta]] - 
     (100*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (50*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 - 
     (50*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 - 
     (100*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (310*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (310*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (460*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     30*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]] + 
     30*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]] - 
     30*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]] + 
     30*G[{-c^(-1), 1, -e, -1}, \[Beta]] + 
     30*G[{-c^(-1), 1, -e, 1}, \[Beta]] - 
     30*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]] - 
     (190*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (190*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (430*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (190*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (190*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (430*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (880*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (880*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     160*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     (450*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (450*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (450*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (450*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (450*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (450*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 + 
     (180*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 - 
     (180*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, 1, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, 1, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -e, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -e, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), 0, -1, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 0, -1, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 0, 1, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 0, 1, 1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 + 
     (120*G[{c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -e, -1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -e, 1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -1, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -1, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -e, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -e, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     ((150*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((270*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((180*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((60*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((60*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((120*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((270*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((150*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     ((180*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((240*I)/7)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((240*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + 
     ((240*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     (170*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 + 50*G[{-1, -1, 1}, \[Beta]]*
      MZV[-1] - (20*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + 30*G[{-1, 0, 1}, \[Beta]]*
      MZV[-1] - (150*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (150*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (410*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 + 50*G[{-1, 1, 1}, \[Beta]]*
      MZV[-1] - (20*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (170*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (170*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     40*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     (270*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (270*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 + 30*G[{0, -1, 1}, \[Beta]]*
      MZV[-1] - (90*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{0, 0, -e}, \[Beta]]*MZV[-1])/7 + 30*G[{0, 1, -1}, \[Beta]]*
      MZV[-1] + (90*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{0, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -e, -e}, \[Beta]]*MZV[-1])/7 + 50*G[{1, -1, -1}, \[Beta]]*
      MZV[-1] + (410*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, -1, -e}, \[Beta]]*MZV[-1])/7 + 30*G[{1, 0, -1}, \[Beta]]*
      MZV[-1] + (90*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (150*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (150*G[{1, 0, -e}, \[Beta]]*MZV[-1])/7 + 50*G[{1, 1, -1}, \[Beta]]*
      MZV[-1] + (170*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (170*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (170*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     40*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     (270*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (270*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (200*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (380*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     30*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1] + 
     30*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1] - 
     (180*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (180*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (380*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (200*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     30*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1] + 
     30*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1] + 
     (50*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (50*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (640*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (450*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (450*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (180*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     ((120*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 + 
     ((120*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     ((120*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 + 
     (160*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 + 40*G[{-1, 1}, \[Beta]]*
      MZV[-1]^2 - (40*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (60*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (60*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (60*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + (60*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (60*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (60*G[{0, -e}, \[Beta]]*MZV[-1]^2)/7 + 40*G[{1, -1}, \[Beta]]*
      MZV[-1]^2 + (160*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (40*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (60*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (60*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (160*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (160*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (120*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (120*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 + ((40*I)/7)*Pi*MZV[-1]^3 + 
     (40*G[{-1}, \[Beta]]*MZV[-1]^3)/3 + (40*G[{1}, \[Beta]]*MZV[-1]^3)/3 - 
     (160*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/21 + (100*MZV[-1]^4)/21 - 
     ((45*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[2] - ((45*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[2] + ((45*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] - 
     ((30*I)/7)*Pi*G[{c^(-1)}, \[Beta]]*MZV[2] - 
     (255*G[{-1, -1}, \[Beta]]*MZV[2])/7 - 75*G[{-1, 1}, \[Beta]]*MZV[2] + 
     45*G[{-1, -c^(-1)}, \[Beta]]*MZV[2] + 
     (15*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (15*G[{-1, -e}, \[Beta]]*MZV[2])/7 - (135*G[{0, -1}, \[Beta]]*MZV[2])/
      7 - (135*G[{0, 1}, \[Beta]]*MZV[2])/7 + 
     (240*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (15*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/7 + (15*G[{0, -e}, \[Beta]]*MZV[2])/
      7 - 75*G[{1, -1}, \[Beta]]*MZV[2] - (255*G[{1, 1}, \[Beta]]*MZV[2])/7 + 
     45*G[{1, -c^(-1)}, \[Beta]]*MZV[2] + 
     (15*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/7 + (15*G[{1, -e}, \[Beta]]*MZV[2])/
      7 + (465*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/7 + 
     (465*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/7 - 
     (435*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (30*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (30*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/7 + 
     (45*G[{c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 - ((75*I)/7)*Pi*MZV[-1]*
      MZV[2] - (435*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (435*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (435*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (45*G[{c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 - (195*MZV[-1]^2*MZV[2])/7 - 
     (825*MZV[2]^2)/112 - ((40*I)/7)*Pi*MZV[3] - 
     (2035*G[{-1}, \[Beta]]*MZV[3])/84 - (2035*G[{1}, \[Beta]]*MZV[3])/84 + 
     (1025*G[{-c^(-1)}, \[Beta]]*MZV[3])/42 + 
     (75*G[{c^(-1)}, \[Beta]]*MZV[3])/14 - (785*MZV[-1]*MZV[3])/42}, 0, 5, 
   1], K[28] -> SeriesData[\[Epsilon], 0, 
   {-25/168, ((-5*I)/28)*Pi - (5*G[{-1}, \[Beta]])/12 - 
     (5*G[{1}, \[Beta]])/12 + (5*G[{-c^(-1)}, \[Beta]])/21 - (25*MZV[-1])/42, 
    ((-5*I)/7)*Pi*G[{-1}, \[Beta]] - ((5*I)/7)*Pi*G[{1}, \[Beta]] + 
     ((5*I)/7)*Pi*G[{-c^(-1)}, \[Beta]] - (20*G[{-1, -1}, \[Beta]])/21 - 
     (20*G[{-1, 1}, \[Beta]])/21 + (5*G[{-1, -c^(-1)}, \[Beta]])/21 - 
     (20*G[{1, -1}, \[Beta]])/21 - (20*G[{1, 1}, \[Beta]])/21 + 
     (5*G[{1, -c^(-1)}, \[Beta]])/21 + (5*G[{-c^(-1), -1}, \[Beta]])/21 + 
     (5*G[{-c^(-1), 1}, \[Beta]])/21 + (10*G[{-c^(-1), -c^(-1)}, \[Beta]])/
      21 - ((5*I)/7)*Pi*MZV[-1] - (5*G[{-1}, \[Beta]]*MZV[-1])/3 - 
     (5*G[{1}, \[Beta]]*MZV[-1])/3 + (20*G[{-c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (25*MZV[-1]^2)/21 + (95*MZV[2])/56, 
    ((-25*I)/14)*Pi*G[{-1, -1}, \[Beta]] - ((55*I)/14)*Pi*
      G[{-1, 1}, \[Beta]] + ((20*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]] - 
     ((55*I)/14)*Pi*G[{1, -1}, \[Beta]] - ((25*I)/14)*Pi*G[{1, 1}, \[Beta]] + 
     ((20*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]] + ((20*I)/7)*Pi*
      G[{-c^(-1), -1}, \[Beta]] + ((20*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]] - 
     (85*G[{-1, -1, -1}, \[Beta]])/42 - (85*G[{-1, -1, 1}, \[Beta]])/42 + 
     (5*G[{-1, -1, -c^(-1)}, \[Beta]])/21 - (25*G[{-1, 1, -1}, \[Beta]])/6 - 
     (25*G[{-1, 1, 1}, \[Beta]])/6 + (5*G[{-1, 1, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-1, -c^(-1), -1}, \[Beta]])/21 - 
     (40*G[{-1, -c^(-1), 1}, \[Beta]])/21 + 
     (100*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (15*G[{-1, -e^(-1), -1}, \[Beta]])/7 + (15*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 - (15*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, -1}, \[Beta]])/7 + (15*G[{-1, -e, 1}, \[Beta]])/7 - 
     (15*G[{-1, -e, -c^(-1)}, \[Beta]])/7 - (25*G[{1, -1, -1}, \[Beta]])/6 - 
     (25*G[{1, -1, 1}, \[Beta]])/6 + (5*G[{1, -1, -c^(-1)}, \[Beta]])/21 - 
     (85*G[{1, 1, -1}, \[Beta]])/42 - (85*G[{1, 1, 1}, \[Beta]])/42 + 
     (5*G[{1, 1, -c^(-1)}, \[Beta]])/21 - (40*G[{1, -c^(-1), -1}, \[Beta]])/
      21 - (40*G[{1, -c^(-1), 1}, \[Beta]])/21 + 
     (100*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (15*G[{1, -e^(-1), -1}, \[Beta]])/7 + (15*G[{1, -e^(-1), 1}, \[Beta]])/
      7 - (15*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e, -1}, \[Beta]])/7 + (15*G[{1, -e, 1}, \[Beta]])/7 - 
     (15*G[{1, -e, -c^(-1)}, \[Beta]])/7 + (5*G[{-c^(-1), -1, -1}, \[Beta]])/
      21 + (5*G[{-c^(-1), -1, 1}, \[Beta]])/21 + 
     (55*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (5*G[{-c^(-1), 1, -1}, \[Beta]])/21 + (5*G[{-c^(-1), 1, 1}, \[Beta]])/
      21 + (55*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (100*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (100*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (15*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -1}, \[Beta]])/7 - (15*G[{-c^(-1), -e, 1}, \[Beta]])/
      7 + (15*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     ((20*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1] - ((20*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1] + ((20*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] - 
     (80*G[{-1, -1}, \[Beta]]*MZV[-1])/21 - (170*G[{-1, 1}, \[Beta]]*MZV[-1])/
      21 + (20*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (15*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e}, \[Beta]]*MZV[-1])/7 - (170*G[{1, -1}, \[Beta]]*MZV[-1])/
      21 - (80*G[{1, 1}, \[Beta]]*MZV[-1])/21 + 
     (20*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (15*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -e}, \[Beta]]*MZV[-1])/7 + 
     (65*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/21 + 
     (65*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (40*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (15*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/7 - ((10*I)/7)*Pi*MZV[-1]^2 - 
     (10*G[{-1}, \[Beta]]*MZV[-1]^2)/3 - (10*G[{1}, \[Beta]]*MZV[-1]^2)/3 + 
     (40*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/21 - (100*MZV[-1]^3)/63 + 
     ((45*I)/28)*Pi*MZV[2] + (145*G[{-1}, \[Beta]]*MZV[2])/28 + 
     (145*G[{1}, \[Beta]]*MZV[2])/28 - (95*G[{-c^(-1)}, \[Beta]]*MZV[2])/14 + 
     (25*MZV[-1]*MZV[2])/7 + (160*MZV[3])/63, 
    ((-55*I)/14)*Pi*G[{-1, -1, -1}, \[Beta]] - ((145*I)/14)*Pi*
      G[{-1, -1, 1}, \[Beta]] + ((50*I)/7)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] - ((45*I)/7)*Pi*
      G[{-1, 0, 1}, \[Beta]] + ((60*I)/7)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] - 
     ((25*I)/2)*Pi*G[{-1, 1, -1}, \[Beta]] - ((145*I)/14)*Pi*
      G[{-1, 1, 1}, \[Beta]] + ((50*I)/7)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((145*I)/14)*Pi*G[{1, -1, -1}, \[Beta]] - 
     ((25*I)/2)*Pi*G[{1, -1, 1}, \[Beta]] + ((50*I)/7)*Pi*
      G[{1, -1, -c^(-1)}, \[Beta]] - ((45*I)/7)*Pi*G[{1, 0, -1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{1, 0, 1}, \[Beta]] + ((60*I)/7)*Pi*
      G[{1, 0, -c^(-1)}, \[Beta]] - ((145*I)/14)*Pi*G[{1, 1, -1}, \[Beta]] - 
     ((55*I)/14)*Pi*G[{1, 1, 1}, \[Beta]] + ((50*I)/7)*Pi*
      G[{1, 1, -c^(-1)}, \[Beta]] + ((80*I)/7)*Pi*G[{1, -c^(-1), -1}, 
       \[Beta]] + ((80*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] - 
     ((50*I)/7)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] - 
     ((50*I)/7)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{c^(-1), -1, 1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{c^(-1), -1, -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{c^(-1), 0, -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{c^(-1), 0, 1}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{c^(-1), 1, -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{c^(-1), 1, -c^(-1)}, \[Beta]] - 
     (25*G[{-1, -1, -1, -1}, \[Beta]])/6 - (25*G[{-1, -1, -1, 1}, \[Beta]])/
      6 + (5*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/21 - 
     (445*G[{-1, -1, 1, -1}, \[Beta]])/42 - (445*G[{-1, -1, 1, 1}, \[Beta]])/
      42 + (5*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (130*G[{-1, -1, -c^(-1), -1}, \[Beta]])/21 - 
     (130*G[{-1, -1, -c^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (45*G[{-1, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-1, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -1, -e, -1}, \[Beta]])/7 + (45*G[{-1, -1, -e, 1}, \[Beta]])/
      7 - (45*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, 0, -1, -1}, \[Beta]])/7 - (15*G[{-1, 0, -1, 1}, \[Beta]])/7 - 
     (45*G[{-1, 0, 1, -1}, \[Beta]])/7 - (45*G[{-1, 0, 1, 1}, \[Beta]])/7 - 
     (60*G[{-1, 0, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-1, 0, -c^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-1, 0, -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-1, 0, -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-1, 0, -e, -1}, \[Beta]])/7 + (60*G[{-1, 0, -e, 1}, \[Beta]])/7 - 
     (60*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (535*G[{-1, 1, -1, -1}, \[Beta]])/42 - (535*G[{-1, 1, -1, 1}, \[Beta]])/
      42 + (5*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/21 - 
     (445*G[{-1, 1, 1, -1}, \[Beta]])/42 - (445*G[{-1, 1, 1, 1}, \[Beta]])/
      42 + (5*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (130*G[{-1, 1, -c^(-1), -1}, \[Beta]])/21 - 
     (130*G[{-1, 1, -c^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (45*G[{-1, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-1, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, 1, -e, -1}, \[Beta]])/7 + (45*G[{-1, 1, -e, 1}, \[Beta]])/7 - 
     (45*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, -c^(-1), -1, -1}, \[Beta]])/21 - 
     (40*G[{-1, -c^(-1), -1, 1}, \[Beta]])/21 + 
     (40*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/3 - 
     (40*G[{-1, -c^(-1), 1, -1}, \[Beta]])/21 - 
     (40*G[{-1, -c^(-1), 1, 1}, \[Beta]])/21 + 
     (40*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/3 + 
     (640*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (640*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/21 - 
     (880*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (120*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (120*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (120*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (45*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (45*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (45*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (45*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -e, -1, -1}, \[Beta]])/7 + (45*G[{-1, -e, -1, 1}, \[Beta]])/
      7 - (45*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -e, 1, -1}, \[Beta]])/7 + (45*G[{-1, -e, 1, 1}, \[Beta]])/7 - 
     (45*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, -e, -1}, \[Beta]])/7 + (15*G[{-1, -e, -e, 1}, \[Beta]])/
      7 - (15*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (445*G[{1, -1, -1, -1}, \[Beta]])/42 - (445*G[{1, -1, -1, 1}, \[Beta]])/
      42 + (5*G[{1, -1, -1, -c^(-1)}, \[Beta]])/21 - 
     (535*G[{1, -1, 1, -1}, \[Beta]])/42 - (535*G[{1, -1, 1, 1}, \[Beta]])/
      42 + (5*G[{1, -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (130*G[{1, -1, -c^(-1), -1}, \[Beta]])/21 - 
     (130*G[{1, -1, -c^(-1), 1}, \[Beta]])/21 + 
     (40*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (45*G[{1, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{1, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, -1, -e, -1}, \[Beta]])/7 + (45*G[{1, -1, -e, 1}, \[Beta]])/7 - 
     (45*G[{1, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{1, 0, -1, -1}, \[Beta]])/7 - (45*G[{1, 0, -1, 1}, \[Beta]])/7 - 
     (15*G[{1, 0, 1, -1}, \[Beta]])/7 - (15*G[{1, 0, 1, 1}, \[Beta]])/7 - 
     (60*G[{1, 0, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{1, 0, -c^(-1), 1}, \[Beta]])/7 + 
     (120*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{1, 0, -e^(-1), -1}, \[Beta]])/7 + 
     (60*G[{1, 0, -e^(-1), 1}, \[Beta]])/7 - 
     (60*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (60*G[{1, 0, -e, -1}, \[Beta]])/7 + (60*G[{1, 0, -e, 1}, \[Beta]])/7 - 
     (60*G[{1, 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (445*G[{1, 1, -1, -1}, \[Beta]])/42 - (445*G[{1, 1, -1, 1}, \[Beta]])/
      42 + (5*G[{1, 1, -1, -c^(-1)}, \[Beta]])/21 - 
     (25*G[{1, 1, 1, -1}, \[Beta]])/6 - (25*G[{1, 1, 1, 1}, \[Beta]])/6 + 
     (5*G[{1, 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (130*G[{1, 1, -c^(-1), -1}, \[Beta]])/21 - 
     (130*G[{1, 1, -c^(-1), 1}, \[Beta]])/21 + 
     (40*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (45*G[{1, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{1, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, 1, -e, -1}, \[Beta]])/7 + (45*G[{1, 1, -e, 1}, \[Beta]])/7 - 
     (45*G[{1, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, -c^(-1), -1, -1}, \[Beta]])/21 - 
     (40*G[{1, -c^(-1), -1, 1}, \[Beta]])/21 + 
     (40*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/3 - 
     (40*G[{1, -c^(-1), 1, -1}, \[Beta]])/21 - 
     (40*G[{1, -c^(-1), 1, 1}, \[Beta]])/21 + 
     (40*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/3 + 
     (640*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (640*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/21 - 
     (880*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (120*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (120*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (120*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (45*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (45*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (45*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (45*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, -e, -1, -1}, \[Beta]])/7 + (45*G[{1, -e, -1, 1}, \[Beta]])/7 - 
     (45*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, -e, 1, -1}, \[Beta]])/7 + (45*G[{1, -e, 1, 1}, \[Beta]])/7 - 
     (45*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (60*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e, -e, -1}, \[Beta]])/7 + (15*G[{1, -e, -e, 1}, \[Beta]])/7 - 
     (15*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (5*G[{-c^(-1), -1, -1, -1}, \[Beta]])/21 + 
     (5*G[{-c^(-1), -1, -1, 1}, \[Beta]])/21 + 
     (145*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/21 + 
     (95*G[{-c^(-1), -1, 1, -1}, \[Beta]])/21 + 
     (95*G[{-c^(-1), -1, 1, 1}, \[Beta]])/21 + 
     (145*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/21 + 
     (370*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/21 + 
     (370*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/21 - 
     (520*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (75*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 - 
     (75*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 + 
     (75*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 - 
     (75*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 + 
     (75*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{-c^(-1), 0, -1, -1}, \[Beta]])/7 + 
     (30*G[{-c^(-1), 0, -1, 1}, \[Beta]])/7 + 
     (30*G[{-c^(-1), 0, 1, -1}, \[Beta]])/7 + 
     (30*G[{-c^(-1), 0, 1, 1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -e, -1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), 0, -e, 1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (95*G[{-c^(-1), 1, -1, -1}, \[Beta]])/21 + 
     (95*G[{-c^(-1), 1, -1, 1}, \[Beta]])/21 + 
     (145*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/21 + 
     (5*G[{-c^(-1), 1, 1, -1}, \[Beta]])/21 + 
     (5*G[{-c^(-1), 1, 1, 1}, \[Beta]])/21 + 
     (145*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/21 + 
     (370*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/21 + 
     (370*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/21 - 
     (520*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (75*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 - 
     (75*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 + 
     (75*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 - 
     (75*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 + 
     (75*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (190*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/21 + 
     (190*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/21 - 
     (430*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (190*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/21 + 
     (190*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/21 - 
     (430*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (880*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/21 - 
     (880*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (150*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (150*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (150*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (150*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (150*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (150*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 + 
     (45*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 - 
     (60*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, 1, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), 0, -1, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 0, -1, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 0, 1, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 0, 1, 1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -e, -1}, \[Beta]])/7 - 
     (60*G[{c^(-1), 0, -e, 1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -1, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (30*G[{c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (30*G[{c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     ((50*I)/7)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((110*I)/7)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((110*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((50*I)/7)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     (170*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (440*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/21 + 
     (20*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (45*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (530*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (440*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/21 + 
     (20*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (45*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (200*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/21 + 
     (200*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (400*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (120*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (440*G[{1, -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (530*G[{1, -1, 1}, \[Beta]]*MZV[-1])/21 + 
     (20*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (45*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{1, 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (440*G[{1, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (170*G[{1, 1, 1}, \[Beta]]*MZV[-1])/21 + 
     (20*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (45*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (200*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/21 + 
     (200*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (400*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (120*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (155*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/21 + 
     (335*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/21 + 
     (220*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (75*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (75*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (335*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/21 + 
     (155*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/21 + 
     (220*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (75*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (75*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (50*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/21 - 
     (50*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (150*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (150*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     ((40*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 - ((40*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1]^2 + ((40*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - 
     (160*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (340*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/21 + 
     (40*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (30*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (30*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (340*G[{1, -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (160*G[{1, 1}, \[Beta]]*MZV[-1]^2)/21 + 
     (40*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (30*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (30*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (130*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/21 + 
     (130*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/21 + 
     (80*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 - 
     (30*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (30*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - ((40*I)/21)*Pi*MZV[-1]^3 - 
     (40*G[{-1}, \[Beta]]*MZV[-1]^3)/9 - (40*G[{1}, \[Beta]]*MZV[-1]^3)/9 + 
     (160*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/63 - (100*MZV[-1]^4)/63 + 
     ((15*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[2] + ((15*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[2] - ((15*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] + 
     ((30*I)/7)*Pi*G[{c^(-1)}, \[Beta]]*MZV[2] + 
     (85*G[{-1, -1}, \[Beta]]*MZV[2])/7 + (220*G[{-1, 1}, \[Beta]]*MZV[2])/
      7 - (145*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (15*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/14 - 
     (15*G[{-1, -e}, \[Beta]]*MZV[2])/14 + (220*G[{1, -1}, \[Beta]]*MZV[2])/
      7 + (85*G[{1, 1}, \[Beta]]*MZV[2])/7 - 
     (145*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (15*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/14 - 
     (15*G[{1, -e}, \[Beta]]*MZV[2])/14 - 
     (305*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/14 - 
     (305*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/14 + 
     (145*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (15*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (15*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/14 - 
     (45*G[{c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 + ((45*I)/7)*Pi*MZV[-1]*
      MZV[2] + (145*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (145*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (145*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (45*G[{c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 + (50*MZV[-1]^2*MZV[2])/7 - 
     (435*MZV[2]^2)/112 + ((145*I)/21)*Pi*MZV[3] + 
     (2035*G[{-1}, \[Beta]]*MZV[3])/252 + (2035*G[{1}, \[Beta]]*MZV[3])/252 - 
     (2995*G[{-c^(-1)}, \[Beta]]*MZV[3])/252 - 
     (75*G[{c^(-1)}, \[Beta]]*MZV[3])/14 - (275*MZV[-1]*MZV[3])/252 - 
     (60*MZV[-3, 1])/7}, 0, 5, 1], 
 K[29] -> SeriesData[\[Epsilon], 0, 
   {89/3780, ((-5*I)/189)*Pi + (367*G[{-1}, \[Beta]])/7560 + 
     (367*G[{1}, \[Beta]])/7560 - (3*G[{-c^(-1)}, \[Beta]])/40 + 
     (167*MZV[-1])/7560, ((-41*I)/756)*Pi*G[{-1}, \[Beta]] - 
     ((41*I)/756)*Pi*G[{1}, \[Beta]] + (I/18)*Pi*G[{-c^(-1)}, \[Beta]] + 
     (367*G[{-1, -1}, \[Beta]])/7560 + (367*G[{-1, 1}, \[Beta]])/7560 - 
     (37*G[{-1, -c^(-1)}, \[Beta]])/360 + (367*G[{1, -1}, \[Beta]])/7560 + 
     (367*G[{1, 1}, \[Beta]])/7560 - (37*G[{1, -c^(-1)}, \[Beta]])/360 - 
     (37*G[{-c^(-1), -1}, \[Beta]])/180 - (37*G[{-c^(-1), 1}, \[Beta]])/180 + 
     (47*G[{-c^(-1), -c^(-1)}, \[Beta]])/180 + (37*G[{-e^(-1), -1}, \[Beta]])/
      360 + (37*G[{-e^(-1), 1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -c^(-1)}, \[Beta]])/360 + (37*G[{-e, -1}, \[Beta]])/
      360 + (37*G[{-e, 1}, \[Beta]])/360 - (37*G[{-e, -c^(-1)}, \[Beta]])/
      360 - ((10*I)/189)*Pi*MZV[-1] - (43*G[{-1}, \[Beta]]*MZV[-1])/7560 - 
     (43*G[{1}, \[Beta]]*MZV[-1])/7560 - (3*G[{-c^(-1)}, \[Beta]]*MZV[-1])/
      20 + (37*G[{-e^(-1)}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e}, \[Beta]]*MZV[-1])/360 + (167*MZV[-1]^2)/7560 - 
     (83*MZV[2])/5040, ((-41*I)/756)*Pi*G[{-1, -1}, \[Beta]] - 
     ((83*I)/756)*Pi*G[{-1, 1}, \[Beta]] + 
     (I/18)*Pi*G[{-1, -c^(-1)}, \[Beta]] - (I/6)*Pi*G[{0, -1}, \[Beta]] - 
     (I/6)*Pi*G[{0, 1}, \[Beta]] + (I/3)*Pi*G[{0, -c^(-1)}, \[Beta]] - 
     ((83*I)/756)*Pi*G[{1, -1}, \[Beta]] - ((41*I)/756)*Pi*
      G[{1, 1}, \[Beta]] + (I/18)*Pi*G[{1, -c^(-1)}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{-c^(-1), -1}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{-c^(-1), 1}, \[Beta]] - 
     (I/3)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]] + (367*G[{-1, -1, -1}, \[Beta]])/
      7560 + (367*G[{-1, -1, 1}, \[Beta]])/7560 - 
     (37*G[{-1, -1, -c^(-1)}, \[Beta]])/360 - (53*G[{-1, 1, -1}, \[Beta]])/
      7560 - (53*G[{-1, 1, 1}, \[Beta]])/7560 - 
     (37*G[{-1, 1, -c^(-1)}, \[Beta]])/360 - 
     (47*G[{-1, -c^(-1), -1}, \[Beta]])/180 - 
     (47*G[{-1, -c^(-1), 1}, \[Beta]])/180 + 
     (19*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (19*G[{-1, -e^(-1), -1}, \[Beta]])/120 + 
     (19*G[{-1, -e^(-1), 1}, \[Beta]])/120 - 
     (19*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (19*G[{-1, -e, -1}, \[Beta]])/120 + (19*G[{-1, -e, 1}, \[Beta]])/120 - 
     (19*G[{-1, -e, -c^(-1)}, \[Beta]])/120 - G[{0, -1, -1}, \[Beta]]/6 - 
     G[{0, -1, 1}, \[Beta]]/6 - G[{0, 1, -1}, \[Beta]]/6 - 
     G[{0, 1, 1}, \[Beta]]/6 - G[{0, -c^(-1), -1}, \[Beta]]/3 - 
     G[{0, -c^(-1), 1}, \[Beta]]/3 + (2*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/
      3 + G[{0, -e^(-1), -1}, \[Beta]]/3 + G[{0, -e^(-1), 1}, \[Beta]]/3 - 
     G[{0, -e^(-1), -c^(-1)}, \[Beta]]/3 + G[{0, -e, -1}, \[Beta]]/3 + 
     G[{0, -e, 1}, \[Beta]]/3 - G[{0, -e, -c^(-1)}, \[Beta]]/3 - 
     (53*G[{1, -1, -1}, \[Beta]])/7560 - (53*G[{1, -1, 1}, \[Beta]])/7560 - 
     (37*G[{1, -1, -c^(-1)}, \[Beta]])/360 + (367*G[{1, 1, -1}, \[Beta]])/
      7560 + (367*G[{1, 1, 1}, \[Beta]])/7560 - 
     (37*G[{1, 1, -c^(-1)}, \[Beta]])/360 - (47*G[{1, -c^(-1), -1}, \[Beta]])/
      180 - (47*G[{1, -c^(-1), 1}, \[Beta]])/180 + 
     (19*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (19*G[{1, -e^(-1), -1}, \[Beta]])/120 + (19*G[{1, -e^(-1), 1}, \[Beta]])/
      120 - (19*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (19*G[{1, -e, -1}, \[Beta]])/120 + (19*G[{1, -e, 1}, \[Beta]])/120 - 
     (19*G[{1, -e, -c^(-1)}, \[Beta]])/120 - 
     (11*G[{-c^(-1), -1, -1}, \[Beta]])/45 - 
     (11*G[{-c^(-1), -1, 1}, \[Beta]])/45 + 
     (7*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/15 - 
     (11*G[{-c^(-1), 1, -1}, \[Beta]])/45 - (11*G[{-c^(-1), 1, 1}, \[Beta]])/
      45 + (7*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/15 + 
     (77*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/90 + 
     (77*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/90 - 
     (107*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/90 - 
     (7*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e, -1}, \[Beta]])/18 - (7*G[{-c^(-1), -e, 1}, \[Beta]])/
      18 + (7*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/18 + 
     (37*G[{-e^(-1), -1, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, -1}, \[Beta]])/120 + (37*G[{-e^(-1), 1, 1}, \[Beta]])/
      120 - (37*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/180 - 
     (37*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/180 + 
     (37*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/180 - 
     (37*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e, -1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e, 1}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/360 + 
     (37*G[{-e, -1, -1}, \[Beta]])/120 + (37*G[{-e, -1, 1}, \[Beta]])/120 - 
     (37*G[{-e, -1, -c^(-1)}, \[Beta]])/120 + (37*G[{-e, 1, -1}, \[Beta]])/
      120 + (37*G[{-e, 1, 1}, \[Beta]])/120 - 
     (37*G[{-e, 1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e, -c^(-1), -1}, \[Beta]])/180 - 
     (37*G[{-e, -c^(-1), 1}, \[Beta]])/180 + 
     (37*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/180 - 
     (37*G[{-e, -e^(-1), -1}, \[Beta]])/360 - 
     (37*G[{-e, -e^(-1), 1}, \[Beta]])/360 + 
     (37*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/360 - 
     (37*G[{-e, -e, -1}, \[Beta]])/360 - (37*G[{-e, -e, 1}, \[Beta]])/360 + 
     (37*G[{-e, -e, -c^(-1)}, \[Beta]])/360 - ((41*I)/378)*Pi*
      G[{-1}, \[Beta]]*MZV[-1] - ((41*I)/378)*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     (I/9)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] - 
     (43*G[{-1, -1}, \[Beta]]*MZV[-1])/7560 - 
     (883*G[{-1, 1}, \[Beta]]*MZV[-1])/7560 - 
     (37*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (19*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{-1, -e}, \[Beta]]*MZV[-1])/120 - (G[{0, -1}, \[Beta]]*MZV[-1])/
      3 - (G[{0, 1}, \[Beta]]*MZV[-1])/3 + (G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/
      3 + (G[{0, -e}, \[Beta]]*MZV[-1])/3 - (883*G[{1, -1}, \[Beta]]*MZV[-1])/
      7560 - (43*G[{1, 1}, \[Beta]]*MZV[-1])/7560 - 
     (37*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (19*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{1, -e}, \[Beta]]*MZV[-1])/120 - 
     (G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/45 - 
     (G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/45 + 
     (47*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (7*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/18 - 
     (7*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/18 + 
     (37*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/180 - 
     (37*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/360 - 
     (37*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e, -1}, \[Beta]]*MZV[-1])/120 + (37*G[{-e, 1}, \[Beta]]*MZV[-1])/
      120 - (37*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/180 - 
     (37*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/360 - 
     (37*G[{-e, -e}, \[Beta]]*MZV[-1])/360 - ((10*I)/189)*Pi*MZV[-1]^2 - 
     (43*G[{-1}, \[Beta]]*MZV[-1]^2)/7560 - (43*G[{1}, \[Beta]]*MZV[-1]^2)/
      7560 - (3*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/20 + 
     (37*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/360 + 
     (37*G[{-e}, \[Beta]]*MZV[-1]^2)/360 + (167*MZV[-1]^3)/11340 - 
     ((16*I)/189)*Pi*MZV[2] + (43*G[{-1}, \[Beta]]*MZV[2])/5040 + 
     (43*G[{1}, \[Beta]]*MZV[2])/5040 + (17*G[{-c^(-1)}, \[Beta]]*MZV[2])/
      360 + (37*G[{-e^(-1)}, \[Beta]]*MZV[2])/720 + 
     (37*G[{-e}, \[Beta]]*MZV[2])/720 + (421*MZV[-1]*MZV[2])/2520 - 
     (911*MZV[3])/2268, ((-41*I)/756)*Pi*G[{-1, -1, -1}, \[Beta]] - 
     ((83*I)/756)*Pi*G[{-1, -1, 1}, \[Beta]] + 
     (I/18)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] - 
     (I/9)*Pi*G[{-1, 0, -1}, \[Beta]] - ((2*I)/9)*Pi*G[{-1, 0, 1}, \[Beta]] + 
     (I/3)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] - ((125*I)/756)*Pi*
      G[{-1, 1, -1}, \[Beta]] - ((83*I)/756)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     (I/18)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] - 
     (I/3)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (I/6)*Pi*G[{0, -1, -1}, \[Beta]] - ((7*I)/6)*Pi*G[{0, -1, 1}, \[Beta]] + 
     I*Pi*G[{0, -1, -c^(-1)}, \[Beta]] - (I/3)*Pi*G[{0, 0, -1}, \[Beta]] - 
     (I/3)*Pi*G[{0, 0, 1}, \[Beta]] + ((2*I)/3)*Pi*G[{0, 0, -c^(-1)}, 
       \[Beta]] - ((7*I)/6)*Pi*G[{0, 1, -1}, \[Beta]] - 
     (I/6)*Pi*G[{0, 1, 1}, \[Beta]] + I*Pi*G[{0, 1, -c^(-1)}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{0, -c^(-1), -1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{0, -c^(-1), 1}, \[Beta]] - 
     (2*I)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((83*I)/756)*Pi*G[{1, -1, -1}, \[Beta]] - ((125*I)/756)*Pi*
      G[{1, -1, 1}, \[Beta]] + (I/18)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] - 
     ((2*I)/9)*Pi*G[{1, 0, -1}, \[Beta]] - (I/9)*Pi*G[{1, 0, 1}, \[Beta]] + 
     (I/3)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] - ((83*I)/756)*Pi*
      G[{1, 1, -1}, \[Beta]] - ((41*I)/756)*Pi*G[{1, 1, 1}, \[Beta]] + 
     (I/18)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] + ((2*I)/9)*Pi*
      G[{1, -c^(-1), -1}, \[Beta]] + ((2*I)/9)*Pi*G[{1, -c^(-1), 1}, 
       \[Beta]] - (I/3)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] + 
     ((8*I)/9)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] - 
     ((2*I)/3)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] + 
     ((2*I)/3)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] + 
     ((2*I)/3)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] - 
     ((4*I)/3)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] + 
     ((8*I)/9)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] - 
     ((2*I)/3)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] - 
     ((4*I)/3)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] - 
     ((4*I)/3)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] + 
     (2*I)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     (I/3)*Pi*G[{c^(-1), -1, 1}, \[Beta]] - 
     (I/3)*Pi*G[{c^(-1), -1, -c^(-1)}, \[Beta]] - 
     (I/3)*Pi*G[{c^(-1), 0, -1}, \[Beta]] - 
     (I/3)*Pi*G[{c^(-1), 0, 1}, \[Beta]] + ((2*I)/3)*Pi*
      G[{c^(-1), 0, -c^(-1)}, \[Beta]] + 
     (I/3)*Pi*G[{c^(-1), 1, -1}, \[Beta]] - 
     (I/3)*Pi*G[{c^(-1), 1, -c^(-1)}, \[Beta]] + 
     (367*G[{-1, -1, -1, -1}, \[Beta]])/7560 + 
     (367*G[{-1, -1, -1, 1}, \[Beta]])/7560 - 
     (37*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/360 - 
     (53*G[{-1, -1, 1, -1}, \[Beta]])/7560 - (53*G[{-1, -1, 1, 1}, \[Beta]])/
      7560 - (37*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/360 - 
     (47*G[{-1, -1, -c^(-1), -1}, \[Beta]])/180 - 
     (47*G[{-1, -1, -c^(-1), 1}, \[Beta]])/180 + 
     (19*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (19*G[{-1, -1, -e^(-1), -1}, \[Beta]])/120 + 
     (19*G[{-1, -1, -e^(-1), 1}, \[Beta]])/120 - 
     (19*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (19*G[{-1, -1, -e, -1}, \[Beta]])/120 + (19*G[{-1, -1, -e, 1}, \[Beta]])/
      120 - (19*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/120 - 
     G[{-1, 0, -1, -1}, \[Beta]]/9 - G[{-1, 0, -1, 1}, \[Beta]]/9 - 
     (2*G[{-1, 0, 1, -1}, \[Beta]])/9 - (2*G[{-1, 0, 1, 1}, \[Beta]])/9 - 
     G[{-1, 0, -c^(-1), -1}, \[Beta]]/3 - G[{-1, 0, -c^(-1), 1}, \[Beta]]/3 + 
     (2*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     G[{-1, 0, -e^(-1), -1}, \[Beta]]/3 + G[{-1, 0, -e^(-1), 1}, \[Beta]]/3 - 
     G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]]/3 + G[{-1, 0, -e, -1}, \[Beta]]/
      3 + G[{-1, 0, -e, 1}, \[Beta]]/3 - G[{-1, 0, -e, -c^(-1)}, \[Beta]]/3 - 
     (473*G[{-1, 1, -1, -1}, \[Beta]])/7560 - 
     (473*G[{-1, 1, -1, 1}, \[Beta]])/7560 - 
     (37*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/360 - 
     (53*G[{-1, 1, 1, -1}, \[Beta]])/7560 - (53*G[{-1, 1, 1, 1}, \[Beta]])/
      7560 - (37*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/360 - 
     (47*G[{-1, 1, -c^(-1), -1}, \[Beta]])/180 - 
     (47*G[{-1, 1, -c^(-1), 1}, \[Beta]])/180 + 
     (19*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (19*G[{-1, 1, -e^(-1), -1}, \[Beta]])/120 + 
     (19*G[{-1, 1, -e^(-1), 1}, \[Beta]])/120 - 
     (19*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (19*G[{-1, 1, -e, -1}, \[Beta]])/120 + (19*G[{-1, 1, -e, 1}, \[Beta]])/
      120 - (19*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-1, -c^(-1), -1, -1}, \[Beta]])/90 - 
     (37*G[{-1, -c^(-1), -1, 1}, \[Beta]])/90 + 
     (19*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/30 - 
     (37*G[{-1, -c^(-1), 1, -1}, \[Beta]])/90 - 
     (37*G[{-1, -c^(-1), 1, 1}, \[Beta]])/90 + 
     (19*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/30 + 
     (29*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/30 + 
     (29*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/30 - 
     (13*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/10 - 
     G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{-1, -c^(-1), -e, -1}, \[Beta]]/3 - G[{-1, -c^(-1), -e, 1}, \[Beta]]/
      3 + G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]]/3 + 
     (19*G[{-1, -e^(-1), -1, -1}, \[Beta]])/40 + 
     (19*G[{-1, -e^(-1), -1, 1}, \[Beta]])/40 - 
     (19*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/40 + 
     (19*G[{-1, -e^(-1), 1, -1}, \[Beta]])/40 + 
     (19*G[{-1, -e^(-1), 1, 1}, \[Beta]])/40 - 
     (19*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/40 - 
     (19*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/60 - 
     (19*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/60 + 
     (19*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/60 - 
     (19*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/120 - 
     (19*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/120 + 
     (19*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/120 - 
     (19*G[{-1, -e^(-1), -e, -1}, \[Beta]])/120 - 
     (19*G[{-1, -e^(-1), -e, 1}, \[Beta]])/120 + 
     (19*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/120 + 
     (19*G[{-1, -e, -1, -1}, \[Beta]])/40 + (19*G[{-1, -e, -1, 1}, \[Beta]])/
      40 - (19*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/40 + 
     (19*G[{-1, -e, 1, -1}, \[Beta]])/40 + (19*G[{-1, -e, 1, 1}, \[Beta]])/
      40 - (19*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/40 - 
     (19*G[{-1, -e, -c^(-1), -1}, \[Beta]])/60 - 
     (19*G[{-1, -e, -c^(-1), 1}, \[Beta]])/60 + 
     (19*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/60 - 
     (19*G[{-1, -e, -e^(-1), -1}, \[Beta]])/120 - 
     (19*G[{-1, -e, -e^(-1), 1}, \[Beta]])/120 + 
     (19*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/120 - 
     (19*G[{-1, -e, -e, -1}, \[Beta]])/120 - (19*G[{-1, -e, -e, 1}, \[Beta]])/
      120 + (19*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/120 - 
     G[{0, -1, -1, -1}, \[Beta]]/6 - G[{0, -1, -1, 1}, \[Beta]]/6 - 
     (7*G[{0, -1, 1, -1}, \[Beta]])/6 - (7*G[{0, -1, 1, 1}, \[Beta]])/6 - 
     G[{0, -1, -c^(-1), -1}, \[Beta]] - G[{0, -1, -c^(-1), 1}, \[Beta]] + 
     2*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]] + G[{0, -1, -e^(-1), -1}, 
      \[Beta]] + G[{0, -1, -e^(-1), 1}, \[Beta]] - 
     G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]] + G[{0, -1, -e, -1}, \[Beta]] + 
     G[{0, -1, -e, 1}, \[Beta]] - G[{0, -1, -e, -c^(-1)}, \[Beta]] - 
     G[{0, 0, -1, -1}, \[Beta]]/3 - G[{0, 0, -1, 1}, \[Beta]]/3 - 
     G[{0, 0, 1, -1}, \[Beta]]/3 - G[{0, 0, 1, 1}, \[Beta]]/3 - 
     (2*G[{0, 0, -c^(-1), -1}, \[Beta]])/3 - 
     (2*G[{0, 0, -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{0, 0, -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{0, 0, -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{0, 0, -e, -1}, \[Beta]])/3 + (2*G[{0, 0, -e, 1}, \[Beta]])/3 - 
     (2*G[{0, 0, -e, -c^(-1)}, \[Beta]])/3 - (7*G[{0, 1, -1, -1}, \[Beta]])/
      6 - (7*G[{0, 1, -1, 1}, \[Beta]])/6 - G[{0, 1, 1, -1}, \[Beta]]/6 - 
     G[{0, 1, 1, 1}, \[Beta]]/6 - G[{0, 1, -c^(-1), -1}, \[Beta]] - 
     G[{0, 1, -c^(-1), 1}, \[Beta]] + 2*G[{0, 1, -c^(-1), -c^(-1)}, 
       \[Beta]] + G[{0, 1, -e^(-1), -1}, \[Beta]] + 
     G[{0, 1, -e^(-1), 1}, \[Beta]] - G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]] + 
     G[{0, 1, -e, -1}, \[Beta]] + G[{0, 1, -e, 1}, \[Beta]] - 
     G[{0, 1, -e, -c^(-1)}, \[Beta]] - (2*G[{0, -c^(-1), -1, -1}, \[Beta]])/
      3 - (2*G[{0, -c^(-1), -1, 1}, \[Beta]])/3 + 
     2*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]] - 
     (2*G[{0, -c^(-1), 1, -1}, \[Beta]])/3 - 
     (2*G[{0, -c^(-1), 1, 1}, \[Beta]])/3 + 
     2*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]] + 
     (10*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/3 + 
     (10*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/3 - 
     (16*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     (4*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/3 - 
     (4*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/3 + 
     (4*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/3 - 
     (4*G[{0, -c^(-1), -e, -1}, \[Beta]])/3 - 
     (4*G[{0, -c^(-1), -e, 1}, \[Beta]])/3 + 
     (4*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/3 + G[{0, -e^(-1), -1, -1}, 
      \[Beta]] + G[{0, -e^(-1), -1, 1}, \[Beta]] - 
     G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]] + G[{0, -e^(-1), 1, -1}, 
      \[Beta]] + G[{0, -e^(-1), 1, 1}, \[Beta]] - G[{0, -e^(-1), 1, -c^(-1)}, 
      \[Beta]] - (2*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/3 - 
     (2*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/3 + 
     (2*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{0, -e^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{0, -e^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{0, -e^(-1), -e, -1}, \[Beta]]/3 - G[{0, -e^(-1), -e, 1}, \[Beta]]/3 + 
     G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]]/3 + G[{0, -e, -1, -1}, \[Beta]] + 
     G[{0, -e, -1, 1}, \[Beta]] - G[{0, -e, -1, -c^(-1)}, \[Beta]] + 
     G[{0, -e, 1, -1}, \[Beta]] + G[{0, -e, 1, 1}, \[Beta]] - 
     G[{0, -e, 1, -c^(-1)}, \[Beta]] - (2*G[{0, -e, -c^(-1), -1}, \[Beta]])/
      3 - (2*G[{0, -e, -c^(-1), 1}, \[Beta]])/3 + 
     (2*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{0, -e, -e^(-1), -1}, \[Beta]]/3 - G[{0, -e, -e^(-1), 1}, \[Beta]]/3 + 
     G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]]/3 - G[{0, -e, -e, -1}, \[Beta]]/
      3 - G[{0, -e, -e, 1}, \[Beta]]/3 + G[{0, -e, -e, -c^(-1)}, \[Beta]]/3 - 
     (53*G[{1, -1, -1, -1}, \[Beta]])/7560 - (53*G[{1, -1, -1, 1}, \[Beta]])/
      7560 - (37*G[{1, -1, -1, -c^(-1)}, \[Beta]])/360 - 
     (473*G[{1, -1, 1, -1}, \[Beta]])/7560 - (473*G[{1, -1, 1, 1}, \[Beta]])/
      7560 - (37*G[{1, -1, 1, -c^(-1)}, \[Beta]])/360 - 
     (47*G[{1, -1, -c^(-1), -1}, \[Beta]])/180 - 
     (47*G[{1, -1, -c^(-1), 1}, \[Beta]])/180 + 
     (19*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (19*G[{1, -1, -e^(-1), -1}, \[Beta]])/120 + 
     (19*G[{1, -1, -e^(-1), 1}, \[Beta]])/120 - 
     (19*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (19*G[{1, -1, -e, -1}, \[Beta]])/120 + (19*G[{1, -1, -e, 1}, \[Beta]])/
      120 - (19*G[{1, -1, -e, -c^(-1)}, \[Beta]])/120 - 
     (2*G[{1, 0, -1, -1}, \[Beta]])/9 - (2*G[{1, 0, -1, 1}, \[Beta]])/9 - 
     G[{1, 0, 1, -1}, \[Beta]]/9 - G[{1, 0, 1, 1}, \[Beta]]/9 - 
     G[{1, 0, -c^(-1), -1}, \[Beta]]/3 - G[{1, 0, -c^(-1), 1}, \[Beta]]/3 + 
     (2*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     G[{1, 0, -e^(-1), -1}, \[Beta]]/3 + G[{1, 0, -e^(-1), 1}, \[Beta]]/3 - 
     G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]]/3 + G[{1, 0, -e, -1}, \[Beta]]/3 + 
     G[{1, 0, -e, 1}, \[Beta]]/3 - G[{1, 0, -e, -c^(-1)}, \[Beta]]/3 - 
     (53*G[{1, 1, -1, -1}, \[Beta]])/7560 - (53*G[{1, 1, -1, 1}, \[Beta]])/
      7560 - (37*G[{1, 1, -1, -c^(-1)}, \[Beta]])/360 + 
     (367*G[{1, 1, 1, -1}, \[Beta]])/7560 + (367*G[{1, 1, 1, 1}, \[Beta]])/
      7560 - (37*G[{1, 1, 1, -c^(-1)}, \[Beta]])/360 - 
     (47*G[{1, 1, -c^(-1), -1}, \[Beta]])/180 - 
     (47*G[{1, 1, -c^(-1), 1}, \[Beta]])/180 + 
     (19*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (19*G[{1, 1, -e^(-1), -1}, \[Beta]])/120 + 
     (19*G[{1, 1, -e^(-1), 1}, \[Beta]])/120 - 
     (19*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (19*G[{1, 1, -e, -1}, \[Beta]])/120 + (19*G[{1, 1, -e, 1}, \[Beta]])/
      120 - (19*G[{1, 1, -e, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{1, -c^(-1), -1, -1}, \[Beta]])/90 - 
     (37*G[{1, -c^(-1), -1, 1}, \[Beta]])/90 + 
     (19*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/30 - 
     (37*G[{1, -c^(-1), 1, -1}, \[Beta]])/90 - 
     (37*G[{1, -c^(-1), 1, 1}, \[Beta]])/90 + 
     (19*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/30 + 
     (29*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/30 + 
     (29*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/30 - 
     (13*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/10 - 
     G[{1, -c^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{1, -c^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{1, -c^(-1), -e, -1}, \[Beta]]/3 - G[{1, -c^(-1), -e, 1}, \[Beta]]/3 + 
     G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]]/3 + 
     (19*G[{1, -e^(-1), -1, -1}, \[Beta]])/40 + 
     (19*G[{1, -e^(-1), -1, 1}, \[Beta]])/40 - 
     (19*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/40 + 
     (19*G[{1, -e^(-1), 1, -1}, \[Beta]])/40 + 
     (19*G[{1, -e^(-1), 1, 1}, \[Beta]])/40 - 
     (19*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/40 - 
     (19*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/60 - 
     (19*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/60 + 
     (19*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/60 - 
     (19*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/120 - 
     (19*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/120 + 
     (19*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/120 - 
     (19*G[{1, -e^(-1), -e, -1}, \[Beta]])/120 - 
     (19*G[{1, -e^(-1), -e, 1}, \[Beta]])/120 + 
     (19*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/120 + 
     (19*G[{1, -e, -1, -1}, \[Beta]])/40 + (19*G[{1, -e, -1, 1}, \[Beta]])/
      40 - (19*G[{1, -e, -1, -c^(-1)}, \[Beta]])/40 + 
     (19*G[{1, -e, 1, -1}, \[Beta]])/40 + (19*G[{1, -e, 1, 1}, \[Beta]])/40 - 
     (19*G[{1, -e, 1, -c^(-1)}, \[Beta]])/40 - 
     (19*G[{1, -e, -c^(-1), -1}, \[Beta]])/60 - 
     (19*G[{1, -e, -c^(-1), 1}, \[Beta]])/60 + 
     (19*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/60 - 
     (19*G[{1, -e, -e^(-1), -1}, \[Beta]])/120 - 
     (19*G[{1, -e, -e^(-1), 1}, \[Beta]])/120 + 
     (19*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/120 - 
     (19*G[{1, -e, -e, -1}, \[Beta]])/120 - (19*G[{1, -e, -e, 1}, \[Beta]])/
      120 + (19*G[{1, -e, -e, -c^(-1)}, \[Beta]])/120 - 
     (11*G[{-c^(-1), -1, -1, -1}, \[Beta]])/45 - 
     (11*G[{-c^(-1), -1, -1, 1}, \[Beta]])/45 + 
     (7*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/15 + 
     (19*G[{-c^(-1), -1, 1, -1}, \[Beta]])/45 + 
     (19*G[{-c^(-1), -1, 1, 1}, \[Beta]])/45 + 
     (7*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/15 + 
     (8*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/5 + 
     (8*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/5 - 
     (34*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/15 - 
     (17*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/15 - 
     (17*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/15 + 
     (17*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/15 - 
     (17*G[{-c^(-1), -1, -e, -1}, \[Beta]])/15 - 
     (17*G[{-c^(-1), -1, -e, 1}, \[Beta]])/15 + 
     (17*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/15 + 
     (2*G[{-c^(-1), 0, -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, -1, 1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, 1, 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/3 - 
     (8*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), 0, -e, -1}, \[Beta]])/3 - 
     (4*G[{-c^(-1), 0, -e, 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/3 + 
     (19*G[{-c^(-1), 1, -1, -1}, \[Beta]])/45 + 
     (19*G[{-c^(-1), 1, -1, 1}, \[Beta]])/45 + 
     (7*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/15 - 
     (11*G[{-c^(-1), 1, 1, -1}, \[Beta]])/45 - 
     (11*G[{-c^(-1), 1, 1, 1}, \[Beta]])/45 + 
     (7*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/15 + 
     (8*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/5 + 
     (8*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/5 - 
     (34*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/15 - 
     (17*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/15 - 
     (17*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/15 + 
     (17*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/15 - 
     (17*G[{-c^(-1), 1, -e, -1}, \[Beta]])/15 - 
     (17*G[{-c^(-1), 1, -e, 1}, \[Beta]])/15 + 
     (17*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/15 + 
     (29*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/30 + 
     (29*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/30 - 
     (23*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/10 + 
     (29*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/30 + 
     (29*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/30 - 
     (23*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/10 - 
     (197*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/45 - 
     (197*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/45 + 
     (287*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/45 + 
     (187*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/90 + 
     (187*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/90 - 
     (187*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/90 + 
     (187*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/90 + 
     (187*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/90 - 
     (187*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/90 - 
     (7*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/6 - 
     (7*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/6 + 
     (7*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/6 - 
     (7*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/6 - 
     (7*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/6 + 
     (7*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/6 + 
     (7*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/9 + 
     (7*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/9 - 
     (7*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/9 + 
     (7*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e, -1, -1}, \[Beta]])/6 - 
     (7*G[{-c^(-1), -e, -1, 1}, \[Beta]])/6 + 
     (7*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/6 - 
     (7*G[{-c^(-1), -e, 1, -1}, \[Beta]])/6 - 
     (7*G[{-c^(-1), -e, 1, 1}, \[Beta]])/6 + 
     (7*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/6 + 
     (7*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/9 + 
     (7*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/9 - 
     (7*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/9 + 
     (7*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e, -e, -1}, \[Beta]])/18 + 
     (7*G[{-c^(-1), -e, -e, 1}, \[Beta]])/18 - 
     (7*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/18 + 
     G[{c^(-1), -1, 1, -1}, \[Beta]]/3 + G[{c^(-1), -1, 1, 1}, \[Beta]]/3 + 
     G[{c^(-1), -1, -c^(-1), -1}, \[Beta]]/3 + 
     G[{c^(-1), -1, -c^(-1), 1}, \[Beta]]/3 - 
     (2*G[{c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{c^(-1), -1, -e^(-1), -1}, \[Beta]]/3 - 
     G[{c^(-1), -1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), -1, -e, -1}, \[Beta]]/3 - G[{c^(-1), -1, -e, 1}, \[Beta]]/3 + 
     G[{c^(-1), -1, -e, -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), 0, -1, -1}, \[Beta]]/3 - G[{c^(-1), 0, -1, 1}, \[Beta]]/3 - 
     G[{c^(-1), 0, 1, -1}, \[Beta]]/3 - G[{c^(-1), 0, 1, 1}, \[Beta]]/3 - 
     (2*G[{c^(-1), 0, -c^(-1), -1}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -e, -1}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -e, 1}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -e, -c^(-1)}, \[Beta]])/3 + 
     G[{c^(-1), 1, -1, -1}, \[Beta]]/3 + G[{c^(-1), 1, -1, 1}, \[Beta]]/3 + 
     G[{c^(-1), 1, -c^(-1), -1}, \[Beta]]/3 + 
     G[{c^(-1), 1, -c^(-1), 1}, \[Beta]]/3 - 
     (2*G[{c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     G[{c^(-1), 1, -e^(-1), -1}, \[Beta]]/3 - 
     G[{c^(-1), 1, -e^(-1), 1}, \[Beta]]/3 + 
     G[{c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), 1, -e, -1}, \[Beta]]/3 - G[{c^(-1), 1, -e, 1}, \[Beta]]/3 + 
     G[{c^(-1), 1, -e, -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -1, -1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -1, 1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), 1, -1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), 1, 1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -e, -1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -e, 1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]]/3 + 
     (37*G[{-e^(-1), -1, -1, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, -1, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, 1, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, 1, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/60 - 
     (37*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/60 + 
     (37*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (37*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, -e, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -1, -e, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, -1, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, -1, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, 1, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, 1, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/60 - 
     (37*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/60 + 
     (37*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (37*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, -e, -1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), 1, -e, 1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/90 + 
     (37*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/90 - 
     (37*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/90 - 
     (37*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/90 - 
     (37*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/90 + 
     (37*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/90 - 
     (37*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/90 - 
     (37*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/90 + 
     (37*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/90 - 
     (37*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/180 + 
     (37*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/180 - 
     (37*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/180 + 
     (37*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e, -1, -1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -e, -1, 1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -e, 1, -1}, \[Beta]])/120 - 
     (37*G[{-e^(-1), -e, 1, 1}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/180 + 
     (37*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/180 - 
     (37*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/180 + 
     (37*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e, -e, -1}, \[Beta]])/360 + 
     (37*G[{-e^(-1), -e, -e, 1}, \[Beta]])/360 - 
     (37*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/360 + 
     (37*G[{-e, -1, -1, -1}, \[Beta]])/120 + (37*G[{-e, -1, -1, 1}, \[Beta]])/
      120 - (37*G[{-e, -1, -1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, -1, 1, -1}, \[Beta]])/120 + (37*G[{-e, -1, 1, 1}, \[Beta]])/
      120 - (37*G[{-e, -1, 1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e, -1, -c^(-1), -1}, \[Beta]])/60 - 
     (37*G[{-e, -1, -c^(-1), 1}, \[Beta]])/60 + 
     (37*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (37*G[{-e, -1, -e^(-1), -1}, \[Beta]])/120 + 
     (37*G[{-e, -1, -e^(-1), 1}, \[Beta]])/120 - 
     (37*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, -1, -e, -1}, \[Beta]])/120 + (37*G[{-e, -1, -e, 1}, \[Beta]])/
      120 - (37*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, 1, -1, -1}, \[Beta]])/120 + (37*G[{-e, 1, -1, 1}, \[Beta]])/
      120 - (37*G[{-e, 1, -1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, 1, 1, -1}, \[Beta]])/120 + (37*G[{-e, 1, 1, 1}, \[Beta]])/
      120 - (37*G[{-e, 1, 1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e, 1, -c^(-1), -1}, \[Beta]])/60 - 
     (37*G[{-e, 1, -c^(-1), 1}, \[Beta]])/60 + 
     (37*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/60 + 
     (37*G[{-e, 1, -e^(-1), -1}, \[Beta]])/120 + 
     (37*G[{-e, 1, -e^(-1), 1}, \[Beta]])/120 - 
     (37*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, 1, -e, -1}, \[Beta]])/120 + (37*G[{-e, 1, -e, 1}, \[Beta]])/
      120 - (37*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/90 + 
     (37*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/90 - 
     (37*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/90 - 
     (37*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/90 - 
     (37*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/90 + 
     (37*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/90 - 
     (37*G[{-e, -c^(-1), -e, -1}, \[Beta]])/90 - 
     (37*G[{-e, -c^(-1), -e, 1}, \[Beta]])/90 + 
     (37*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/90 - 
     (37*G[{-e, -e^(-1), -1, -1}, \[Beta]])/120 - 
     (37*G[{-e, -e^(-1), -1, 1}, \[Beta]])/120 + 
     (37*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e, -e^(-1), 1, -1}, \[Beta]])/120 - 
     (37*G[{-e, -e^(-1), 1, 1}, \[Beta]])/120 + 
     (37*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/180 + 
     (37*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/180 - 
     (37*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/180 + 
     (37*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/360 + 
     (37*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/360 - 
     (37*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/360 + 
     (37*G[{-e, -e^(-1), -e, -1}, \[Beta]])/360 + 
     (37*G[{-e, -e^(-1), -e, 1}, \[Beta]])/360 - 
     (37*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/360 - 
     (37*G[{-e, -e, -1, -1}, \[Beta]])/120 - (37*G[{-e, -e, -1, 1}, \[Beta]])/
      120 + (37*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/120 - 
     (37*G[{-e, -e, 1, -1}, \[Beta]])/120 - (37*G[{-e, -e, 1, 1}, \[Beta]])/
      120 + (37*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/120 + 
     (37*G[{-e, -e, -c^(-1), -1}, \[Beta]])/180 + 
     (37*G[{-e, -e, -c^(-1), 1}, \[Beta]])/180 - 
     (37*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/180 + 
     (37*G[{-e, -e, -e^(-1), -1}, \[Beta]])/360 + 
     (37*G[{-e, -e, -e^(-1), 1}, \[Beta]])/360 - 
     (37*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/360 + 
     (37*G[{-e, -e, -e, -1}, \[Beta]])/360 + (37*G[{-e, -e, -e, 1}, \[Beta]])/
      360 - (37*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/360 - 
     ((41*I)/378)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((83*I)/378)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     (I/9)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (I/3)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - (I/3)*Pi*G[{0, 1}, \[Beta]]*
      MZV[-1] + ((2*I)/3)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((83*I)/378)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((41*I)/378)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     (I/9)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((4*I)/9)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] + 
     ((4*I)/9)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] - 
     ((2*I)/3)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     (43*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7560 - 
     (883*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7560 - 
     (37*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (19*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/120 - 
     (2*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/9 - 
     (4*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/9 + 
     (G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (G[{-1, 0, -e}, \[Beta]]*MZV[-1])/3 - 
     (1723*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7560 - 
     (883*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7560 - 
     (37*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (19*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/120 - 
     (17*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/90 - 
     (17*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/90 + 
     (19*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/30 - 
     (G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/3 + 
     (19*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/40 + 
     (19*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/40 - 
     (19*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/60 - 
     (19*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/120 - 
     (19*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/40 + 
     (19*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/40 - 
     (19*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/60 - 
     (19*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/120 - 
     (19*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/120 - 
     (G[{0, -1, -1}, \[Beta]]*MZV[-1])/3 - (7*G[{0, -1, 1}, \[Beta]]*MZV[-1])/
      3 + G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1] + G[{0, -1, -e}, \[Beta]]*
      MZV[-1] - (2*G[{0, 0, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{0, 0, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{0, 0, -e}, \[Beta]]*MZV[-1])/3 - 
     (7*G[{0, 1, -1}, \[Beta]]*MZV[-1])/3 - (G[{0, 1, 1}, \[Beta]]*MZV[-1])/
      3 + G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1] + G[{0, 1, -e}, \[Beta]]*
      MZV[-1] + (2*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (4*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/3 + 
     G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1] + G[{0, -e^(-1), 1}, \[Beta]]*
      MZV[-1] - (2*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/3 + G[{0, -e, -1}, \[Beta]]*
      MZV[-1] + G[{0, -e, 1}, \[Beta]]*MZV[-1] - 
     (2*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{0, -e, -e}, \[Beta]]*MZV[-1])/3 - 
     (883*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7560 - 
     (1723*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7560 - 
     (37*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (19*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{1, -1, -e}, \[Beta]]*MZV[-1])/120 - 
     (4*G[{1, 0, -1}, \[Beta]]*MZV[-1])/9 - (2*G[{1, 0, 1}, \[Beta]]*MZV[-1])/
      9 + (G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (G[{1, 0, -e}, \[Beta]]*MZV[-1])/3 - 
     (883*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7560 - 
     (43*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7560 - 
     (37*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (19*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{1, 1, -e}, \[Beta]]*MZV[-1])/120 - 
     (17*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/90 - 
     (17*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/90 + 
     (19*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/30 - 
     (G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/3 + 
     (19*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/40 + 
     (19*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/40 - 
     (19*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/60 - 
     (19*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/120 - 
     (19*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/120 + 
     (19*G[{1, -e, -1}, \[Beta]]*MZV[-1])/40 + 
     (19*G[{1, -e, 1}, \[Beta]]*MZV[-1])/40 - 
     (19*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/60 - 
     (19*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/120 - 
     (19*G[{1, -e, -e}, \[Beta]]*MZV[-1])/120 - 
     (G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/45 + 
     (59*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/45 + 
     (14*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (17*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (17*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/15 + 
     (4*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/3 + 
     (4*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/3 + 
     (59*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/45 - 
     (G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/45 + 
     (14*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (17*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/15 - 
     (17*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/15 - 
     (11*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/30 - 
     (11*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/30 - 
     (107*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/45 + 
     (187*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/90 + 
     (187*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/90 - 
     (7*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/6 - 
     (7*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/6 + 
     (7*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (7*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/18 + 
     (7*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/18 - 
     (7*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/6 - 
     (7*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/6 + 
     (7*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (7*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/18 + 
     (7*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/18 + 
     (2*G[{c^(-1), -1, 1}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), -1, -e}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{c^(-1), 0, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{c^(-1), 0, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{c^(-1), 0, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{c^(-1), 1, -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), 1, -e}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/3 + 
     (37*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/60 + 
     (37*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/60 + 
     (37*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (37*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (37*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/90 - 
     (37*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (37*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/360 - 
     (37*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (37*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e, -1, -1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, -1, 1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/60 + 
     (37*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, 1, -1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, 1, 1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/60 + 
     (37*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (37*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (37*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/90 - 
     (37*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (37*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/360 - 
     (37*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/120 - 
     (37*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/120 + 
     (37*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/180 + 
     (37*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/360 + 
     (37*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/360 - 
     ((41*I)/378)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 - 
     ((41*I)/378)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (I/9)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - 
     (43*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7560 - 
     (883*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7560 - 
     (37*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/180 + 
     (19*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/120 + 
     (19*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/120 - 
     (G[{0, -1}, \[Beta]]*MZV[-1]^2)/3 - (G[{0, 1}, \[Beta]]*MZV[-1]^2)/3 + 
     (G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/3 + (G[{0, -e}, \[Beta]]*MZV[-1]^2)/
      3 - (883*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7560 - 
     (43*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7560 - 
     (37*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/180 + 
     (19*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/120 + 
     (19*G[{1, -e}, \[Beta]]*MZV[-1]^2)/120 - 
     (G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/45 - 
     (G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/45 + 
     (47*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/90 - 
     (7*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/18 - 
     (7*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/18 + 
     (37*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/120 + 
     (37*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/120 - 
     (37*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/180 - 
     (37*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/360 - 
     (37*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/360 + 
     (37*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/120 + 
     (37*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/120 - 
     (37*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/180 - 
     (37*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/360 - 
     (37*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/360 - ((20*I)/567)*Pi*MZV[-1]^3 - 
     (43*G[{-1}, \[Beta]]*MZV[-1]^3)/11340 - (43*G[{1}, \[Beta]]*MZV[-1]^3)/
      11340 - (G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/10 + 
     (37*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/540 + 
     (37*G[{-e}, \[Beta]]*MZV[-1]^3)/540 + (167*MZV[-1]^4)/22680 - 
     ((43*I)/756)*Pi*G[{-1}, \[Beta]]*MZV[2] - ((43*I)/756)*Pi*
      G[{1}, \[Beta]]*MZV[2] + ((5*I)/18)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] - 
     (I/3)*Pi*G[{c^(-1)}, \[Beta]]*MZV[2] + (43*G[{-1, -1}, \[Beta]]*MZV[2])/
      5040 + (1163*G[{-1, 1}, \[Beta]]*MZV[2])/5040 - 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/120 + 
     (19*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/240 + 
     (19*G[{-1, -e}, \[Beta]]*MZV[2])/240 + (2*G[{0, -1}, \[Beta]]*MZV[2])/
      3 + (2*G[{0, 1}, \[Beta]]*MZV[2])/3 - 
     (5*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/3 + 
     (G[{0, -e^(-1)}, \[Beta]]*MZV[2])/6 + (G[{0, -e}, \[Beta]]*MZV[2])/6 + 
     (1163*G[{1, -1}, \[Beta]]*MZV[2])/5040 + (43*G[{1, 1}, \[Beta]]*MZV[2])/
      5040 - (G[{1, -c^(-1)}, \[Beta]]*MZV[2])/120 + 
     (19*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/240 + 
     (19*G[{1, -e}, \[Beta]]*MZV[2])/240 + 
     (13*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/180 + 
     (13*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/180 + 
     (13*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/45 - 
     (7*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/36 - 
     (7*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/36 + 
     (G[{c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/2 - 
     (481*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/720 - 
     (481*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/720 + 
     (259*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[2])/360 - 
     (37*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/720 - 
     (37*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/720 - 
     (481*G[{-e, -1}, \[Beta]]*MZV[2])/720 - (481*G[{-e, 1}, \[Beta]]*MZV[2])/
      720 + (259*G[{-e, -c^(-1)}, \[Beta]]*MZV[2])/360 - 
     (37*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/720 - 
     (37*G[{-e, -e}, \[Beta]]*MZV[2])/720 - ((32*I)/189)*Pi*MZV[-1]*MZV[2] + 
     (109*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/280 + 
     (109*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/280 + 
     (2*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/45 + 
     (G[{c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/2 - 
     (259*G[{-e^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/360 - 
     (259*G[{-e}, \[Beta]]*MZV[-1]*MZV[2])/360 - (73*MZV[-1]^2*MZV[2])/1260 - 
     (15667*MZV[2]^2)/50400 - ((527*I)/567)*Pi*MZV[3] - 
     (16103*G[{-1}, \[Beta]]*MZV[3])/22680 - (16103*G[{1}, \[Beta]]*MZV[3])/
      22680 + (83*G[{-c^(-1)}, \[Beta]]*MZV[3])/72 + 
     (5*G[{c^(-1)}, \[Beta]]*MZV[3])/12 - (37*G[{-e^(-1)}, \[Beta]]*MZV[3])/
      180 - (37*G[{-e}, \[Beta]]*MZV[3])/180 - (1187*MZV[-1]*MZV[3])/4536 + 
     (173*MZV[-3, 1])/180}, 0, 5, 1], 
 K[30] -> SeriesData[\[Epsilon], 0, {-107/5040, ((11*I)/504)*Pi - 
     (11*G[{-1}, \[Beta]])/280 - (11*G[{1}, \[Beta]])/280 + 
     (11*G[{-c^(-1)}, \[Beta]])/180 - (11*MZV[-1])/630, 
    (I/28)*Pi*G[{-1}, \[Beta]] + (I/28)*Pi*G[{1}, \[Beta]] - 
     (I/36)*Pi*G[{-c^(-1)}, \[Beta]] - (11*G[{-1, -1}, \[Beta]])/280 - 
     (11*G[{-1, 1}, \[Beta]])/280 + (3*G[{-1, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{1, -1}, \[Beta]])/280 - (11*G[{1, 1}, \[Beta]])/280 + 
     (3*G[{1, -c^(-1)}, \[Beta]])/40 + (3*G[{-c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{-c^(-1), 1}, \[Beta]])/20 - (8*G[{-c^(-1), -c^(-1)}, \[Beta]])/
      45 - (3*G[{-e^(-1), -1}, \[Beta]])/40 - (3*G[{-e^(-1), 1}, \[Beta]])/
      40 + (3*G[{-e^(-1), -c^(-1)}, \[Beta]])/40 - (3*G[{-e, -1}, \[Beta]])/
      40 - (3*G[{-e, 1}, \[Beta]])/40 + (3*G[{-e, -c^(-1)}, \[Beta]])/40 + 
     ((11*I)/252)*Pi*MZV[-1] - (G[{-1}, \[Beta]]*MZV[-1])/280 - 
     (G[{1}, \[Beta]]*MZV[-1])/280 + (11*G[{-c^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (3*G[{-e^(-1)}, \[Beta]]*MZV[-1])/40 - (3*G[{-e}, \[Beta]]*MZV[-1])/40 - 
     (11*MZV[-1]^2)/630 + (59*MZV[2])/2520, (I/28)*Pi*G[{-1, -1}, \[Beta]] + 
     (I/28)*Pi*G[{-1, 1}, \[Beta]] + (I/9)*Pi*G[{0, -1}, \[Beta]] + 
     (I/9)*Pi*G[{0, 1}, \[Beta]] - ((2*I)/9)*Pi*G[{0, -c^(-1)}, \[Beta]] + 
     (I/28)*Pi*G[{1, -1}, \[Beta]] + (I/28)*Pi*G[{1, 1}, \[Beta]] - 
     (I/9)*Pi*G[{-c^(-1), -1}, \[Beta]] - (I/9)*Pi*G[{-c^(-1), 1}, \[Beta]] + 
     (I/6)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]] - (11*G[{-1, -1, -1}, \[Beta]])/
      280 - (11*G[{-1, -1, 1}, \[Beta]])/280 + 
     (3*G[{-1, -1, -c^(-1)}, \[Beta]])/40 - (11*G[{-1, 1, -1}, \[Beta]])/
      280 - (11*G[{-1, 1, 1}, \[Beta]])/280 + 
     (3*G[{-1, 1, -c^(-1)}, \[Beta]])/40 + (3*G[{-1, -c^(-1), -1}, \[Beta]])/
      20 + (3*G[{-1, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-1, -e^(-1), -1}, \[Beta]])/40 - (3*G[{-1, -e^(-1), 1}, \[Beta]])/
      40 + (3*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-1, -e, -1}, \[Beta]])/40 - (3*G[{-1, -e, 1}, \[Beta]])/40 + 
     (3*G[{-1, -e, -c^(-1)}, \[Beta]])/40 + G[{0, -1, -1}, \[Beta]]/9 + 
     G[{0, -1, 1}, \[Beta]]/9 + G[{0, 1, -1}, \[Beta]]/9 + 
     G[{0, 1, 1}, \[Beta]]/9 + (2*G[{0, -c^(-1), -1}, \[Beta]])/9 + 
     (2*G[{0, -c^(-1), 1}, \[Beta]])/9 - 
     (4*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/9 - 
     (2*G[{0, -e^(-1), -1}, \[Beta]])/9 - (2*G[{0, -e^(-1), 1}, \[Beta]])/9 + 
     (2*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/9 - (2*G[{0, -e, -1}, \[Beta]])/
      9 - (2*G[{0, -e, 1}, \[Beta]])/9 + (2*G[{0, -e, -c^(-1)}, \[Beta]])/9 - 
     (11*G[{1, -1, -1}, \[Beta]])/280 - (11*G[{1, -1, 1}, \[Beta]])/280 + 
     (3*G[{1, -1, -c^(-1)}, \[Beta]])/40 - (11*G[{1, 1, -1}, \[Beta]])/280 - 
     (11*G[{1, 1, 1}, \[Beta]])/280 + (3*G[{1, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -c^(-1), -1}, \[Beta]])/20 + (3*G[{1, -c^(-1), 1}, \[Beta]])/
      20 - (3*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{1, -e^(-1), -1}, \[Beta]])/40 - (3*G[{1, -e^(-1), 1}, \[Beta]])/
      40 + (3*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{1, -e, -1}, \[Beta]])/40 - (3*G[{1, -e, 1}, \[Beta]])/40 + 
     (3*G[{1, -e, -c^(-1)}, \[Beta]])/40 + (17*G[{-c^(-1), -1, -1}, \[Beta]])/
      90 + (17*G[{-c^(-1), -1, 1}, \[Beta]])/90 - 
     (3*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/10 + 
     (17*G[{-c^(-1), 1, -1}, \[Beta]])/90 + (17*G[{-c^(-1), 1, 1}, \[Beta]])/
      90 - (3*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/10 - 
     (47*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/90 - 
     (47*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/90 + 
     (31*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/45 + 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e, -1}, \[Beta]])/9 + (2*G[{-c^(-1), -e, 1}, \[Beta]])/
      9 - (2*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/9 - 
     (9*G[{-e^(-1), -1, -1}, \[Beta]])/40 - (9*G[{-e^(-1), -1, 1}, \[Beta]])/
      40 + (9*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, -1}, \[Beta]])/40 - (9*G[{-e^(-1), 1, 1}, \[Beta]])/
      40 + (9*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/20 + 
     (3*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -e, -1}, \[Beta]])/40 + (3*G[{-e^(-1), -e, 1}, \[Beta]])/
      40 - (3*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e, -1, -1}, \[Beta]])/40 - (9*G[{-e, -1, 1}, \[Beta]])/40 + 
     (9*G[{-e, -1, -c^(-1)}, \[Beta]])/40 - (9*G[{-e, 1, -1}, \[Beta]])/40 - 
     (9*G[{-e, 1, 1}, \[Beta]])/40 + (9*G[{-e, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-e, -c^(-1), -1}, \[Beta]])/20 + (3*G[{-e, -c^(-1), 1}, \[Beta]])/
      20 - (3*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/20 + 
     (3*G[{-e, -e^(-1), -1}, \[Beta]])/40 + (3*G[{-e, -e^(-1), 1}, \[Beta]])/
      40 - (3*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-e, -e, -1}, \[Beta]])/40 + (3*G[{-e, -e, 1}, \[Beta]])/40 - 
     (3*G[{-e, -e, -c^(-1)}, \[Beta]])/40 + (I/14)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] + (I/14)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     (I/18)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] - (G[{-1, -1}, \[Beta]]*MZV[-1])/
      280 - (G[{-1, 1}, \[Beta]]*MZV[-1])/280 + 
     (3*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-1, -e}, \[Beta]]*MZV[-1])/40 + (2*G[{0, -1}, \[Beta]]*MZV[-1])/
      9 + (2*G[{0, 1}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/9 - (2*G[{0, -e}, \[Beta]]*MZV[-1])/
      9 - (G[{1, -1}, \[Beta]]*MZV[-1])/280 - (G[{1, 1}, \[Beta]]*MZV[-1])/
      280 + (3*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{1, -e}, \[Beta]]*MZV[-1])/40 + 
     (7*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/90 + 
     (7*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/90 - 
     (16*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/45 + 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/9 - 
     (9*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/20 + 
     (3*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, -1}, \[Beta]]*MZV[-1])/40 - (9*G[{-e, 1}, \[Beta]]*MZV[-1])/
      40 + (3*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/20 + 
     (3*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-e, -e}, \[Beta]]*MZV[-1])/40 + ((11*I)/252)*Pi*MZV[-1]^2 - 
     (G[{-1}, \[Beta]]*MZV[-1]^2)/280 - (G[{1}, \[Beta]]*MZV[-1]^2)/280 + 
     (11*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/90 - 
     (3*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/40 - (3*G[{-e}, \[Beta]]*MZV[-1]^2)/
      40 - (11*MZV[-1]^3)/945 + ((31*I)/504)*Pi*MZV[2] + 
     (3*G[{-1}, \[Beta]]*MZV[2])/560 + (3*G[{1}, \[Beta]]*MZV[2])/560 - 
     (4*G[{-c^(-1)}, \[Beta]]*MZV[2])/45 - (3*G[{-e^(-1)}, \[Beta]]*MZV[2])/
      80 - (3*G[{-e}, \[Beta]]*MZV[2])/80 - (193*MZV[-1]*MZV[2])/1260 + 
     (139*MZV[3])/378, (I/28)*Pi*G[{-1, -1, -1}, \[Beta]] + 
     (I/28)*Pi*G[{-1, -1, 1}, \[Beta]] + (I/28)*Pi*G[{-1, 1, -1}, \[Beta]] + 
     (I/28)*Pi*G[{-1, 1, 1}, \[Beta]] + (I/9)*Pi*G[{0, -1, -1}, \[Beta]] + 
     ((7*I)/9)*Pi*G[{0, -1, 1}, \[Beta]] - ((2*I)/3)*Pi*
      G[{0, -1, -c^(-1)}, \[Beta]] + ((2*I)/9)*Pi*G[{0, 0, -1}, \[Beta]] + 
     ((2*I)/9)*Pi*G[{0, 0, 1}, \[Beta]] - ((4*I)/9)*Pi*
      G[{0, 0, -c^(-1)}, \[Beta]] + ((7*I)/9)*Pi*G[{0, 1, -1}, \[Beta]] + 
     (I/9)*Pi*G[{0, 1, 1}, \[Beta]] - ((2*I)/3)*Pi*G[{0, 1, -c^(-1)}, 
       \[Beta]] - ((8*I)/9)*Pi*G[{0, -c^(-1), -1}, \[Beta]] - 
     ((8*I)/9)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] + 
     (I/28)*Pi*G[{1, -1, -1}, \[Beta]] + (I/28)*Pi*G[{1, -1, 1}, \[Beta]] + 
     (I/28)*Pi*G[{1, 1, -1}, \[Beta]] + (I/28)*Pi*G[{1, 1, 1}, \[Beta]] - 
     (I/9)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((4*I)/9)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     (I/3)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     (I/3)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     (I/3)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + ((2*I)/3)*Pi*
      G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - ((4*I)/9)*Pi*
      G[{-c^(-1), 1, -1}, \[Beta]] - (I/9)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + 
     (I/3)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((2*I)/3)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     ((2*I)/3)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     I*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     (I/3)*Pi*G[{c^(-1), -1, 1}, \[Beta]] + 
     (I/3)*Pi*G[{c^(-1), -1, -c^(-1)}, \[Beta]] + 
     (I/3)*Pi*G[{c^(-1), 0, -1}, \[Beta]] + 
     (I/3)*Pi*G[{c^(-1), 0, 1}, \[Beta]] - ((2*I)/3)*Pi*
      G[{c^(-1), 0, -c^(-1)}, \[Beta]] - 
     (I/3)*Pi*G[{c^(-1), 1, -1}, \[Beta]] + 
     (I/3)*Pi*G[{c^(-1), 1, -c^(-1)}, \[Beta]] - 
     (11*G[{-1, -1, -1, -1}, \[Beta]])/280 - (11*G[{-1, -1, -1, 1}, \[Beta]])/
      280 + (3*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{-1, -1, 1, -1}, \[Beta]])/280 - (11*G[{-1, -1, 1, 1}, \[Beta]])/
      280 + (3*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, -1, -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{-1, -1, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-1, -1, -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{-1, -1, -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-1, -1, -e, -1}, \[Beta]])/40 - (3*G[{-1, -1, -e, 1}, \[Beta]])/
      40 + (3*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{-1, 1, -1, -1}, \[Beta]])/280 - (11*G[{-1, 1, -1, 1}, \[Beta]])/
      280 + (3*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{-1, 1, 1, -1}, \[Beta]])/280 - (11*G[{-1, 1, 1, 1}, \[Beta]])/
      280 + (3*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, 1, -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{-1, 1, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-1, 1, -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{-1, 1, -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-1, 1, -e, -1}, \[Beta]])/40 - (3*G[{-1, 1, -e, 1}, \[Beta]])/40 + 
     (3*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, -c^(-1), -1, -1}, \[Beta]])/10 + 
     (3*G[{-1, -c^(-1), -1, 1}, \[Beta]])/10 - 
     (3*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/10 + 
     (3*G[{-1, -c^(-1), 1, -1}, \[Beta]])/10 + 
     (3*G[{-1, -c^(-1), 1, 1}, \[Beta]])/10 - 
     (3*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/10 - 
     (3*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/10 - 
     (3*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/10 + 
     (3*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/10 - 
     (9*G[{-1, -e^(-1), -1, -1}, \[Beta]])/40 - 
     (9*G[{-1, -e^(-1), -1, 1}, \[Beta]])/40 + 
     (9*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-1, -e^(-1), 1, -1}, \[Beta]])/40 - 
     (9*G[{-1, -e^(-1), 1, 1}, \[Beta]])/40 + 
     (9*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/20 + 
     (3*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/40 + 
     (3*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/40 - 
     (3*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, -e^(-1), -e, -1}, \[Beta]])/40 + 
     (3*G[{-1, -e^(-1), -e, 1}, \[Beta]])/40 - 
     (3*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-1, -e, -1, -1}, \[Beta]])/40 - (9*G[{-1, -e, -1, 1}, \[Beta]])/
      40 + (9*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-1, -e, 1, -1}, \[Beta]])/40 - (9*G[{-1, -e, 1, 1}, \[Beta]])/40 + 
     (9*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, -e, -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{-1, -e, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/20 + 
     (3*G[{-1, -e, -e^(-1), -1}, \[Beta]])/40 + 
     (3*G[{-1, -e, -e^(-1), 1}, \[Beta]])/40 - 
     (3*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/40 + 
     (3*G[{-1, -e, -e, -1}, \[Beta]])/40 + (3*G[{-1, -e, -e, 1}, \[Beta]])/
      40 - (3*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/40 + 
     G[{0, -1, -1, -1}, \[Beta]]/9 + G[{0, -1, -1, 1}, \[Beta]]/9 + 
     (7*G[{0, -1, 1, -1}, \[Beta]])/9 + (7*G[{0, -1, 1, 1}, \[Beta]])/9 + 
     (2*G[{0, -1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{0, -1, -c^(-1), 1}, \[Beta]])/3 - 
     (4*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     (2*G[{0, -1, -e^(-1), -1}, \[Beta]])/3 - 
     (2*G[{0, -1, -e^(-1), 1}, \[Beta]])/3 + 
     (2*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/3 - 
     (2*G[{0, -1, -e, -1}, \[Beta]])/3 - (2*G[{0, -1, -e, 1}, \[Beta]])/3 + 
     (2*G[{0, -1, -e, -c^(-1)}, \[Beta]])/3 + (2*G[{0, 0, -1, -1}, \[Beta]])/
      9 + (2*G[{0, 0, -1, 1}, \[Beta]])/9 + (2*G[{0, 0, 1, -1}, \[Beta]])/9 + 
     (2*G[{0, 0, 1, 1}, \[Beta]])/9 + (4*G[{0, 0, -c^(-1), -1}, \[Beta]])/9 + 
     (4*G[{0, 0, -c^(-1), 1}, \[Beta]])/9 - 
     (8*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/9 - 
     (4*G[{0, 0, -e^(-1), -1}, \[Beta]])/9 - 
     (4*G[{0, 0, -e^(-1), 1}, \[Beta]])/9 + 
     (4*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/9 - 
     (4*G[{0, 0, -e, -1}, \[Beta]])/9 - (4*G[{0, 0, -e, 1}, \[Beta]])/9 + 
     (4*G[{0, 0, -e, -c^(-1)}, \[Beta]])/9 + (7*G[{0, 1, -1, -1}, \[Beta]])/
      9 + (7*G[{0, 1, -1, 1}, \[Beta]])/9 + G[{0, 1, 1, -1}, \[Beta]]/9 + 
     G[{0, 1, 1, 1}, \[Beta]]/9 + (2*G[{0, 1, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{0, 1, -c^(-1), 1}, \[Beta]])/3 - 
     (4*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     (2*G[{0, 1, -e^(-1), -1}, \[Beta]])/3 - 
     (2*G[{0, 1, -e^(-1), 1}, \[Beta]])/3 + 
     (2*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/3 - 
     (2*G[{0, 1, -e, -1}, \[Beta]])/3 - (2*G[{0, 1, -e, 1}, \[Beta]])/3 + 
     (2*G[{0, 1, -e, -c^(-1)}, \[Beta]])/3 + 
     (4*G[{0, -c^(-1), -1, -1}, \[Beta]])/9 + 
     (4*G[{0, -c^(-1), -1, 1}, \[Beta]])/9 - 
     (4*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (4*G[{0, -c^(-1), 1, -1}, \[Beta]])/9 + 
     (4*G[{0, -c^(-1), 1, 1}, \[Beta]])/9 - 
     (4*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (20*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/9 - 
     (20*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/9 + 
     (32*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/9 + 
     (8*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/9 + 
     (8*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/9 - 
     (8*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/9 + 
     (8*G[{0, -c^(-1), -e, -1}, \[Beta]])/9 + 
     (8*G[{0, -c^(-1), -e, 1}, \[Beta]])/9 - 
     (8*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/9 - 
     (2*G[{0, -e^(-1), -1, -1}, \[Beta]])/3 - 
     (2*G[{0, -e^(-1), -1, 1}, \[Beta]])/3 + 
     (2*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/3 - 
     (2*G[{0, -e^(-1), 1, -1}, \[Beta]])/3 - 
     (2*G[{0, -e^(-1), 1, 1}, \[Beta]])/3 + 
     (2*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/3 + 
     (4*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/9 + 
     (4*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/9 - 
     (4*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/9 + 
     (2*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/9 + 
     (2*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/9 - 
     (2*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/9 + 
     (2*G[{0, -e^(-1), -e, -1}, \[Beta]])/9 + 
     (2*G[{0, -e^(-1), -e, 1}, \[Beta]])/9 - 
     (2*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/9 - 
     (2*G[{0, -e, -1, -1}, \[Beta]])/3 - (2*G[{0, -e, -1, 1}, \[Beta]])/3 + 
     (2*G[{0, -e, -1, -c^(-1)}, \[Beta]])/3 - (2*G[{0, -e, 1, -1}, \[Beta]])/
      3 - (2*G[{0, -e, 1, 1}, \[Beta]])/3 + 
     (2*G[{0, -e, 1, -c^(-1)}, \[Beta]])/3 + 
     (4*G[{0, -e, -c^(-1), -1}, \[Beta]])/9 + 
     (4*G[{0, -e, -c^(-1), 1}, \[Beta]])/9 - 
     (4*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/9 + 
     (2*G[{0, -e, -e^(-1), -1}, \[Beta]])/9 + 
     (2*G[{0, -e, -e^(-1), 1}, \[Beta]])/9 - 
     (2*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/9 + 
     (2*G[{0, -e, -e, -1}, \[Beta]])/9 + (2*G[{0, -e, -e, 1}, \[Beta]])/9 - 
     (2*G[{0, -e, -e, -c^(-1)}, \[Beta]])/9 - 
     (11*G[{1, -1, -1, -1}, \[Beta]])/280 - (11*G[{1, -1, -1, 1}, \[Beta]])/
      280 + (3*G[{1, -1, -1, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{1, -1, 1, -1}, \[Beta]])/280 - (11*G[{1, -1, 1, 1}, \[Beta]])/
      280 + (3*G[{1, -1, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -1, -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{1, -1, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{1, -1, -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{1, -1, -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{1, -1, -e, -1}, \[Beta]])/40 - (3*G[{1, -1, -e, 1}, \[Beta]])/40 + 
     (3*G[{1, -1, -e, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{1, 1, -1, -1}, \[Beta]])/280 - (11*G[{1, 1, -1, 1}, \[Beta]])/
      280 + (3*G[{1, 1, -1, -c^(-1)}, \[Beta]])/40 - 
     (11*G[{1, 1, 1, -1}, \[Beta]])/280 - (11*G[{1, 1, 1, 1}, \[Beta]])/280 + 
     (3*G[{1, 1, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, 1, -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{1, 1, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{1, 1, -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{1, 1, -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{1, 1, -e, -1}, \[Beta]])/40 - (3*G[{1, 1, -e, 1}, \[Beta]])/40 + 
     (3*G[{1, 1, -e, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -c^(-1), -1, -1}, \[Beta]])/10 + 
     (3*G[{1, -c^(-1), -1, 1}, \[Beta]])/10 - 
     (3*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/10 + 
     (3*G[{1, -c^(-1), 1, -1}, \[Beta]])/10 + 
     (3*G[{1, -c^(-1), 1, 1}, \[Beta]])/10 - 
     (3*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/10 - 
     (3*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/10 - 
     (3*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/10 + 
     (3*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/10 - 
     (9*G[{1, -e^(-1), -1, -1}, \[Beta]])/40 - 
     (9*G[{1, -e^(-1), -1, 1}, \[Beta]])/40 + 
     (9*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{1, -e^(-1), 1, -1}, \[Beta]])/40 - 
     (9*G[{1, -e^(-1), 1, 1}, \[Beta]])/40 + 
     (9*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/20 + 
     (3*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/40 + 
     (3*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/40 - 
     (3*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -e^(-1), -e, -1}, \[Beta]])/40 + 
     (3*G[{1, -e^(-1), -e, 1}, \[Beta]])/40 - 
     (3*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{1, -e, -1, -1}, \[Beta]])/40 - (9*G[{1, -e, -1, 1}, \[Beta]])/40 + 
     (9*G[{1, -e, -1, -c^(-1)}, \[Beta]])/40 - (9*G[{1, -e, 1, -1}, \[Beta]])/
      40 - (9*G[{1, -e, 1, 1}, \[Beta]])/40 + 
     (9*G[{1, -e, 1, -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -e, -c^(-1), -1}, \[Beta]])/20 + 
     (3*G[{1, -e, -c^(-1), 1}, \[Beta]])/20 - 
     (3*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/20 + 
     (3*G[{1, -e, -e^(-1), -1}, \[Beta]])/40 + 
     (3*G[{1, -e, -e^(-1), 1}, \[Beta]])/40 - 
     (3*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/40 + 
     (3*G[{1, -e, -e, -1}, \[Beta]])/40 + (3*G[{1, -e, -e, 1}, \[Beta]])/40 - 
     (3*G[{1, -e, -e, -c^(-1)}, \[Beta]])/40 + 
     (17*G[{-c^(-1), -1, -1, -1}, \[Beta]])/90 + 
     (17*G[{-c^(-1), -1, -1, 1}, \[Beta]])/90 - 
     (3*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/10 - 
     (13*G[{-c^(-1), -1, 1, -1}, \[Beta]])/90 - 
     (13*G[{-c^(-1), -1, 1, 1}, \[Beta]])/90 - 
     (3*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/10 - 
     (14*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/15 - 
     (14*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/15 + 
     (19*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/15 + 
     (19*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/30 + 
     (19*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/30 - 
     (19*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/30 + 
     (19*G[{-c^(-1), -1, -e, -1}, \[Beta]])/30 + 
     (19*G[{-c^(-1), -1, -e, 1}, \[Beta]])/30 - 
     (19*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/30 - 
     G[{-c^(-1), 0, -1, -1}, \[Beta]]/3 - G[{-c^(-1), 0, -1, 1}, \[Beta]]/3 - 
     G[{-c^(-1), 0, 1, -1}, \[Beta]]/3 - G[{-c^(-1), 0, 1, 1}, \[Beta]]/3 - 
     (2*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/3 + 
     (4*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, -e, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), 0, -e, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/3 - 
     (13*G[{-c^(-1), 1, -1, -1}, \[Beta]])/90 - 
     (13*G[{-c^(-1), 1, -1, 1}, \[Beta]])/90 - 
     (3*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/10 + 
     (17*G[{-c^(-1), 1, 1, -1}, \[Beta]])/90 + 
     (17*G[{-c^(-1), 1, 1, 1}, \[Beta]])/90 - 
     (3*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/10 - 
     (14*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/15 - 
     (14*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/15 + 
     (19*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/15 + 
     (19*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/30 + 
     (19*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/30 - 
     (19*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/30 + 
     (19*G[{-c^(-1), 1, -e, -1}, \[Beta]])/30 + 
     (19*G[{-c^(-1), 1, -e, 1}, \[Beta]])/30 - 
     (19*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/30 - 
     (19*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/30 - 
     (19*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/30 + 
     (13*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/10 - 
     (19*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/30 - 
     (19*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/30 + 
     (13*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/10 + 
     (107*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/45 + 
     (107*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/45 - 
     (152*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/45 - 
     (97*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/90 - 
     (97*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/90 + 
     (97*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/90 - 
     (97*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/90 - 
     (97*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/90 + 
     (97*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/90 + 
     (2*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/9 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/9 + 
     (4*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e, -1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, -1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, 1, -1}, \[Beta]])/3 + 
     (2*G[{-c^(-1), -e, 1, 1}, \[Beta]])/3 - 
     (2*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/3 - 
     (4*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/9 - 
     (4*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/9 + 
     (4*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e, -e, -1}, \[Beta]])/9 - 
     (2*G[{-c^(-1), -e, -e, 1}, \[Beta]])/9 + 
     (2*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/9 - 
     G[{c^(-1), -1, 1, -1}, \[Beta]]/3 - G[{c^(-1), -1, 1, 1}, \[Beta]]/3 - 
     G[{c^(-1), -1, -c^(-1), -1}, \[Beta]]/3 - 
     G[{c^(-1), -1, -c^(-1), 1}, \[Beta]]/3 + 
     (2*G[{c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     G[{c^(-1), -1, -e^(-1), -1}, \[Beta]]/3 + 
     G[{c^(-1), -1, -e^(-1), 1}, \[Beta]]/3 - 
     G[{c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), -1, -e, -1}, \[Beta]]/3 + G[{c^(-1), -1, -e, 1}, \[Beta]]/3 - 
     G[{c^(-1), -1, -e, -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), 0, -1, -1}, \[Beta]]/3 + G[{c^(-1), 0, -1, 1}, \[Beta]]/3 + 
     G[{c^(-1), 0, 1, -1}, \[Beta]]/3 + G[{c^(-1), 0, 1, 1}, \[Beta]]/3 + 
     (2*G[{c^(-1), 0, -c^(-1), -1}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -c^(-1), 1}, \[Beta]])/3 - 
     (4*G[{c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -e^(-1), -1}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -e^(-1), 1}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -e, -1}, \[Beta]])/3 - 
     (2*G[{c^(-1), 0, -e, 1}, \[Beta]])/3 + 
     (2*G[{c^(-1), 0, -e, -c^(-1)}, \[Beta]])/3 - 
     G[{c^(-1), 1, -1, -1}, \[Beta]]/3 - G[{c^(-1), 1, -1, 1}, \[Beta]]/3 - 
     G[{c^(-1), 1, -c^(-1), -1}, \[Beta]]/3 - 
     G[{c^(-1), 1, -c^(-1), 1}, \[Beta]]/3 + 
     (2*G[{c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/3 + 
     G[{c^(-1), 1, -e^(-1), -1}, \[Beta]]/3 + 
     G[{c^(-1), 1, -e^(-1), 1}, \[Beta]]/3 - 
     G[{c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), 1, -e, -1}, \[Beta]]/3 + G[{c^(-1), 1, -e, 1}, \[Beta]]/3 - 
     G[{c^(-1), 1, -e, -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -1, -1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -1, 1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), 1, -1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), 1, 1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -e, -1}, \[Beta]]/3 + 
     G[{c^(-1), -c^(-1), -e, 1}, \[Beta]]/3 - 
     G[{c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]]/3 - 
     (9*G[{-e^(-1), -1, -1, -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -1, -1, 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -1, 1, -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -1, 1, 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/20 + 
     (9*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/20 - 
     (9*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (9*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -1, -e, -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -1, -e, 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, -1, -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, -1, 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, 1, -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, 1, 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/20 + 
     (9*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/20 - 
     (9*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (9*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, -e, -1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), 1, -e, 1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/10 - 
     (3*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/10 + 
     (3*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/10 + 
     (3*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/10 + 
     (3*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/10 - 
     (3*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/10 + 
     (3*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/10 + 
     (3*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/10 - 
     (3*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/10 + 
     (9*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/20 - 
     (3*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/20 + 
     (3*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e, -1, -1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e, -1, 1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e, 1, -1}, \[Beta]])/40 + 
     (9*G[{-e^(-1), -e, 1, 1}, \[Beta]])/40 - 
     (9*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/20 - 
     (3*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/20 + 
     (3*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e, -e, -1}, \[Beta]])/40 - 
     (3*G[{-e^(-1), -e, -e, 1}, \[Beta]])/40 + 
     (3*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e, -1, -1, -1}, \[Beta]])/40 - (9*G[{-e, -1, -1, 1}, \[Beta]])/
      40 + (9*G[{-e, -1, -1, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e, -1, 1, -1}, \[Beta]])/40 - (9*G[{-e, -1, 1, 1}, \[Beta]])/40 + 
     (9*G[{-e, -1, 1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e, -1, -c^(-1), -1}, \[Beta]])/20 + 
     (9*G[{-e, -1, -c^(-1), 1}, \[Beta]])/20 - 
     (9*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (9*G[{-e, -1, -e^(-1), -1}, \[Beta]])/40 - 
     (9*G[{-e, -1, -e^(-1), 1}, \[Beta]])/40 + 
     (9*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e, -1, -e, -1}, \[Beta]])/40 - (9*G[{-e, -1, -e, 1}, \[Beta]])/
      40 + (9*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e, 1, -1, -1}, \[Beta]])/40 - (9*G[{-e, 1, -1, 1}, \[Beta]])/40 + 
     (9*G[{-e, 1, -1, -c^(-1)}, \[Beta]])/40 - (9*G[{-e, 1, 1, -1}, \[Beta]])/
      40 - (9*G[{-e, 1, 1, 1}, \[Beta]])/40 + 
     (9*G[{-e, 1, 1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e, 1, -c^(-1), -1}, \[Beta]])/20 + 
     (9*G[{-e, 1, -c^(-1), 1}, \[Beta]])/20 - 
     (9*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (9*G[{-e, 1, -e^(-1), -1}, \[Beta]])/40 - 
     (9*G[{-e, 1, -e^(-1), 1}, \[Beta]])/40 + 
     (9*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (9*G[{-e, 1, -e, -1}, \[Beta]])/40 - (9*G[{-e, 1, -e, 1}, \[Beta]])/40 + 
     (9*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/10 - 
     (3*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/10 + 
     (3*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/10 + 
     (3*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/10 + 
     (3*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/10 - 
     (3*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/10 + 
     (3*G[{-e, -c^(-1), -e, -1}, \[Beta]])/10 + 
     (3*G[{-e, -c^(-1), -e, 1}, \[Beta]])/10 - 
     (3*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/10 + 
     (9*G[{-e, -e^(-1), -1, -1}, \[Beta]])/40 + 
     (9*G[{-e, -e^(-1), -1, 1}, \[Beta]])/40 - 
     (9*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e, -e^(-1), 1, -1}, \[Beta]])/40 + 
     (9*G[{-e, -e^(-1), 1, 1}, \[Beta]])/40 - 
     (9*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/20 - 
     (3*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/20 + 
     (3*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e, -e^(-1), -e, -1}, \[Beta]])/40 - 
     (3*G[{-e, -e^(-1), -e, 1}, \[Beta]])/40 + 
     (3*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e, -e, -1, -1}, \[Beta]])/40 + (9*G[{-e, -e, -1, 1}, \[Beta]])/
      40 - (9*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/40 + 
     (9*G[{-e, -e, 1, -1}, \[Beta]])/40 + (9*G[{-e, -e, 1, 1}, \[Beta]])/40 - 
     (9*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e, -e, -c^(-1), -1}, \[Beta]])/20 - 
     (3*G[{-e, -e, -c^(-1), 1}, \[Beta]])/20 + 
     (3*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/20 - 
     (3*G[{-e, -e, -e^(-1), -1}, \[Beta]])/40 - 
     (3*G[{-e, -e, -e^(-1), 1}, \[Beta]])/40 + 
     (3*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/40 - 
     (3*G[{-e, -e, -e, -1}, \[Beta]])/40 - (3*G[{-e, -e, -e, 1}, \[Beta]])/
      40 + (3*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/40 + 
     (I/14)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + (I/14)*Pi*G[{-1, 1}, \[Beta]]*
      MZV[-1] + ((2*I)/9)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((2*I)/9)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((4*I)/9)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] + 
     (I/14)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + (I/14)*Pi*G[{1, 1}, \[Beta]]*
      MZV[-1] - ((2*I)/9)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((2*I)/9)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + 
     (I/3)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     (G[{-1, -1, -1}, \[Beta]]*MZV[-1])/280 - 
     (G[{-1, -1, 1}, \[Beta]]*MZV[-1])/280 + 
     (3*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/40 - 
     (G[{-1, 1, -1}, \[Beta]]*MZV[-1])/280 - (G[{-1, 1, 1}, \[Beta]]*MZV[-1])/
      280 + (3*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/10 + 
     (3*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/10 - 
     (9*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/20 + 
     (3*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/20 + 
     (3*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/40 + 
     (2*G[{0, -1, -1}, \[Beta]]*MZV[-1])/9 + 
     (14*G[{0, -1, 1}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{0, -1, -e}, \[Beta]]*MZV[-1])/3 + 
     (4*G[{0, 0, -1}, \[Beta]]*MZV[-1])/9 + (4*G[{0, 0, 1}, \[Beta]]*MZV[-1])/
      9 - (4*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/9 - 
     (4*G[{0, 0, -e}, \[Beta]]*MZV[-1])/9 + 
     (14*G[{0, 1, -1}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{0, 1, 1}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{0, 1, -e}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/9 - 
     (4*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/9 - 
     (8*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (8*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (8*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (4*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{0, -e, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{0, -e, 1}, \[Beta]]*MZV[-1])/3 + 
     (4*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{0, -e, -e}, \[Beta]]*MZV[-1])/9 - 
     (G[{1, -1, -1}, \[Beta]]*MZV[-1])/280 - (G[{1, -1, 1}, \[Beta]]*MZV[-1])/
      280 + (3*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{1, -1, -e}, \[Beta]]*MZV[-1])/40 - 
     (G[{1, 1, -1}, \[Beta]]*MZV[-1])/280 - (G[{1, 1, 1}, \[Beta]]*MZV[-1])/
      280 + (3*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{1, 1, -e}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/10 + 
     (3*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/10 - 
     (3*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/10 - 
     (9*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/20 + 
     (3*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{1, -e, -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{1, -e, 1}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/20 + 
     (3*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/40 + 
     (3*G[{1, -e, -e}, \[Beta]]*MZV[-1])/40 + 
     (7*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/90 - 
     (53*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/90 - 
     (3*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (19*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/30 + 
     (19*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/30 - 
     (2*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/3 - 
     (53*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/90 + 
     (7*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/90 - 
     (3*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/5 + 
     (19*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/30 + 
     (19*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/30 + 
     (G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/30 + 
     (G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/30 + 
     (62*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/45 - 
     (97*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/90 - 
     (97*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/90 + 
     (2*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/9 + 
     (2*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/3 - 
     (4*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/9 - 
     (2*G[{c^(-1), -1, 1}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), -1, -e}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{c^(-1), 0, -1}, \[Beta]]*MZV[-1])/3 + 
     (2*G[{c^(-1), 0, 1}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{c^(-1), 0, -e}, \[Beta]]*MZV[-1])/3 - 
     (2*G[{c^(-1), 1, -1}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), 1, -e}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/3 - 
     (G[{c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/3 + 
     (G[{c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/3 - 
     (9*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (9*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (9*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (3*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (3*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/10 + 
     (9*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, -1, -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, -1, 1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (9*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, 1, -1}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, 1, 1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (9*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (9*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (3*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/10 + 
     (3*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/10 + 
     (9*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/40 + 
     (9*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/20 - 
     (3*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/40 - 
     (3*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/40 + (I/14)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 + (I/14)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     (I/18)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - 
     (G[{-1, -1}, \[Beta]]*MZV[-1]^2)/280 - (G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      280 + (3*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/20 - 
     (3*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/40 - 
     (3*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/40 + 
     (2*G[{0, -1}, \[Beta]]*MZV[-1]^2)/9 + (2*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      9 - (2*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/9 - 
     (2*G[{0, -e}, \[Beta]]*MZV[-1]^2)/9 - (G[{1, -1}, \[Beta]]*MZV[-1]^2)/
      280 - (G[{1, 1}, \[Beta]]*MZV[-1]^2)/280 + 
     (3*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/20 - 
     (3*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/40 - 
     (3*G[{1, -e}, \[Beta]]*MZV[-1]^2)/40 + 
     (7*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/90 + 
     (7*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/90 - 
     (16*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/45 + 
     (2*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/9 + 
     (2*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/9 - 
     (9*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/40 - 
     (9*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/40 + 
     (3*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/20 + 
     (3*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/40 + 
     (3*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/40 - 
     (9*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/40 - 
     (9*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/40 + 
     (3*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/20 + 
     (3*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/40 + 
     (3*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/40 + ((11*I)/378)*Pi*MZV[-1]^3 - 
     (G[{-1}, \[Beta]]*MZV[-1]^3)/420 - (G[{1}, \[Beta]]*MZV[-1]^3)/420 + 
     (11*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/135 - 
     (G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/20 - (G[{-e}, \[Beta]]*MZV[-1]^3)/20 - 
     (11*MZV[-1]^4)/1890 - (I/28)*Pi*G[{-1}, \[Beta]]*MZV[2] - 
     (I/28)*Pi*G[{1}, \[Beta]]*MZV[2] - ((5*I)/36)*Pi*G[{-c^(-1)}, \[Beta]]*
      MZV[2] + (I/3)*Pi*G[{c^(-1)}, \[Beta]]*MZV[2] + 
     (3*G[{-1, -1}, \[Beta]]*MZV[2])/560 + (3*G[{-1, 1}, \[Beta]]*MZV[2])/
      560 - (3*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/40 - 
     (3*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/80 - 
     (3*G[{-1, -e}, \[Beta]]*MZV[2])/80 - (4*G[{0, -1}, \[Beta]]*MZV[2])/9 - 
     (4*G[{0, 1}, \[Beta]]*MZV[2])/9 + (10*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/
      9 - (G[{0, -e^(-1)}, \[Beta]]*MZV[2])/9 - (G[{0, -e}, \[Beta]]*MZV[2])/
      9 + (3*G[{1, -1}, \[Beta]]*MZV[2])/560 + (3*G[{1, 1}, \[Beta]]*MZV[2])/
      560 - (3*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/40 - 
     (3*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/80 - (3*G[{1, -e}, \[Beta]]*MZV[2])/
      80 - (7*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/45 - 
     (7*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/45 - 
     (7*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/180 + 
     (G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/9 + 
     (G[{-c^(-1), -e}, \[Beta]]*MZV[2])/9 - 
     (G[{c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/2 + 
     (39*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/80 + 
     (39*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/80 - 
     (21*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[2])/40 + 
     (3*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/80 + 
     (3*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/80 + 
     (39*G[{-e, -1}, \[Beta]]*MZV[2])/80 + (39*G[{-e, 1}, \[Beta]]*MZV[2])/
      80 - (21*G[{-e, -c^(-1)}, \[Beta]]*MZV[2])/40 + 
     (3*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/80 + 
     (3*G[{-e, -e}, \[Beta]]*MZV[2])/80 + ((31*I)/252)*Pi*MZV[-1]*MZV[2] - 
     (39*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/280 - 
     (39*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/280 - 
     (23*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/180 - 
     (G[{c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/2 + 
     (21*G[{-e^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/40 + 
     (21*G[{-e}, \[Beta]]*MZV[-1]*MZV[2])/40 + (181*MZV[-1]^2*MZV[2])/2520 + 
     (7991*MZV[2]^2)/25200 + ((523*I)/756)*Pi*MZV[3] + 
     (529*G[{-1}, \[Beta]]*MZV[3])/840 + (529*G[{1}, \[Beta]]*MZV[3])/840 - 
     (205*G[{-c^(-1)}, \[Beta]]*MZV[3])/216 - (5*G[{c^(-1)}, \[Beta]]*MZV[3])/
      12 + (3*G[{-e^(-1)}, \[Beta]]*MZV[3])/20 + (3*G[{-e}, \[Beta]]*MZV[3])/
      20 + (293*MZV[-1]*MZV[3])/1512 - (133*MZV[-3, 1])/180}, 0, 5, 1], 
 K[31] -> SeriesData[\[Epsilon], 0, {MZV[2]/4, (I/4)*Pi*MZV[2] + 
     (G[{-1}, \[Beta]]*MZV[2])/4 + (G[{1}, \[Beta]]*MZV[2])/4 + 
     (MZV[-1]*MZV[2])/2 + (5*MZV[3])/4, (I/4)*Pi*G[{-1}, \[Beta]]*MZV[2] + 
     (I/4)*Pi*G[{1}, \[Beta]]*MZV[2] + (G[{-1, -1}, \[Beta]]*MZV[2])/4 + 
     (G[{-1, 1}, \[Beta]]*MZV[2])/4 + (G[{1, -1}, \[Beta]]*MZV[2])/4 + 
     (G[{1, 1}, \[Beta]]*MZV[2])/4 + (I/2)*Pi*MZV[-1]*MZV[2] + 
     (G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/2 + (G[{1}, \[Beta]]*MZV[-1]*MZV[2])/
      2 + (MZV[-1]^2*MZV[2])/2 + (23*MZV[2]^2)/20 + ((5*I)/4)*Pi*MZV[3] + 
     (5*G[{-1}, \[Beta]]*MZV[3])/4 + (5*G[{1}, \[Beta]]*MZV[3])/4 + 
     (5*MZV[-1]*MZV[3])/2}, 2, 5, 1], 
 K[32] -> SeriesData[\[Epsilon], 0, {-53/28, 0, (-181*MZV[2])/28, 
    (-499*MZV[3])/42, (-12363*MZV[2]^2)/280}, 0, 5, 1], 
 K[33] -> SeriesData[\[Epsilon], 0, 
   {-50/21, ((-50*I)/21)*Pi - (110*G[{-1}, \[Beta]])/21 - 
     (110*G[{1}, \[Beta]])/21 + (20*G[{-c^(-1)}, \[Beta]])/7 - 
     (160*MZV[-1])/21, ((-110*I)/21)*Pi*G[{-1}, \[Beta]] - 
     ((110*I)/21)*Pi*G[{1}, \[Beta]] + ((20*I)/7)*Pi*G[{-c^(-1)}, \[Beta]] - 
     (290*G[{-1, -1}, \[Beta]])/21 - (290*G[{-1, 1}, \[Beta]])/21 + 
     (60*G[{-1, -c^(-1)}, \[Beta]])/7 - (290*G[{1, -1}, \[Beta]])/21 - 
     (290*G[{1, 1}, \[Beta]])/21 + (60*G[{1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -1}, \[Beta]])/7 + (60*G[{-c^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -c^(-1)}, \[Beta]])/7 - ((160*I)/21)*Pi*MZV[-1] - 
     (400*G[{-1}, \[Beta]]*MZV[-1])/21 - (400*G[{1}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-c^(-1)}, \[Beta]]*MZV[-1])/7 - (40*MZV[-1]^2)/3 + 10*MZV[2], 
    ((-260*I)/21)*Pi*G[{-1, -1}, \[Beta]] - ((320*I)/21)*Pi*
      G[{-1, 1}, \[Beta]] + ((60*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{0, -1}, \[Beta]] - ((20*I)/7)*Pi*G[{0, 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]] - ((320*I)/21)*Pi*
      G[{1, -1}, \[Beta]] - ((260*I)/21)*Pi*G[{1, 1}, \[Beta]] + 
     ((60*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]] + ((80*I)/7)*Pi*
      G[{-c^(-1), -1}, \[Beta]] + ((80*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]] - 
     (680*G[{-1, -1, -1}, \[Beta]])/21 - (680*G[{-1, -1, 1}, \[Beta]])/21 + 
     20*G[{-1, -1, -c^(-1)}, \[Beta]] - (740*G[{-1, 1, -1}, \[Beta]])/21 - 
     (740*G[{-1, 1, 1}, \[Beta]])/21 + 20*G[{-1, 1, -c^(-1)}, \[Beta]] + 
     (180*G[{-1, -c^(-1), -1}, \[Beta]])/7 + 
     (180*G[{-1, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), -1}, \[Beta]])/7 - (40*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 + (40*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, -e, -1}, \[Beta]])/7 - (40*G[{-1, -e, 1}, \[Beta]])/7 + 
     (40*G[{-1, -e, -c^(-1)}, \[Beta]])/7 - (20*G[{0, -1, -1}, \[Beta]])/7 - 
     (20*G[{0, -1, 1}, \[Beta]])/7 - (20*G[{0, 1, -1}, \[Beta]])/7 - 
     (20*G[{0, 1, 1}, \[Beta]])/7 - (40*G[{0, -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{0, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -1}, \[Beta]])/7 + (40*G[{0, -e^(-1), 1}, \[Beta]])/
      7 - (40*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{0, -e, -1}, \[Beta]])/7 + (40*G[{0, -e, 1}, \[Beta]])/7 - 
     (40*G[{0, -e, -c^(-1)}, \[Beta]])/7 - (740*G[{1, -1, -1}, \[Beta]])/21 - 
     (740*G[{1, -1, 1}, \[Beta]])/21 + 20*G[{1, -1, -c^(-1)}, \[Beta]] - 
     (680*G[{1, 1, -1}, \[Beta]])/21 - (680*G[{1, 1, 1}, \[Beta]])/21 + 
     20*G[{1, 1, -c^(-1)}, \[Beta]] + (180*G[{1, -c^(-1), -1}, \[Beta]])/7 + 
     (180*G[{1, -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), -1}, \[Beta]])/7 - (40*G[{1, -e^(-1), 1}, \[Beta]])/
      7 + (40*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, -e, -1}, \[Beta]])/7 - (40*G[{1, -e, 1}, \[Beta]])/7 + 
     (40*G[{1, -e, -c^(-1)}, \[Beta]])/7 + 
     (160*G[{-c^(-1), -1, -1}, \[Beta]])/7 + 
     (160*G[{-c^(-1), -1, 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (160*G[{-c^(-1), 1, -1}, \[Beta]])/7 + (160*G[{-c^(-1), 1, 1}, \[Beta]])/
      7 - (80*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/7 - ((400*I)/21)*Pi*
      G[{-1}, \[Beta]]*MZV[-1] - ((400*I)/21)*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] - 
     (940*G[{-1, -1}, \[Beta]]*MZV[-1])/21 - 
     (1060*G[{-1, 1}, \[Beta]]*MZV[-1])/21 + 
     (240*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, -e}, \[Beta]]*MZV[-1])/7 - (40*G[{0, -1}, \[Beta]]*MZV[-1])/
      7 - (40*G[{0, 1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, -e}, \[Beta]]*MZV[-1])/7 - (1060*G[{1, -1}, \[Beta]]*MZV[-1])/
      21 - (940*G[{1, 1}, \[Beta]]*MZV[-1])/21 + 
     (240*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, -e}, \[Beta]]*MZV[-1])/7 + 
     (240*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (240*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     ((40*I)/3)*Pi*MZV[-1]^2 - (760*G[{-1}, \[Beta]]*MZV[-1]^2)/21 - 
     (760*G[{1}, \[Beta]]*MZV[-1]^2)/21 + 
     (160*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - (1040*MZV[-1]^3)/63 + 
     ((80*I)/21)*Pi*MZV[2] + (230*G[{-1}, \[Beta]]*MZV[2])/7 + 
     (230*G[{1}, \[Beta]]*MZV[2])/7 - (160*G[{-c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (300*MZV[-1]*MZV[2])/7 + (1300*MZV[3])/63, 
    ((-80*I)/3)*Pi*G[{-1, -1, -1}, \[Beta]] - ((680*I)/21)*Pi*
      G[{-1, -1, 1}, \[Beta]] + (20*I)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] - ((80*I)/7)*Pi*
      G[{-1, 0, 1}, \[Beta]] + ((120*I)/7)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] - 
     ((800*I)/21)*Pi*G[{-1, 1, -1}, \[Beta]] - ((800*I)/21)*Pi*
      G[{-1, 1, 1}, \[Beta]] + (20*I)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] + 
     ((240*I)/7)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] + 
     ((240*I)/7)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] - 
     ((240*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{-1, -e^(-1), -1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{-1, -e^(-1), 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-1, -e^(-1), -c^(-1)}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{-1, -e, -1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{-1, -e, 1}, \[Beta]] + ((40*I)/7)*Pi*G[{-1, -e, -c^(-1)}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] - 
     (20*I)*Pi*G[{0, -1, 1}, \[Beta]] + ((120*I)/7)*Pi*
      G[{0, -1, -c^(-1)}, \[Beta]] - ((40*I)/7)*Pi*G[{0, 0, -1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{0, 0, 1}, \[Beta]] + ((80*I)/7)*Pi*
      G[{0, 0, -c^(-1)}, \[Beta]] - (20*I)*Pi*G[{0, 1, -1}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{0, 1, 1}, \[Beta]] + ((120*I)/7)*Pi*
      G[{0, 1, -c^(-1)}, \[Beta]] + ((160*I)/7)*Pi*G[{0, -c^(-1), -1}, 
       \[Beta]] + ((160*I)/7)*Pi*G[{0, -c^(-1), 1}, \[Beta]] - 
     ((160*I)/7)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((800*I)/21)*Pi*G[{1, -1, -1}, \[Beta]] - ((800*I)/21)*Pi*
      G[{1, -1, 1}, \[Beta]] + (20*I)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{1, 0, -1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{1, 0, 1}, \[Beta]] + ((120*I)/7)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] - 
     ((680*I)/21)*Pi*G[{1, 1, -1}, \[Beta]] - ((80*I)/3)*Pi*
      G[{1, 1, 1}, \[Beta]] + (20*I)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] + 
     ((240*I)/7)*Pi*G[{1, -c^(-1), -1}, \[Beta]] + 
     ((240*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] - 
     ((240*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{1, -e^(-1), -1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{1, -e^(-1), 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{1, -e^(-1), -c^(-1)}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{1, -e, -1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{1, -e, 1}, \[Beta]] + ((40*I)/7)*Pi*G[{1, -e, -c^(-1)}, \[Beta]] + 
     ((200*I)/7)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] + 
     (40*I)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] - ((200*I)/7)*Pi*
      G[{-c^(-1), -1, -c^(-1)}, \[Beta]] + ((80*I)/7)*Pi*
      G[{-c^(-1), 0, -1}, \[Beta]] + ((80*I)/7)*Pi*G[{-c^(-1), 0, 1}, 
       \[Beta]] - ((160*I)/7)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] + 
     (40*I)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] + ((200*I)/7)*Pi*
      G[{-c^(-1), 1, 1}, \[Beta]] - ((200*I)/7)*Pi*G[{-c^(-1), 1, -c^(-1)}, 
       \[Beta]] - ((320*I)/7)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] - 
     ((320*I)/7)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] + 
     ((320*I)/7)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -e^(-1), -1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -e^(-1), 1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -e, -1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -e, 1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{-c^(-1), -e, -c^(-1)}, \[Beta]] - 
     (1460*G[{-1, -1, -1, -1}, \[Beta]])/21 - 
     (1460*G[{-1, -1, -1, 1}, \[Beta]])/21 + 
     (300*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (1580*G[{-1, -1, 1, -1}, \[Beta]])/21 - 
     (1580*G[{-1, -1, 1, 1}, \[Beta]])/21 + 
     (300*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     60*G[{-1, -1, -c^(-1), -1}, \[Beta]] + 
     60*G[{-1, -1, -c^(-1), 1}, \[Beta]] - 
     40*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (120*G[{-1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-1, -1, -e, -1}, \[Beta]])/7 - (120*G[{-1, -1, -e, 1}, \[Beta]])/
      7 + (120*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, 0, -1, -1}, \[Beta]])/7 - (40*G[{-1, 0, -1, 1}, \[Beta]])/7 - 
     (80*G[{-1, 0, 1, -1}, \[Beta]])/7 - (80*G[{-1, 0, 1, 1}, \[Beta]])/7 - 
     (120*G[{-1, 0, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-1, 0, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, 0, -e^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-1, 0, -e^(-1), 1}, \[Beta]])/7 - 
     (120*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, 0, -e, -1}, \[Beta]])/7 + (120*G[{-1, 0, -e, 1}, \[Beta]])/
      7 - (120*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (1700*G[{-1, 1, -1, -1}, \[Beta]])/21 - 
     (1700*G[{-1, 1, -1, 1}, \[Beta]])/21 + 
     (300*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (1700*G[{-1, 1, 1, -1}, \[Beta]])/21 - (1700*G[{-1, 1, 1, 1}, \[Beta]])/
      21 + (300*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     60*G[{-1, 1, -c^(-1), -1}, \[Beta]] + 
     60*G[{-1, 1, -c^(-1), 1}, \[Beta]] - 
     40*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (120*G[{-1, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-1, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-1, 1, -e, -1}, \[Beta]])/7 - (120*G[{-1, 1, -e, 1}, \[Beta]])/
      7 + (120*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     80*G[{-1, -c^(-1), -1, -1}, \[Beta]] + 
     80*G[{-1, -c^(-1), -1, 1}, \[Beta]] - 
     (320*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     80*G[{-1, -c^(-1), 1, -1}, \[Beta]] + 
     80*G[{-1, -c^(-1), 1, 1}, \[Beta]] - 
     (320*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (80*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (80*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (200*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (160*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (200*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (160*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{-1, -e, -1, -1}, \[Beta]])/7 - (200*G[{-1, -e, -1, 1}, \[Beta]])/
      7 + (160*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{-1, -e, 1, -1}, \[Beta]])/7 - (200*G[{-1, -e, 1, 1}, \[Beta]])/
      7 + (160*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e, -e, -1}, \[Beta]])/7 + (40*G[{-1, -e, -e, 1}, \[Beta]])/
      7 - (40*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (60*G[{0, -1, -1, -1}, \[Beta]])/7 - (60*G[{0, -1, -1, 1}, \[Beta]])/7 - 
     20*G[{0, -1, 1, -1}, \[Beta]] - 20*G[{0, -1, 1, 1}, \[Beta]] - 
     (120*G[{0, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{0, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (120*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (120*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -1, -e, -1}, \[Beta]])/7 + (120*G[{0, -1, -e, 1}, \[Beta]])/
      7 - (120*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, 0, -1, -1}, \[Beta]])/7 - (40*G[{0, 0, -1, 1}, \[Beta]])/7 - 
     (40*G[{0, 0, 1, -1}, \[Beta]])/7 - (40*G[{0, 0, 1, 1}, \[Beta]])/7 - 
     (80*G[{0, 0, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{0, 0, -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (80*G[{0, 0, -e^(-1), -1}, \[Beta]])/7 + 
     (80*G[{0, 0, -e^(-1), 1}, \[Beta]])/7 - 
     (80*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (80*G[{0, 0, -e, -1}, \[Beta]])/7 + (80*G[{0, 0, -e, 1}, \[Beta]])/7 - 
     (80*G[{0, 0, -e, -c^(-1)}, \[Beta]])/7 - 20*G[{0, 1, -1, -1}, \[Beta]] - 
     20*G[{0, 1, -1, 1}, \[Beta]] - (60*G[{0, 1, 1, -1}, \[Beta]])/7 - 
     (60*G[{0, 1, 1, 1}, \[Beta]])/7 - (120*G[{0, 1, -c^(-1), -1}, \[Beta]])/
      7 - (120*G[{0, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (120*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (120*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, 1, -e, -1}, \[Beta]])/7 + (120*G[{0, 1, -e, 1}, \[Beta]])/7 - 
     (120*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{0, -c^(-1), -1, -1}, \[Beta]])/7 - 
     (80*G[{0, -c^(-1), -1, 1}, \[Beta]])/7 + 
     (240*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{0, -c^(-1), 1, -1}, \[Beta]])/7 - 
     (80*G[{0, -c^(-1), 1, 1}, \[Beta]])/7 + 
     (240*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (480*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (480*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (640*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (240*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (240*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (240*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (240*G[{0, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (240*G[{0, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (240*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (120*G[{0, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (120*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (120*G[{0, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (120*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (160*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (160*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -e, -1, -1}, \[Beta]])/7 + (120*G[{0, -e, -1, 1}, \[Beta]])/
      7 - (120*G[{0, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -e, 1, -1}, \[Beta]])/7 + (120*G[{0, -e, 1, 1}, \[Beta]])/7 - 
     (120*G[{0, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (160*G[{0, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (160*G[{0, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{0, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{0, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{0, -e, -e, -1}, \[Beta]])/7 + (40*G[{0, -e, -e, 1}, \[Beta]])/7 - 
     (40*G[{0, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (1700*G[{1, -1, -1, -1}, \[Beta]])/21 - 
     (1700*G[{1, -1, -1, 1}, \[Beta]])/21 + 
     (300*G[{1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (1700*G[{1, -1, 1, -1}, \[Beta]])/21 - (1700*G[{1, -1, 1, 1}, \[Beta]])/
      21 + (300*G[{1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     60*G[{1, -1, -c^(-1), -1}, \[Beta]] + 
     60*G[{1, -1, -c^(-1), 1}, \[Beta]] - 
     40*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (120*G[{1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{1, -1, -e, -1}, \[Beta]])/7 - (120*G[{1, -1, -e, 1}, \[Beta]])/
      7 + (120*G[{1, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{1, 0, -1, -1}, \[Beta]])/7 - (80*G[{1, 0, -1, 1}, \[Beta]])/7 - 
     (40*G[{1, 0, 1, -1}, \[Beta]])/7 - (40*G[{1, 0, 1, 1}, \[Beta]])/7 - 
     (120*G[{1, 0, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{1, 0, -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, 0, -e^(-1), -1}, \[Beta]])/7 + 
     (120*G[{1, 0, -e^(-1), 1}, \[Beta]])/7 - 
     (120*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, 0, -e, -1}, \[Beta]])/7 + (120*G[{1, 0, -e, 1}, \[Beta]])/7 - 
     (120*G[{1, 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (1580*G[{1, 1, -1, -1}, \[Beta]])/21 - (1580*G[{1, 1, -1, 1}, \[Beta]])/
      21 + (300*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (1460*G[{1, 1, 1, -1}, \[Beta]])/21 - (1460*G[{1, 1, 1, 1}, \[Beta]])/
      21 + (300*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     60*G[{1, 1, -c^(-1), -1}, \[Beta]] + 60*G[{1, 1, -c^(-1), 1}, \[Beta]] - 
     40*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (120*G[{1, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (120*G[{1, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (120*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (120*G[{1, 1, -e, -1}, \[Beta]])/7 - (120*G[{1, 1, -e, 1}, \[Beta]])/7 + 
     (120*G[{1, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     80*G[{1, -c^(-1), -1, -1}, \[Beta]] + 
     80*G[{1, -c^(-1), -1, 1}, \[Beta]] - 
     (320*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     80*G[{1, -c^(-1), 1, -1}, \[Beta]] + 80*G[{1, -c^(-1), 1, 1}, \[Beta]] - 
     (320*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (240*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (240*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (80*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (80*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (80*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (80*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (200*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (160*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (200*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (160*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{1, -e, -1, -1}, \[Beta]])/7 - (200*G[{1, -e, -1, 1}, \[Beta]])/
      7 + (160*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{1, -e, 1, -1}, \[Beta]])/7 - (200*G[{1, -e, 1, 1}, \[Beta]])/7 + 
     (160*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e, -e, -1}, \[Beta]])/7 + (40*G[{1, -e, -e, 1}, \[Beta]])/7 - 
     (40*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (360*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 + 
     (360*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (440*G[{-c^(-1), -1, 1, -1}, \[Beta]])/7 + 
     (440*G[{-c^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 0, -1, -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 0, -1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 0, 1, -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 0, 1, 1}, \[Beta]])/7 + 
     (160*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 + 
     (160*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 0, -e, -1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 0, -e, 1}, \[Beta]])/7 + 
     (160*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (440*G[{-c^(-1), 1, -1, -1}, \[Beta]])/7 + 
     (440*G[{-c^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (360*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 + 
     (360*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (640*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (320*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (320*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (320*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (320*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (320*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 - 
     ((820*I)/21)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] - 
     ((1180*I)/21)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     ((240*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((40*I)/7)*Pi*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1] - 
     ((40*I)/7)*Pi*G[{-1, -e}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] + 
     ((160*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((1180*I)/21)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     ((820*I)/21)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     ((240*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((40*I)/7)*Pi*G[{1, -e^(-1)}, \[Beta]]*MZV[-1] - 
     ((40*I)/7)*Pi*G[{1, -e}, \[Beta]]*MZV[-1] + 
     (40*I)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] + 
     (40*I)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] - 
     ((320*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -e}, \[Beta]]*MZV[-1] - 
     (2020*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (2260*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/21 + 
     80*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (120*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (2500*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (2500*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/21 + 
     80*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (120*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (800*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (800*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (480*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 - 40*G[{0, -1, 1}, \[Beta]]*
      MZV[-1] + (120*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, 0, -e}, \[Beta]]*MZV[-1])/7 - 40*G[{0, 1, -1}, \[Beta]]*
      MZV[-1] - (120*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (2500*G[{1, -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (2500*G[{1, -1, 1}, \[Beta]]*MZV[-1])/21 + 
     80*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (120*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{1, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{1, 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (2260*G[{1, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (2020*G[{1, 1, 1}, \[Beta]]*MZV[-1])/21 + 80*G[{1, 1, -c^(-1)}, \[Beta]]*
      MZV[-1] - (120*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (120*G[{1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (800*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (800*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (480*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (240*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     80*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1] + 
     (720*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (320*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (720*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 + 
     80*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1] - 
     (320*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (640*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (640*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 - 
     ((760*I)/21)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 - 
     ((760*I)/21)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     ((160*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - 
     (1660*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (2020*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/21 + 
     (480*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (120*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (120*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 - (80*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (80*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (80*G[{0, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (2020*G[{1, -1}, \[Beta]]*MZV[-1]^2)/21 - 
     (1660*G[{1, 1}, \[Beta]]*MZV[-1]^2)/21 + 
     (480*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (120*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (120*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (440*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (440*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (320*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     ((1040*I)/63)*Pi*MZV[-1]^3 - (2960*G[{-1}, \[Beta]]*MZV[-1]^3)/63 - 
     (2960*G[{1}, \[Beta]]*MZV[-1]^3)/63 + 
     (640*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/21 - (1000*MZV[-1]^4)/63 + 
     ((200*I)/21)*Pi*G[{-1}, \[Beta]]*MZV[2] + ((200*I)/21)*Pi*
      G[{1}, \[Beta]]*MZV[2] - ((40*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] + 
     (510*G[{-1, -1}, \[Beta]]*MZV[2])/7 + (710*G[{-1, 1}, \[Beta]]*MZV[2])/
      7 - (360*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-1, -e}, \[Beta]]*MZV[2])/7 + (180*G[{0, -1}, \[Beta]]*MZV[2])/
      7 + (180*G[{0, 1}, \[Beta]]*MZV[2])/7 - 
     (320*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/7 - (20*G[{0, -e}, \[Beta]]*MZV[2])/
      7 + (710*G[{1, -1}, \[Beta]]*MZV[2])/7 + 
     (510*G[{1, 1}, \[Beta]]*MZV[2])/7 - (360*G[{1, -c^(-1)}, \[Beta]]*
       MZV[2])/7 - (20*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{1, -e}, \[Beta]]*MZV[2])/7 - 80*G[{-c^(-1), -1}, \[Beta]]*
      MZV[2] - 80*G[{-c^(-1), 1}, \[Beta]]*MZV[2] + 
     (520*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (40*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (40*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/7 + ((40*I)/3)*Pi*MZV[-1]*MZV[2] + 
     (820*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (820*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (520*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 + 80*MZV[-1]^2*MZV[2] + 
     (103*MZV[2]^2)/7 + ((580*I)/63)*Pi*MZV[3] + 
     (5470*G[{-1}, \[Beta]]*MZV[3])/63 + (5470*G[{1}, \[Beta]]*MZV[3])/63 - 
     (1390*G[{-c^(-1)}, \[Beta]]*MZV[3])/21 + (6770*MZV[-1]*MZV[3])/63 + 
     (240*MZV[-3, 1])/7}, 0, 5, 1], 
 K[34] -> SeriesData[\[Epsilon], 0, 
   {80/63, ((80*I)/63)*Pi + (200*G[{-1}, \[Beta]])/63 + 
     (200*G[{1}, \[Beta]])/63 - (40*G[{-c^(-1)}, \[Beta]])/21 + 
     (40*MZV[-1])/9, ((200*I)/63)*Pi*G[{-1}, \[Beta]] + 
     ((200*I)/63)*Pi*G[{1}, \[Beta]] - ((40*I)/21)*Pi*G[{-c^(-1)}, \[Beta]] + 
     (680*G[{-1, -1}, \[Beta]])/63 + (680*G[{-1, 1}, \[Beta]])/63 - 
     (160*G[{-1, -c^(-1)}, \[Beta]])/21 + (680*G[{1, -1}, \[Beta]])/63 + 
     (680*G[{1, 1}, \[Beta]])/63 - (160*G[{1, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-c^(-1), -1}, \[Beta]])/7 - (40*G[{-c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -c^(-1)}, \[Beta]])/21 - (40*G[{-e^(-1), -1}, \[Beta]])/
      21 - (40*G[{-e^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -c^(-1)}, \[Beta]])/21 - (40*G[{-e, -1}, \[Beta]])/21 - 
     (40*G[{-e, 1}, \[Beta]])/21 + (40*G[{-e, -c^(-1)}, \[Beta]])/21 + 
     ((40*I)/9)*Pi*MZV[-1] + (880*G[{-1}, \[Beta]]*MZV[-1])/63 + 
     (880*G[{1}, \[Beta]]*MZV[-1])/63 - (160*G[{-c^(-1)}, \[Beta]]*MZV[-1])/
      21 - (40*G[{-e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e}, \[Beta]]*MZV[-1])/21 + (520*MZV[-1]^2)/63 - (20*MZV[2])/7, 
    ((80*I)/9)*Pi*G[{-1, -1}, \[Beta]] + ((800*I)/63)*Pi*
      G[{-1, 1}, \[Beta]] - ((160*I)/21)*Pi*G[{-1, -c^(-1)}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{0, -1}, \[Beta]] + ((40*I)/21)*Pi*G[{0, 1}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{0, -c^(-1)}, \[Beta]] + ((800*I)/63)*Pi*
      G[{1, -1}, \[Beta]] + ((80*I)/9)*Pi*G[{1, 1}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{1, -c^(-1)}, \[Beta]] - ((160*I)/21)*Pi*
      G[{-c^(-1), -1}, \[Beta]] - ((160*I)/21)*Pi*G[{-c^(-1), 1}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e^(-1), -1}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e^(-1), 1}, \[Beta]] + ((40*I)/21)*Pi*
      G[{-e^(-1), -c^(-1)}, \[Beta]] - ((40*I)/21)*Pi*G[{-e, -1}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e, 1}, \[Beta]] + ((40*I)/21)*Pi*
      G[{-e, -c^(-1)}, \[Beta]] + (1760*G[{-1, -1, -1}, \[Beta]])/63 + 
     (1760*G[{-1, -1, 1}, \[Beta]])/63 - (400*G[{-1, -1, -c^(-1)}, \[Beta]])/
      21 + (2000*G[{-1, 1, -1}, \[Beta]])/63 + (2000*G[{-1, 1, 1}, \[Beta]])/
      63 - (400*G[{-1, 1, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{-1, -c^(-1), -1}, \[Beta]])/7 - 
     (160*G[{-1, -c^(-1), 1}, \[Beta]])/7 + 
     (320*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-1, -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-1, -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-1, -e, -1}, \[Beta]])/21 + (80*G[{-1, -e, 1}, \[Beta]])/21 - 
     (80*G[{-1, -e, -c^(-1)}, \[Beta]])/21 + (40*G[{0, -1, -1}, \[Beta]])/
      21 + (40*G[{0, -1, 1}, \[Beta]])/21 + (40*G[{0, 1, -1}, \[Beta]])/21 + 
     (40*G[{0, 1, 1}, \[Beta]])/21 + (80*G[{0, -c^(-1), -1}, \[Beta]])/21 + 
     (80*G[{0, -c^(-1), 1}, \[Beta]])/21 - 
     (160*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{0, -e^(-1), -1}, \[Beta]])/21 - (80*G[{0, -e^(-1), 1}, \[Beta]])/
      21 + (80*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{0, -e, -1}, \[Beta]])/21 - (80*G[{0, -e, 1}, \[Beta]])/21 + 
     (80*G[{0, -e, -c^(-1)}, \[Beta]])/21 + (2000*G[{1, -1, -1}, \[Beta]])/
      63 + (2000*G[{1, -1, 1}, \[Beta]])/63 - 
     (400*G[{1, -1, -c^(-1)}, \[Beta]])/21 + (1760*G[{1, 1, -1}, \[Beta]])/
      63 + (1760*G[{1, 1, 1}, \[Beta]])/63 - 
     (400*G[{1, 1, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{1, -c^(-1), -1}, \[Beta]])/7 - (160*G[{1, -c^(-1), 1}, \[Beta]])/
      7 + (320*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{1, -e^(-1), -1}, \[Beta]])/21 + (80*G[{1, -e^(-1), 1}, \[Beta]])/
      21 - (80*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{1, -e, -1}, \[Beta]])/21 + (80*G[{1, -e, 1}, \[Beta]])/21 - 
     (80*G[{1, -e, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -1, -1}, \[Beta]])/7 - (80*G[{-c^(-1), -1, 1}, \[Beta]])/
      7 + (80*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-c^(-1), 1, -1}, \[Beta]])/7 - (80*G[{-c^(-1), 1, 1}, \[Beta]])/
      7 + (80*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e, -1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e, 1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/21 - 
     (200*G[{-e^(-1), -1, -1}, \[Beta]])/21 - 
     (200*G[{-e^(-1), -1, 1}, \[Beta]])/21 + 
     (160*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (200*G[{-e^(-1), 1, -1}, \[Beta]])/21 - 
     (200*G[{-e^(-1), 1, 1}, \[Beta]])/21 + 
     (160*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e, -1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e, 1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/21 - 
     (200*G[{-e, -1, -1}, \[Beta]])/21 - (200*G[{-e, -1, 1}, \[Beta]])/21 + 
     (160*G[{-e, -1, -c^(-1)}, \[Beta]])/21 - (200*G[{-e, 1, -1}, \[Beta]])/
      21 - (200*G[{-e, 1, 1}, \[Beta]])/21 + 
     (160*G[{-e, 1, -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-e, -c^(-1), -1}, \[Beta]])/7 + (40*G[{-e, -c^(-1), 1}, \[Beta]])/
      7 - (80*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-e, -e^(-1), -1}, \[Beta]])/21 + 
     (40*G[{-e, -e^(-1), 1}, \[Beta]])/21 - 
     (40*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (40*G[{-e, -e, -1}, \[Beta]])/21 + (40*G[{-e, -e, 1}, \[Beta]])/21 - 
     (40*G[{-e, -e, -c^(-1)}, \[Beta]])/21 + ((880*I)/63)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] + ((880*I)/63)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     ((160*I)/21)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] - 
     ((40*I)/21)*Pi*G[{-e^(-1)}, \[Beta]]*MZV[-1] - 
     ((40*I)/21)*Pi*G[{-e}, \[Beta]]*MZV[-1] + 
     (2320*G[{-1, -1}, \[Beta]]*MZV[-1])/63 + 
     (400*G[{-1, 1}, \[Beta]]*MZV[-1])/9 - 
     (640*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-1, -e}, \[Beta]]*MZV[-1])/21 + (80*G[{0, -1}, \[Beta]]*MZV[-1])/
      21 + (80*G[{0, 1}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{0, -e}, \[Beta]]*MZV[-1])/21 + (400*G[{1, -1}, \[Beta]]*MZV[-1])/
      9 + (2320*G[{1, 1}, \[Beta]]*MZV[-1])/63 - 
     (640*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{1, -e}, \[Beta]]*MZV[-1])/21 - 
     (400*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/21 - 
     (400*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (40*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (40*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, -1}, \[Beta]]*MZV[-1])/7 - (80*G[{-e, 1}, \[Beta]]*MZV[-1])/
      7 + (160*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (40*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (40*G[{-e, -e}, \[Beta]]*MZV[-1])/21 + ((520*I)/63)*Pi*MZV[-1]^2 + 
     (1840*G[{-1}, \[Beta]]*MZV[-1]^2)/63 + (1840*G[{1}, \[Beta]]*MZV[-1]^2)/
      63 - (320*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/21 - 
     (40*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - (40*G[{-e}, \[Beta]]*MZV[-1]^2)/
      7 + (2000*MZV[-1]^3)/189 - ((20*I)/9)*Pi*MZV[2] - 
     (160*G[{-1}, \[Beta]]*MZV[2])/7 - (160*G[{1}, \[Beta]]*MZV[2])/7 + 
     (440*G[{-c^(-1)}, \[Beta]]*MZV[2])/21 - 
     (20*G[{-e^(-1)}, \[Beta]]*MZV[2])/21 - (20*G[{-e}, \[Beta]]*MZV[2])/21 - 
     (80*MZV[-1]*MZV[2])/3 - (550*MZV[3])/189, 
    ((1280*I)/63)*Pi*G[{-1, -1, -1}, \[Beta]] + ((1760*I)/63)*Pi*
      G[{-1, -1, 1}, \[Beta]] - ((400*I)/21)*Pi*G[{-1, -1, -c^(-1)}, 
       \[Beta]] + ((80*I)/21)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{-1, 0, 1}, \[Beta]] - ((320*I)/21)*Pi*
      G[{-1, 0, -c^(-1)}, \[Beta]] + ((320*I)/9)*Pi*G[{-1, 1, -1}, \[Beta]] + 
     ((320*I)/9)*Pi*G[{-1, 1, 1}, \[Beta]] - ((400*I)/21)*Pi*
      G[{-1, 1, -c^(-1)}, \[Beta]] - ((640*I)/21)*Pi*
      G[{-1, -c^(-1), -1}, \[Beta]] - ((640*I)/21)*Pi*
      G[{-1, -c^(-1), 1}, \[Beta]] + ((640*I)/21)*Pi*
      G[{-1, -c^(-1), -c^(-1)}, \[Beta]] + ((80*I)/21)*Pi*
      G[{-1, -e^(-1), -1}, \[Beta]] + ((80*I)/21)*Pi*
      G[{-1, -e^(-1), 1}, \[Beta]] - ((80*I)/21)*Pi*G[{-1, -e^(-1), -c^(-1)}, 
       \[Beta]] + ((80*I)/21)*Pi*G[{-1, -e, -1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{-1, -e, 1}, \[Beta]] - ((80*I)/21)*Pi*
      G[{-1, -e, -c^(-1)}, \[Beta]] + ((160*I)/21)*Pi*
      G[{0, -1, -1}, \[Beta]] + ((400*I)/21)*Pi*G[{0, -1, 1}, \[Beta]] - 
     ((320*I)/21)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{0, 0, -1}, \[Beta]] + ((80*I)/21)*Pi*
      G[{0, 0, 1}, \[Beta]] - ((160*I)/21)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] + 
     ((400*I)/21)*Pi*G[{0, 1, -1}, \[Beta]] + ((160*I)/21)*Pi*
      G[{0, 1, 1}, \[Beta]] - ((320*I)/21)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] - 
     ((320*I)/21)*Pi*G[{0, -c^(-1), -1}, \[Beta]] - 
     ((320*I)/21)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((320*I)/21)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{0, -e^(-1), -1}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{0, -e^(-1), 1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{0, -e^(-1), -c^(-1)}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{0, -e, -1}, \[Beta]] - ((80*I)/21)*Pi*
      G[{0, -e, 1}, \[Beta]] + ((80*I)/21)*Pi*G[{0, -e, -c^(-1)}, \[Beta]] + 
     ((320*I)/9)*Pi*G[{1, -1, -1}, \[Beta]] + ((320*I)/9)*Pi*
      G[{1, -1, 1}, \[Beta]] - ((400*I)/21)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + 
     ((80*I)/7)*Pi*G[{1, 0, -1}, \[Beta]] + ((80*I)/21)*Pi*
      G[{1, 0, 1}, \[Beta]] - ((320*I)/21)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     ((1760*I)/63)*Pi*G[{1, 1, -1}, \[Beta]] + ((1280*I)/63)*Pi*
      G[{1, 1, 1}, \[Beta]] - ((400*I)/21)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((640*I)/21)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((640*I)/21)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((640*I)/21)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{1, -e^(-1), -1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{1, -e^(-1), 1}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{1, -e^(-1), -c^(-1)}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{1, -e, -1}, \[Beta]] + ((80*I)/21)*Pi*
      G[{1, -e, 1}, \[Beta]] - ((80*I)/21)*Pi*G[{1, -e, -c^(-1)}, \[Beta]] - 
     ((400*I)/21)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((80*I)/3)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     ((400*I)/21)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + 
     ((320*I)/21)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((80*I)/3)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] - 
     ((400*I)/21)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + 
     ((400*I)/21)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((640*I)/21)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     ((640*I)/21)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     ((640*I)/21)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{-c^(-1), -e^(-1), -1}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{-c^(-1), -e^(-1), 1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{-c^(-1), -e, -1}, \[Beta]] - 
     ((80*I)/21)*Pi*G[{-c^(-1), -e, 1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{-c^(-1), -e, -c^(-1)}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-e^(-1), -1, -1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-e^(-1), -1, 1}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-e^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e^(-1), 0, -1}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e^(-1), 0, 1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{-e^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-e^(-1), 1, -1}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-e^(-1), 1, 1}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-e^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-e^(-1), -c^(-1), -1}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-e^(-1), -c^(-1), 1}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e^(-1), -e^(-1), -1}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e^(-1), -e^(-1), 1}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e^(-1), -e, -1}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e^(-1), -e, 1}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e^(-1), -e, -c^(-1)}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-e, -1, -1}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-e, -1, 1}, \[Beta]] + ((160*I)/21)*Pi*
      G[{-e, -1, -c^(-1)}, \[Beta]] - ((40*I)/21)*Pi*
      G[{-e, 0, -1}, \[Beta]] - ((40*I)/21)*Pi*G[{-e, 0, 1}, \[Beta]] + 
     ((80*I)/21)*Pi*G[{-e, 0, -c^(-1)}, \[Beta]] - 
     ((80*I)/7)*Pi*G[{-e, 1, -1}, \[Beta]] - ((160*I)/21)*Pi*
      G[{-e, 1, 1}, \[Beta]] + ((160*I)/21)*Pi*G[{-e, 1, -c^(-1)}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-e, -c^(-1), -1}, \[Beta]] + 
     ((160*I)/21)*Pi*G[{-e, -c^(-1), 1}, \[Beta]] - 
     ((160*I)/21)*Pi*G[{-e, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e, -e^(-1), -1}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e, -e^(-1), 1}, \[Beta]] - 
     ((40*I)/21)*Pi*G[{-e, -e^(-1), -c^(-1)}, \[Beta]] + 
     ((40*I)/21)*Pi*G[{-e, -e, -1}, \[Beta]] + ((40*I)/21)*Pi*
      G[{-e, -e, 1}, \[Beta]] - ((40*I)/21)*Pi*G[{-e, -e, -c^(-1)}, 
       \[Beta]] + (560*G[{-1, -1, -1, -1}, \[Beta]])/9 + 
     (560*G[{-1, -1, -1, 1}, \[Beta]])/9 - 
     (880*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/21 + 
     (4400*G[{-1, -1, 1, -1}, \[Beta]])/63 + 
     (4400*G[{-1, -1, 1, 1}, \[Beta]])/63 - 
     (880*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{-1, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (400*G[{-1, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (800*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{-1, -1, -e^(-1), -1}, \[Beta]])/21 + 
     (320*G[{-1, -1, -e^(-1), 1}, \[Beta]])/21 - 
     (320*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{-1, -1, -e, -1}, \[Beta]])/21 + 
     (320*G[{-1, -1, -e, 1}, \[Beta]])/21 - 
     (320*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-1, 0, -1, -1}, \[Beta]])/21 + (80*G[{-1, 0, -1, 1}, \[Beta]])/
      21 + (80*G[{-1, 0, 1, -1}, \[Beta]])/7 + (80*G[{-1, 0, 1, 1}, \[Beta]])/
      7 + (320*G[{-1, 0, -c^(-1), -1}, \[Beta]])/21 + 
     (320*G[{-1, 0, -c^(-1), 1}, \[Beta]])/21 - 
     (640*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{-1, 0, -e^(-1), -1}, \[Beta]])/21 - 
     (320*G[{-1, 0, -e^(-1), 1}, \[Beta]])/21 + 
     (320*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{-1, 0, -e, -1}, \[Beta]])/21 - (320*G[{-1, 0, -e, 1}, \[Beta]])/
      21 + (320*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/21 + 
     (4880*G[{-1, 1, -1, -1}, \[Beta]])/63 + 
     (4880*G[{-1, 1, -1, 1}, \[Beta]])/63 - 
     (880*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/21 + 
     (4880*G[{-1, 1, 1, -1}, \[Beta]])/63 + (4880*G[{-1, 1, 1, 1}, \[Beta]])/
      63 - (880*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (400*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (800*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{-1, 1, -e^(-1), -1}, \[Beta]])/21 + 
     (320*G[{-1, 1, -e^(-1), 1}, \[Beta]])/21 - 
     (320*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{-1, 1, -e, -1}, \[Beta]])/21 + (320*G[{-1, 1, -e, 1}, \[Beta]])/
      21 - (320*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/21 - 
     (480*G[{-1, -c^(-1), -1, -1}, \[Beta]])/7 - 
     (480*G[{-1, -c^(-1), -1, 1}, \[Beta]])/7 + 
     (800*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (480*G[{-1, -c^(-1), 1, -1}, \[Beta]])/7 - 
     (480*G[{-1, -c^(-1), 1, 1}, \[Beta]])/7 + 
     (800*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (640*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (640*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (160*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (160*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-1, -c^(-1), -e, -1}, \[Beta]])/21 + 
     (160*G[{-1, -c^(-1), -e, 1}, \[Beta]])/21 - 
     (160*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{-1, -e^(-1), -1, -1}, \[Beta]])/21 + 
     (400*G[{-1, -e^(-1), -1, 1}, \[Beta]])/21 - 
     (320*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{-1, -e^(-1), 1, -1}, \[Beta]])/21 + 
     (400*G[{-1, -e^(-1), 1, 1}, \[Beta]])/21 - 
     (320*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-1, -e^(-1), -e, -1}, \[Beta]])/21 - 
     (80*G[{-1, -e^(-1), -e, 1}, \[Beta]])/21 + 
     (80*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{-1, -e, -1, -1}, \[Beta]])/21 + 
     (400*G[{-1, -e, -1, 1}, \[Beta]])/21 - 
     (320*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{-1, -e, 1, -1}, \[Beta]])/21 + (400*G[{-1, -e, 1, 1}, \[Beta]])/
      21 - (320*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-1, -e, -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-1, -e, -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-1, -e, -e, -1}, \[Beta]])/21 - (80*G[{-1, -e, -e, 1}, \[Beta]])/
      21 + (80*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/21 + 
     (160*G[{0, -1, -1, -1}, \[Beta]])/21 + (160*G[{0, -1, -1, 1}, \[Beta]])/
      21 + (400*G[{0, -1, 1, -1}, \[Beta]])/21 + 
     (400*G[{0, -1, 1, 1}, \[Beta]])/21 + 
     (320*G[{0, -1, -c^(-1), -1}, \[Beta]])/21 + 
     (320*G[{0, -1, -c^(-1), 1}, \[Beta]])/21 - 
     (640*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{0, -1, -e^(-1), -1}, \[Beta]])/21 - 
     (320*G[{0, -1, -e^(-1), 1}, \[Beta]])/21 + 
     (320*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{0, -1, -e, -1}, \[Beta]])/21 - (320*G[{0, -1, -e, 1}, \[Beta]])/
      21 + (320*G[{0, -1, -e, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, 0, -1, -1}, \[Beta]])/21 + (80*G[{0, 0, -1, 1}, \[Beta]])/21 + 
     (80*G[{0, 0, 1, -1}, \[Beta]])/21 + (80*G[{0, 0, 1, 1}, \[Beta]])/21 + 
     (160*G[{0, 0, -c^(-1), -1}, \[Beta]])/21 + 
     (160*G[{0, 0, -c^(-1), 1}, \[Beta]])/21 - 
     (320*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (160*G[{0, 0, -e^(-1), -1}, \[Beta]])/21 - 
     (160*G[{0, 0, -e^(-1), 1}, \[Beta]])/21 + 
     (160*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (160*G[{0, 0, -e, -1}, \[Beta]])/21 - (160*G[{0, 0, -e, 1}, \[Beta]])/
      21 + (160*G[{0, 0, -e, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{0, 1, -1, -1}, \[Beta]])/21 + (400*G[{0, 1, -1, 1}, \[Beta]])/
      21 + (160*G[{0, 1, 1, -1}, \[Beta]])/21 + 
     (160*G[{0, 1, 1, 1}, \[Beta]])/21 + 
     (320*G[{0, 1, -c^(-1), -1}, \[Beta]])/21 + 
     (320*G[{0, 1, -c^(-1), 1}, \[Beta]])/21 - 
     (640*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{0, 1, -e^(-1), -1}, \[Beta]])/21 - 
     (320*G[{0, 1, -e^(-1), 1}, \[Beta]])/21 + 
     (320*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{0, 1, -e, -1}, \[Beta]])/21 - (320*G[{0, 1, -e, 1}, \[Beta]])/
      21 + (320*G[{0, 1, -e, -c^(-1)}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), -1, -1}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), -1, 1}, \[Beta]])/21 - 
     (640*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), 1, -1}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), 1, 1}, \[Beta]])/21 - 
     (640*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (320*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (320*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (1280*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (320*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), -e, -1}, \[Beta]])/21 + 
     (320*G[{0, -c^(-1), -e, 1}, \[Beta]])/21 - 
     (320*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{0, -e^(-1), -1, -1}, \[Beta]])/21 - 
     (400*G[{0, -e^(-1), -1, 1}, \[Beta]])/21 + 
     (320*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{0, -e^(-1), 1, -1}, \[Beta]])/21 - 
     (400*G[{0, -e^(-1), 1, 1}, \[Beta]])/21 + 
     (320*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (160*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, -e^(-1), -e, -1}, \[Beta]])/21 + 
     (80*G[{0, -e^(-1), -e, 1}, \[Beta]])/21 - 
     (80*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{0, -e, -1, -1}, \[Beta]])/21 - (400*G[{0, -e, -1, 1}, \[Beta]])/
      21 + (320*G[{0, -e, -1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{0, -e, 1, -1}, \[Beta]])/21 - (400*G[{0, -e, 1, 1}, \[Beta]])/
      21 + (320*G[{0, -e, 1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{0, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (160*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, -e, -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{0, -e, -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{0, -e, -e, -1}, \[Beta]])/21 + (80*G[{0, -e, -e, 1}, \[Beta]])/
      21 - (80*G[{0, -e, -e, -c^(-1)}, \[Beta]])/21 + 
     (4880*G[{1, -1, -1, -1}, \[Beta]])/63 + 
     (4880*G[{1, -1, -1, 1}, \[Beta]])/63 - 
     (880*G[{1, -1, -1, -c^(-1)}, \[Beta]])/21 + 
     (4880*G[{1, -1, 1, -1}, \[Beta]])/63 + (4880*G[{1, -1, 1, 1}, \[Beta]])/
      63 - (880*G[{1, -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (400*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (800*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{1, -1, -e^(-1), -1}, \[Beta]])/21 + 
     (320*G[{1, -1, -e^(-1), 1}, \[Beta]])/21 - 
     (320*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{1, -1, -e, -1}, \[Beta]])/21 + (320*G[{1, -1, -e, 1}, \[Beta]])/
      21 - (320*G[{1, -1, -e, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{1, 0, -1, -1}, \[Beta]])/7 + (80*G[{1, 0, -1, 1}, \[Beta]])/7 + 
     (80*G[{1, 0, 1, -1}, \[Beta]])/21 + (80*G[{1, 0, 1, 1}, \[Beta]])/21 + 
     (320*G[{1, 0, -c^(-1), -1}, \[Beta]])/21 + 
     (320*G[{1, 0, -c^(-1), 1}, \[Beta]])/21 - 
     (640*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{1, 0, -e^(-1), -1}, \[Beta]])/21 - 
     (320*G[{1, 0, -e^(-1), 1}, \[Beta]])/21 + 
     (320*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (320*G[{1, 0, -e, -1}, \[Beta]])/21 - (320*G[{1, 0, -e, 1}, \[Beta]])/
      21 + (320*G[{1, 0, -e, -c^(-1)}, \[Beta]])/21 + 
     (4400*G[{1, 1, -1, -1}, \[Beta]])/63 + (4400*G[{1, 1, -1, 1}, \[Beta]])/
      63 - (880*G[{1, 1, -1, -c^(-1)}, \[Beta]])/21 + 
     (560*G[{1, 1, 1, -1}, \[Beta]])/9 + (560*G[{1, 1, 1, 1}, \[Beta]])/9 - 
     (880*G[{1, 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{1, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (400*G[{1, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (800*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{1, 1, -e^(-1), -1}, \[Beta]])/21 + 
     (320*G[{1, 1, -e^(-1), 1}, \[Beta]])/21 - 
     (320*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{1, 1, -e, -1}, \[Beta]])/21 + (320*G[{1, 1, -e, 1}, \[Beta]])/
      21 - (320*G[{1, 1, -e, -c^(-1)}, \[Beta]])/21 - 
     (480*G[{1, -c^(-1), -1, -1}, \[Beta]])/7 - 
     (480*G[{1, -c^(-1), -1, 1}, \[Beta]])/7 + 
     (800*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (480*G[{1, -c^(-1), 1, -1}, \[Beta]])/7 - 
     (480*G[{1, -c^(-1), 1, 1}, \[Beta]])/7 + 
     (800*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (640*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (640*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (160*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (160*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (160*G[{1, -c^(-1), -e, -1}, \[Beta]])/21 + 
     (160*G[{1, -c^(-1), -e, 1}, \[Beta]])/21 - 
     (160*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{1, -e^(-1), -1, -1}, \[Beta]])/21 + 
     (400*G[{1, -e^(-1), -1, 1}, \[Beta]])/21 - 
     (320*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{1, -e^(-1), 1, -1}, \[Beta]])/21 + 
     (400*G[{1, -e^(-1), 1, 1}, \[Beta]])/21 - 
     (320*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{1, -e^(-1), -e, -1}, \[Beta]])/21 - 
     (80*G[{1, -e^(-1), -e, 1}, \[Beta]])/21 + 
     (80*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{1, -e, -1, -1}, \[Beta]])/21 + (400*G[{1, -e, -1, 1}, \[Beta]])/
      21 - (320*G[{1, -e, -1, -c^(-1)}, \[Beta]])/21 + 
     (400*G[{1, -e, 1, -1}, \[Beta]])/21 + (400*G[{1, -e, 1, 1}, \[Beta]])/
      21 - (320*G[{1, -e, 1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (160*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{1, -e, -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{1, -e, -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{1, -e, -e, -1}, \[Beta]])/21 - (80*G[{1, -e, -e, 1}, \[Beta]])/
      21 + (80*G[{1, -e, -e, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-c^(-1), -1, 1, -1}, \[Beta]])/21 - 
     (640*G[{-c^(-1), -1, 1, 1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (160*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -1, -e, -1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), -1, -e, 1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 0, -1, -1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 0, -1, 1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 0, 1, -1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 0, 1, 1}, \[Beta]])/21 - 
     (320*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/21 - 
     (320*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/21 + 
     (320*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/21 - 
     (320*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (320*G[{-c^(-1), 0, -e, -1}, \[Beta]])/21 + 
     (320*G[{-c^(-1), 0, -e, 1}, \[Beta]])/21 - 
     (320*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-c^(-1), 1, -1, -1}, \[Beta]])/21 - 
     (640*G[{-c^(-1), 1, -1, 1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (160*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-c^(-1), 1, -e, -1}, \[Beta]])/21 + 
     (160*G[{-c^(-1), 1, -e, 1}, \[Beta]])/21 - 
     (160*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/21 - 
     (1280*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/21 - 
     (640*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/21 - 
     (640*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/21 + 
     (640*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/21 + 
     (320*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/21 + 
     (320*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e, -1, -1}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e, -1, 1}, \[Beta]])/21 + 
     (320*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e, 1, -1}, \[Beta]])/21 - 
     (400*G[{-c^(-1), -e, 1, 1}, \[Beta]])/21 + 
     (320*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 - 
     (160*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e, -e, -1}, \[Beta]])/21 + 
     (80*G[{-c^(-1), -e, -e, 1}, \[Beta]])/21 - 
     (80*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -1, -1, -1}, \[Beta]])/3 - 
     (80*G[{-e^(-1), -1, -1, 1}, \[Beta]])/3 + 
     (400*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-e^(-1), -1, 1, -1}, \[Beta]])/21 - 
     (640*G[{-e^(-1), -1, 1, 1}, \[Beta]])/21 + 
     (400*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/7 - 
     (320*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -1, -e, -1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -1, -e, 1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), 0, -1, -1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), 0, -1, 1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), 0, 1, -1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), 0, 1, 1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 0, -c^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 0, -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{-e^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e^(-1), 0, -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), 0, -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e^(-1), 0, -e, -1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), 0, -e, 1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 0, -e, -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-e^(-1), 1, -1, -1}, \[Beta]])/21 - 
     (640*G[{-e^(-1), 1, -1, 1}, \[Beta]])/21 + 
     (400*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 1, 1, -1}, \[Beta]])/3 - 
     (80*G[{-e^(-1), 1, 1, 1}, \[Beta]])/3 + 
     (400*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/7 - 
     (320*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 1, -e, -1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), 1, -e, 1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -c^(-1), -1, -1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -c^(-1), -1, 1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -c^(-1), 1, -1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -c^(-1), 1, 1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/21 - 
     (160*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/21 + 
     (80*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/21 - 
     (80*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/21 - 
     (160*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/21 - 
     (160*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e, -1, -1}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e, -1, 1}, \[Beta]])/21 - 
     (160*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e, 1, -1}, \[Beta]])/21 + 
     (200*G[{-e^(-1), -e, 1, 1}, \[Beta]])/21 - 
     (160*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e, -e, -1}, \[Beta]])/21 - 
     (40*G[{-e^(-1), -e, -e, 1}, \[Beta]])/21 + 
     (40*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e, -1, -1, -1}, \[Beta]])/3 - (80*G[{-e, -1, -1, 1}, \[Beta]])/
      3 + (400*G[{-e, -1, -1, -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-e, -1, 1, -1}, \[Beta]])/21 - (640*G[{-e, -1, 1, 1}, \[Beta]])/
      21 + (400*G[{-e, -1, 1, -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-e, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-e, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (320*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e, -1, -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-e, -1, -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e, -1, -e, -1}, \[Beta]])/21 - (80*G[{-e, -1, -e, 1}, \[Beta]])/
      21 + (80*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, 0, -1, -1}, \[Beta]])/21 - (40*G[{-e, 0, -1, 1}, \[Beta]])/
      21 - (40*G[{-e, 0, 1, -1}, \[Beta]])/21 - 
     (40*G[{-e, 0, 1, 1}, \[Beta]])/21 - 
     (80*G[{-e, 0, -c^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-e, 0, -c^(-1), 1}, \[Beta]])/21 + 
     (160*G[{-e, 0, -c^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e, 0, -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-e, 0, -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-e, 0, -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e, 0, -e, -1}, \[Beta]])/21 + (80*G[{-e, 0, -e, 1}, \[Beta]])/
      21 - (80*G[{-e, 0, -e, -c^(-1)}, \[Beta]])/21 - 
     (640*G[{-e, 1, -1, -1}, \[Beta]])/21 - (640*G[{-e, 1, -1, 1}, \[Beta]])/
      21 + (400*G[{-e, 1, -1, -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e, 1, 1, -1}, \[Beta]])/3 - (80*G[{-e, 1, 1, 1}, \[Beta]])/3 + 
     (400*G[{-e, 1, 1, -c^(-1)}, \[Beta]])/21 + 
     (160*G[{-e, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-e, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (320*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e, 1, -e^(-1), -1}, \[Beta]])/21 - 
     (80*G[{-e, 1, -e^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (80*G[{-e, 1, -e, -1}, \[Beta]])/21 - (80*G[{-e, 1, -e, 1}, \[Beta]])/
      21 + (80*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (80*G[{-e, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (80*G[{-e, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (160*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/21 - 
     (160*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/21 + 
     (80*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/21 + 
     (80*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/21 - 
     (80*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 + 
     (80*G[{-e, -c^(-1), -e, -1}, \[Beta]])/21 + 
     (80*G[{-e, -c^(-1), -e, 1}, \[Beta]])/21 - 
     (80*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e, -e^(-1), -1, -1}, \[Beta]])/21 + 
     (200*G[{-e, -e^(-1), -1, 1}, \[Beta]])/21 - 
     (160*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e, -e^(-1), 1, -1}, \[Beta]])/21 + 
     (200*G[{-e, -e^(-1), 1, 1}, \[Beta]])/21 - 
     (160*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/21 - 
     (40*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, -e^(-1), -e, -1}, \[Beta]])/21 - 
     (40*G[{-e, -e^(-1), -e, 1}, \[Beta]])/21 + 
     (40*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e, -e, -1, -1}, \[Beta]])/21 + 
     (200*G[{-e, -e, -1, 1}, \[Beta]])/21 - 
     (160*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/21 + 
     (200*G[{-e, -e, 1, -1}, \[Beta]])/21 + (200*G[{-e, -e, 1, 1}, \[Beta]])/
      21 - (160*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-e, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, -e, -e^(-1), -1}, \[Beta]])/21 - 
     (40*G[{-e, -e, -e^(-1), 1}, \[Beta]])/21 + 
     (40*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/21 - 
     (40*G[{-e, -e, -e, -1}, \[Beta]])/21 - (40*G[{-e, -e, -e, 1}, \[Beta]])/
      21 + (40*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/21 + 
     ((1840*I)/63)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((3280*I)/63)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((640*I)/21)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((80*I)/21)*Pi*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((80*I)/21)*Pi*G[{-1, -e}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((80*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - ((320*I)/21)*Pi*
      G[{0, -c^(-1)}, \[Beta]]*MZV[-1] - ((80*I)/21)*Pi*
      G[{0, -e^(-1)}, \[Beta]]*MZV[-1] - ((80*I)/21)*Pi*G[{0, -e}, \[Beta]]*
      MZV[-1] + ((3280*I)/63)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((1840*I)/63)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     ((640*I)/21)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((80*I)/21)*Pi*G[{1, -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((80*I)/21)*Pi*G[{1, -e}, \[Beta]]*MZV[-1] - 
     ((80*I)/3)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((80*I)/3)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + 
     ((640*I)/21)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((80*I)/21)*Pi*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] - 
     ((80*I)/21)*Pi*G[{-c^(-1), -e}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-e^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-e^(-1), 1}, \[Beta]]*MZV[-1] + 
     ((160*I)/21)*Pi*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((40*I)/21)*Pi*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((40*I)/21)*Pi*G[{-e^(-1), -e}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-e, -1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{-e, 1}, \[Beta]]*MZV[-1] + 
     ((160*I)/21)*Pi*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((40*I)/21)*Pi*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((40*I)/21)*Pi*G[{-e, -e}, \[Beta]]*MZV[-1] + 
     (5200*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/63 + 
     (880*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/9 - 
     (1600*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (320*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/21 + 
     (7120*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/63 + 
     (7120*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/63 - 
     (1600*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/21 - 
     (2080*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/21 - 
     (2080*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (1280*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (320*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (320*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{0, -1, -1}, \[Beta]]*MZV[-1])/21 + 
     (800*G[{0, -1, 1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{0, -1, -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{0, 0, -1}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{0, 0, 1}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{0, 0, -e}, \[Beta]]*MZV[-1])/21 + 
     (800*G[{0, 1, -1}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{0, 1, 1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{0, 1, -e}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{0, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{0, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{0, -e, -e}, \[Beta]]*MZV[-1])/21 + 
     (7120*G[{1, -1, -1}, \[Beta]]*MZV[-1])/63 + 
     (7120*G[{1, -1, 1}, \[Beta]]*MZV[-1])/63 - 
     (1600*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{1, -1, -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{1, 0, 1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{1, 0, -e}, \[Beta]]*MZV[-1])/21 + 
     (880*G[{1, 1, -1}, \[Beta]]*MZV[-1])/9 + 
     (5200*G[{1, 1, 1}, \[Beta]]*MZV[-1])/63 - 
     (1600*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{1, 1, -e}, \[Beta]]*MZV[-1])/21 - 
     (2080*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/21 - 
     (2080*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/21 + 
     (1280*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (320*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (320*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{1, -e, -e}, \[Beta]]*MZV[-1])/21 - 
     (880*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/21 - 
     (400*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/21 - 
     (400*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (880*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/21 + 
     (320*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (160*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/21 + 
     (1280*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/21 + 
     (1280*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (640*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/21 - 
     (160*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (320*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/21 - 
     (240*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (880*G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/21 + 
     (640*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), 0, -1}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), 0, 1}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e^(-1), 0, -e}, \[Beta]]*MZV[-1])/21 - 
     (880*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (240*G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (640*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/21 + 
     (400*G[{-e^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/21 + 
     (400*G[{-e^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/21 - 
     (240*G[{-e, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (880*G[{-e, -1, 1}, \[Beta]]*MZV[-1])/21 + 
     (640*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, 0, -1}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, 0, 1}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e, 0, -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e, 0, -e}, \[Beta]]*MZV[-1])/21 - 
     (880*G[{-e, 1, -1}, \[Beta]]*MZV[-1])/21 - 
     (240*G[{-e, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (640*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (80*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/21 + 
     (400*G[{-e, -c^(-1), -1}, \[Beta]]*MZV[-1])/21 + 
     (400*G[{-e, -c^(-1), 1}, \[Beta]]*MZV[-1])/21 - 
     (320*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/21 + 
     (80*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/21 - 
     (40*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/21 + ((1840*I)/63)*Pi*
      G[{-1}, \[Beta]]*MZV[-1]^2 + ((1840*I)/63)*Pi*G[{1}, \[Beta]]*
      MZV[-1]^2 - ((320*I)/21)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 - 
     ((40*I)/7)*Pi*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2 - 
     ((40*I)/7)*Pi*G[{-e}, \[Beta]]*MZV[-1]^2 + 
     (4240*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/63 + 
     (5680*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/63 - 
     (1280*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (80*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (80*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (80*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + (80*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (80*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{0, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (5680*G[{1, -1}, \[Beta]]*MZV[-1]^2)/63 + 
     (4240*G[{1, 1}, \[Beta]]*MZV[-1]^2)/63 - 
     (1280*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (80*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (80*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (240*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (240*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (640*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 - 
     (80*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/3 - 
     (80*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/3 + 
     (320*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (40*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/3 - 
     (80*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/3 + 
     (320*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/21 + 
     (40*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/7 + ((2000*I)/189)*Pi*MZV[-1]^3 + 
     (7520*G[{-1}, \[Beta]]*MZV[-1]^3)/189 + (7520*G[{1}, \[Beta]]*MZV[-1]^3)/
      189 - (1280*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/63 - 
     (80*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/9 - (80*G[{-e}, \[Beta]]*MZV[-1]^3)/
      9 + (280*MZV[-1]^4)/27 - ((440*I)/63)*Pi*G[{-1}, \[Beta]]*MZV[2] - 
     ((440*I)/63)*Pi*G[{1}, \[Beta]]*MZV[2] + ((80*I)/21)*Pi*
      G[{-c^(-1)}, \[Beta]]*MZV[2] + ((20*I)/21)*Pi*G[{-e^(-1)}, \[Beta]]*
      MZV[2] + ((20*I)/21)*Pi*G[{-e}, \[Beta]]*MZV[2] - 
     (1160*G[{-1, -1}, \[Beta]]*MZV[2])/21 - (280*G[{-1, 1}, \[Beta]]*MZV[2])/
      3 + (1040*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/21 + 
     (40*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/21 + 
     (40*G[{-1, -e}, \[Beta]]*MZV[2])/21 - (400*G[{0, -1}, \[Beta]]*MZV[2])/
      21 - (400*G[{0, 1}, \[Beta]]*MZV[2])/21 + 
     (880*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/21 - 
     (40*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/21 - 
     (40*G[{0, -e}, \[Beta]]*MZV[2])/21 - (280*G[{1, -1}, \[Beta]]*MZV[2])/
      3 - (1160*G[{1, 1}, \[Beta]]*MZV[2])/21 + 
     (1040*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/21 + 
     (40*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/21 + 
     (40*G[{1, -e}, \[Beta]]*MZV[2])/21 + 
     (360*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/7 + 
     (360*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/7 - 
     (1040*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/21 - 
     (40*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/21 - 
     (40*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/21 + 
     (400*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/21 + 
     (400*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/21 - 
     (440*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[2])/21 + 
     (20*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/21 + 
     (20*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/21 + 
     (400*G[{-e, -1}, \[Beta]]*MZV[2])/21 + (400*G[{-e, 1}, \[Beta]]*MZV[2])/
      21 - (440*G[{-e, -c^(-1)}, \[Beta]]*MZV[2])/21 + 
     (20*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/21 + 
     (20*G[{-e, -e}, \[Beta]]*MZV[2])/21 - ((520*I)/63)*Pi*MZV[-1]*MZV[2] - 
     (2000*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/21 - 
     (2000*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/21 + 
     (1040*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/21 + 
     (400*G[{-e^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/21 + 
     (400*G[{-e}, \[Beta]]*MZV[-1]*MZV[2])/21 - (360*MZV[-1]^2*MZV[2])/7 + 
     (332*MZV[2]^2)/21 - ((1000*I)/189)*Pi*MZV[3] - 
     (12580*G[{-1}, \[Beta]]*MZV[3])/189 - (12580*G[{1}, \[Beta]]*MZV[3])/
      189 + (4040*G[{-c^(-1)}, \[Beta]]*MZV[3])/63 - 
     (10*G[{-e^(-1)}, \[Beta]]*MZV[3])/21 - (10*G[{-e}, \[Beta]]*MZV[3])/21 - 
     (13220*MZV[-1]*MZV[3])/189 - (160*MZV[-3, 1])/7}, 0, 5, 1], 
 K[35] -> SeriesData[\[Epsilon], 0, {(-1/8*I)*Pi*G[{-1, 1}, \[Beta]] + 
     (I/8)*Pi*G[{-1, -c^(-1)}, \[Beta]] - (I/8)*Pi*G[{0, -1}, \[Beta]] + 
     (I/8)*Pi*G[{0, 1}, \[Beta]] + (I/8)*Pi*G[{1, -1}, \[Beta]] - 
     (I/8)*Pi*G[{1, -c^(-1)}, \[Beta]] - G[{-1, -1, -1}, \[Beta]]/8 - 
     G[{-1, -1, 1}, \[Beta]]/8 + G[{-1, -1, -c^(-1)}, \[Beta]]/8 - 
     G[{-1, 1, -1}, \[Beta]]/4 - G[{-1, 1, 1}, \[Beta]]/4 + 
     G[{-1, 1, -c^(-1)}, \[Beta]]/8 - G[{-1, -c^(-1), -1}, \[Beta]]/8 - 
     G[{-1, -c^(-1), 1}, \[Beta]]/8 + G[{-1, -c^(-1), -c^(-1)}, \[Beta]]/4 + 
     G[{-1, -e^(-1), -1}, \[Beta]]/4 + G[{-1, -e^(-1), 1}, \[Beta]]/4 - 
     G[{-1, -e^(-1), -c^(-1)}, \[Beta]]/4 + G[{-1, -e, -1}, \[Beta]]/4 + 
     G[{-1, -e, 1}, \[Beta]]/4 - G[{-1, -e, -c^(-1)}, \[Beta]]/4 - 
     G[{0, -1, -1}, \[Beta]]/8 - G[{0, -1, 1}, \[Beta]]/8 + 
     G[{0, 1, -1}, \[Beta]]/8 + G[{0, 1, 1}, \[Beta]]/8 + 
     G[{1, -1, -1}, \[Beta]]/4 + G[{1, -1, 1}, \[Beta]]/4 - 
     G[{1, -1, -c^(-1)}, \[Beta]]/8 + G[{1, 1, -1}, \[Beta]]/8 + 
     G[{1, 1, 1}, \[Beta]]/8 - G[{1, 1, -c^(-1)}, \[Beta]]/8 + 
     G[{1, -c^(-1), -1}, \[Beta]]/8 + G[{1, -c^(-1), 1}, \[Beta]]/8 - 
     G[{1, -c^(-1), -c^(-1)}, \[Beta]]/4 - G[{1, -e^(-1), -1}, \[Beta]]/4 - 
     G[{1, -e^(-1), 1}, \[Beta]]/4 + G[{1, -e^(-1), -c^(-1)}, \[Beta]]/4 - 
     G[{1, -e, -1}, \[Beta]]/4 - G[{1, -e, 1}, \[Beta]]/4 + 
     G[{1, -e, -c^(-1)}, \[Beta]]/4 - (G[{-1, -1}, \[Beta]]*MZV[-1])/8 - 
     (3*G[{-1, 1}, \[Beta]]*MZV[-1])/8 + (G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/
      4 + (G[{-1, -e}, \[Beta]]*MZV[-1])/4 - (G[{0, -1}, \[Beta]]*MZV[-1])/
      4 + (G[{0, 1}, \[Beta]]*MZV[-1])/4 + (3*G[{1, -1}, \[Beta]]*MZV[-1])/
      8 + (G[{1, 1}, \[Beta]]*MZV[-1])/8 - (G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/
      4 - (G[{1, -e}, \[Beta]]*MZV[-1])/4 - (5*G[{-1}, \[Beta]]*MZV[2])/16 + 
     (5*G[{1}, \[Beta]]*MZV[2])/16, (-1/8*I)*Pi*G[{-1, -1, 1}, \[Beta]] + 
     (I/8)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] - 
     (I/4)*Pi*G[{-1, 0, -1}, \[Beta]] - (I/2)*Pi*G[{-1, 0, 1}, \[Beta]] + 
     ((3*I)/4)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] - 
     (I/4)*Pi*G[{-1, 1, -1}, \[Beta]] - (I/8)*Pi*G[{-1, 1, 1}, \[Beta]] + 
     (I/8)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] + 
     (I/2)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] + 
     (I/2)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] - ((3*I)/4)*Pi*
      G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - (I/8)*Pi*G[{0, -1, -1}, \[Beta]] - 
     ((3*I)/8)*Pi*G[{0, -1, 1}, \[Beta]] + 
     (I/4)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] - 
     (I/2)*Pi*G[{0, 0, -1}, \[Beta]] + (I/2)*Pi*G[{0, 0, 1}, \[Beta]] + 
     ((3*I)/8)*Pi*G[{0, 1, -1}, \[Beta]] + (I/8)*Pi*G[{0, 1, 1}, \[Beta]] - 
     (I/4)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] + 
     (I/8)*Pi*G[{1, -1, -1}, \[Beta]] + (I/4)*Pi*G[{1, -1, 1}, \[Beta]] - 
     (I/8)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + 
     (I/2)*Pi*G[{1, 0, -1}, \[Beta]] + (I/4)*Pi*G[{1, 0, 1}, \[Beta]] - 
     ((3*I)/4)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     (I/8)*Pi*G[{1, 1, -1}, \[Beta]] - (I/8)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     (I/2)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     (I/2)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + ((3*I)/4)*Pi*
      G[{1, -c^(-1), -c^(-1)}, \[Beta]] - G[{-1, -1, -1, -1}, \[Beta]]/8 - 
     G[{-1, -1, -1, 1}, \[Beta]]/8 + G[{-1, -1, -1, -c^(-1)}, \[Beta]]/8 - 
     G[{-1, -1, 1, -1}, \[Beta]]/4 - G[{-1, -1, 1, 1}, \[Beta]]/4 + 
     G[{-1, -1, 1, -c^(-1)}, \[Beta]]/8 + G[{-1, -1, -c^(-1), -1}, \[Beta]]/
      8 + G[{-1, -1, -c^(-1), 1}, \[Beta]]/8 - G[{-1, 0, -1, -1}, \[Beta]]/
      4 - G[{-1, 0, -1, 1}, \[Beta]]/4 - G[{-1, 0, 1, -1}, \[Beta]]/2 - 
     G[{-1, 0, 1, 1}, \[Beta]]/2 - (3*G[{-1, 0, -c^(-1), -1}, \[Beta]])/4 - 
     (3*G[{-1, 0, -c^(-1), 1}, \[Beta]])/4 + 
     (3*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/2 + 
     (3*G[{-1, 0, -e^(-1), -1}, \[Beta]])/4 + 
     (3*G[{-1, 0, -e^(-1), 1}, \[Beta]])/4 - 
     (3*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/4 + 
     (3*G[{-1, 0, -e, -1}, \[Beta]])/4 + (3*G[{-1, 0, -e, 1}, \[Beta]])/4 - 
     (3*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/4 - (3*G[{-1, 1, -1, -1}, \[Beta]])/
      8 - (3*G[{-1, 1, -1, 1}, \[Beta]])/8 + G[{-1, 1, -1, -c^(-1)}, \[Beta]]/
      8 - G[{-1, 1, 1, -1}, \[Beta]]/4 - G[{-1, 1, 1, 1}, \[Beta]]/4 + 
     G[{-1, 1, 1, -c^(-1)}, \[Beta]]/8 + G[{-1, 1, -c^(-1), -1}, \[Beta]]/8 + 
     G[{-1, 1, -c^(-1), 1}, \[Beta]]/8 - G[{-1, -c^(-1), -1, -1}, \[Beta]]/
      4 - G[{-1, -c^(-1), -1, 1}, \[Beta]]/4 + 
     (3*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/4 - 
     G[{-1, -c^(-1), 1, -1}, \[Beta]]/4 - G[{-1, -c^(-1), 1, 1}, \[Beta]]/4 + 
     (3*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/4 + 
     (5*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/4 + 
     (5*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/4 - 
     2*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] - 
     G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]]/2 - 
     G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]]/2 + 
     G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/2 - 
     G[{-1, -c^(-1), -e, -1}, \[Beta]]/2 - G[{-1, -c^(-1), -e, 1}, \[Beta]]/
      2 + G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]]/2 + 
     (3*G[{-1, -e^(-1), -1, -1}, \[Beta]])/4 + 
     (3*G[{-1, -e^(-1), -1, 1}, \[Beta]])/4 - 
     (3*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/4 + 
     (3*G[{-1, -e^(-1), 1, -1}, \[Beta]])/4 + 
     (3*G[{-1, -e^(-1), 1, 1}, \[Beta]])/4 - 
     (3*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/4 - 
     G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]]/2 - 
     G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]]/2 + 
     G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/2 - 
     G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]]/4 - 
     G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]]/4 + 
     G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/4 - 
     G[{-1, -e^(-1), -e, -1}, \[Beta]]/4 - G[{-1, -e^(-1), -e, 1}, \[Beta]]/
      4 + G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]]/4 + 
     (3*G[{-1, -e, -1, -1}, \[Beta]])/4 + (3*G[{-1, -e, -1, 1}, \[Beta]])/4 - 
     (3*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/4 + 
     (3*G[{-1, -e, 1, -1}, \[Beta]])/4 + (3*G[{-1, -e, 1, 1}, \[Beta]])/4 - 
     (3*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/4 - 
     G[{-1, -e, -c^(-1), -1}, \[Beta]]/2 - G[{-1, -e, -c^(-1), 1}, \[Beta]]/
      2 + G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]]/2 - 
     G[{-1, -e, -e^(-1), -1}, \[Beta]]/4 - G[{-1, -e, -e^(-1), 1}, \[Beta]]/
      4 + G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]]/4 - 
     G[{-1, -e, -e, -1}, \[Beta]]/4 - G[{-1, -e, -e, 1}, \[Beta]]/4 + 
     G[{-1, -e, -e, -c^(-1)}, \[Beta]]/4 - (3*G[{0, -1, -1, -1}, \[Beta]])/
      8 - (3*G[{0, -1, -1, 1}, \[Beta]])/8 + G[{0, -1, -1, -c^(-1)}, \[Beta]]/
      4 - (5*G[{0, -1, 1, -1}, \[Beta]])/8 - (5*G[{0, -1, 1, 1}, \[Beta]])/
      8 + G[{0, -1, 1, -c^(-1)}, \[Beta]]/4 - 
     G[{0, -1, -c^(-1), -1}, \[Beta]]/4 - G[{0, -1, -c^(-1), 1}, \[Beta]]/4 + 
     G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{0, -1, -e^(-1), -1}, \[Beta]]/2 + G[{0, -1, -e^(-1), 1}, \[Beta]]/2 - 
     G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]]/2 + G[{0, -1, -e, -1}, \[Beta]]/
      2 + G[{0, -1, -e, 1}, \[Beta]]/2 - G[{0, -1, -e, -c^(-1)}, \[Beta]]/2 - 
     G[{0, 0, -1, -1}, \[Beta]]/2 - G[{0, 0, -1, 1}, \[Beta]]/2 + 
     G[{0, 0, 1, -1}, \[Beta]]/2 + G[{0, 0, 1, 1}, \[Beta]]/2 + 
     (5*G[{0, 1, -1, -1}, \[Beta]])/8 + (5*G[{0, 1, -1, 1}, \[Beta]])/8 - 
     G[{0, 1, -1, -c^(-1)}, \[Beta]]/4 + (3*G[{0, 1, 1, -1}, \[Beta]])/8 + 
     (3*G[{0, 1, 1, 1}, \[Beta]])/8 - G[{0, 1, 1, -c^(-1)}, \[Beta]]/4 + 
     G[{0, 1, -c^(-1), -1}, \[Beta]]/4 + G[{0, 1, -c^(-1), 1}, \[Beta]]/4 - 
     G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]]/2 - G[{0, 1, -e^(-1), -1}, \[Beta]]/
      2 - G[{0, 1, -e^(-1), 1}, \[Beta]]/2 + 
     G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]]/2 - G[{0, 1, -e, -1}, \[Beta]]/2 - 
     G[{0, 1, -e, 1}, \[Beta]]/2 + G[{0, 1, -e, -c^(-1)}, \[Beta]]/2 + 
     G[{1, -1, -1, -1}, \[Beta]]/4 + G[{1, -1, -1, 1}, \[Beta]]/4 - 
     G[{1, -1, -1, -c^(-1)}, \[Beta]]/8 + (3*G[{1, -1, 1, -1}, \[Beta]])/8 + 
     (3*G[{1, -1, 1, 1}, \[Beta]])/8 - G[{1, -1, 1, -c^(-1)}, \[Beta]]/8 - 
     G[{1, -1, -c^(-1), -1}, \[Beta]]/8 - G[{1, -1, -c^(-1), 1}, \[Beta]]/8 + 
     G[{1, 0, -1, -1}, \[Beta]]/2 + G[{1, 0, -1, 1}, \[Beta]]/2 + 
     G[{1, 0, 1, -1}, \[Beta]]/4 + G[{1, 0, 1, 1}, \[Beta]]/4 + 
     (3*G[{1, 0, -c^(-1), -1}, \[Beta]])/4 + 
     (3*G[{1, 0, -c^(-1), 1}, \[Beta]])/4 - 
     (3*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/2 - 
     (3*G[{1, 0, -e^(-1), -1}, \[Beta]])/4 - 
     (3*G[{1, 0, -e^(-1), 1}, \[Beta]])/4 + 
     (3*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/4 - 
     (3*G[{1, 0, -e, -1}, \[Beta]])/4 - (3*G[{1, 0, -e, 1}, \[Beta]])/4 + 
     (3*G[{1, 0, -e, -c^(-1)}, \[Beta]])/4 + G[{1, 1, -1, -1}, \[Beta]]/4 + 
     G[{1, 1, -1, 1}, \[Beta]]/4 - G[{1, 1, -1, -c^(-1)}, \[Beta]]/8 + 
     G[{1, 1, 1, -1}, \[Beta]]/8 + G[{1, 1, 1, 1}, \[Beta]]/8 - 
     G[{1, 1, 1, -c^(-1)}, \[Beta]]/8 - G[{1, 1, -c^(-1), -1}, \[Beta]]/8 - 
     G[{1, 1, -c^(-1), 1}, \[Beta]]/8 + G[{1, -c^(-1), -1, -1}, \[Beta]]/4 + 
     G[{1, -c^(-1), -1, 1}, \[Beta]]/4 - 
     (3*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/4 + 
     G[{1, -c^(-1), 1, -1}, \[Beta]]/4 + G[{1, -c^(-1), 1, 1}, \[Beta]]/4 - 
     (3*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/4 - 
     (5*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/4 - 
     (5*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/4 + 
     2*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     G[{1, -c^(-1), -e^(-1), -1}, \[Beta]]/2 + 
     G[{1, -c^(-1), -e^(-1), 1}, \[Beta]]/2 - 
     G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{1, -c^(-1), -e, -1}, \[Beta]]/2 + G[{1, -c^(-1), -e, 1}, \[Beta]]/2 - 
     G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]]/2 - 
     (3*G[{1, -e^(-1), -1, -1}, \[Beta]])/4 - 
     (3*G[{1, -e^(-1), -1, 1}, \[Beta]])/4 + 
     (3*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/4 - 
     (3*G[{1, -e^(-1), 1, -1}, \[Beta]])/4 - 
     (3*G[{1, -e^(-1), 1, 1}, \[Beta]])/4 + 
     (3*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/4 + 
     G[{1, -e^(-1), -c^(-1), -1}, \[Beta]]/2 + 
     G[{1, -e^(-1), -c^(-1), 1}, \[Beta]]/2 - 
     G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{1, -e^(-1), -e^(-1), -1}, \[Beta]]/4 + 
     G[{1, -e^(-1), -e^(-1), 1}, \[Beta]]/4 - 
     G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]]/4 + 
     G[{1, -e^(-1), -e, -1}, \[Beta]]/4 + G[{1, -e^(-1), -e, 1}, \[Beta]]/4 - 
     G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]]/4 - 
     (3*G[{1, -e, -1, -1}, \[Beta]])/4 - (3*G[{1, -e, -1, 1}, \[Beta]])/4 + 
     (3*G[{1, -e, -1, -c^(-1)}, \[Beta]])/4 - (3*G[{1, -e, 1, -1}, \[Beta]])/
      4 - (3*G[{1, -e, 1, 1}, \[Beta]])/4 + 
     (3*G[{1, -e, 1, -c^(-1)}, \[Beta]])/4 + G[{1, -e, -c^(-1), -1}, \[Beta]]/
      2 + G[{1, -e, -c^(-1), 1}, \[Beta]]/2 - 
     G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{1, -e, -e^(-1), -1}, \[Beta]]/4 + G[{1, -e, -e^(-1), 1}, \[Beta]]/4 - 
     G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]]/4 + G[{1, -e, -e, -1}, \[Beta]]/
      4 + G[{1, -e, -e, 1}, \[Beta]]/4 - G[{1, -e, -e, -c^(-1)}, \[Beta]]/4 - 
     (I/4)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     (I/4)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (I/4)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + (I/4)*Pi*G[{0, 1}, \[Beta]]*
      MZV[-1] + (I/4)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] - 
     (I/4)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     (G[{-1, -1, -1}, \[Beta]]*MZV[-1])/8 - 
     (3*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/8 + 
     (G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, 0, -1}, \[Beta]]*MZV[-1])/2 - G[{-1, 0, 1}, \[Beta]]*MZV[-1] + 
     (3*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (3*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/4 - 
     (5*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/8 - 
     (3*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/8 + 
     (G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/2 + 
     (3*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/4 + 
     (3*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/4 + 
     (3*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/4 + 
     (3*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -e, -e}, \[Beta]]*MZV[-1])/4 - (G[{0, -1, -1}, \[Beta]]*MZV[-1])/
      2 - G[{0, -1, 1}, \[Beta]]*MZV[-1] + 
     (G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{0, -1, -e}, \[Beta]]*MZV[-1])/2 - G[{0, 0, -1}, \[Beta]]*MZV[-1] + 
     G[{0, 0, 1}, \[Beta]]*MZV[-1] + G[{0, 1, -1}, \[Beta]]*MZV[-1] + 
     (G[{0, 1, 1}, \[Beta]]*MZV[-1])/2 - 
     (G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{0, 1, -e}, \[Beta]]*MZV[-1])/2 + (3*G[{1, -1, -1}, \[Beta]]*MZV[-1])/
      8 + (5*G[{1, -1, 1}, \[Beta]]*MZV[-1])/8 - 
     (G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/4 + G[{1, 0, -1}, \[Beta]]*
      MZV[-1] + (G[{1, 0, 1}, \[Beta]]*MZV[-1])/2 - 
     (3*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (3*G[{1, 0, -e}, \[Beta]]*MZV[-1])/4 + 
     (3*G[{1, 1, -1}, \[Beta]]*MZV[-1])/8 + (G[{1, 1, 1}, \[Beta]]*MZV[-1])/
      8 - (G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/2 - 
     (3*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/4 - 
     (3*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/4 - 
     (3*G[{1, -e, -1}, \[Beta]]*MZV[-1])/4 - 
     (3*G[{1, -e, 1}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, -e, -e}, \[Beta]]*MZV[-1])/4 - (G[{-1, -1}, \[Beta]]*MZV[-1]^2)/
      8 - (3*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/8 + 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/4 + 
     (G[{-1, -e}, \[Beta]]*MZV[-1]^2)/4 - (G[{0, -1}, \[Beta]]*MZV[-1]^2)/4 + 
     (G[{0, 1}, \[Beta]]*MZV[-1]^2)/4 + (3*G[{1, -1}, \[Beta]]*MZV[-1]^2)/8 + 
     (G[{1, 1}, \[Beta]]*MZV[-1]^2)/8 - (G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/
      4 - (G[{1, -e}, \[Beta]]*MZV[-1]^2)/4 - ((3*I)/8)*Pi*G[{-1}, \[Beta]]*
      MZV[2] + ((3*I)/8)*Pi*G[{1}, \[Beta]]*MZV[2] + 
     (3*G[{-1, -1}, \[Beta]]*MZV[2])/16 + (11*G[{-1, 1}, \[Beta]]*MZV[2])/
      16 - (5*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/8 + 
     (G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/8 + (G[{-1, -e}, \[Beta]]*MZV[2])/8 - 
     (G[{0, -1}, \[Beta]]*MZV[2])/8 + (G[{0, 1}, \[Beta]]*MZV[2])/8 - 
     (11*G[{1, -1}, \[Beta]]*MZV[2])/16 - (3*G[{1, 1}, \[Beta]]*MZV[2])/16 + 
     (5*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/8 - 
     (G[{1, -e^(-1)}, \[Beta]]*MZV[2])/8 - (G[{1, -e}, \[Beta]]*MZV[2])/8 + 
     (G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/2 - (G[{1}, \[Beta]]*MZV[-1]*MZV[2])/
      2 - (3*G[{-1}, \[Beta]]*MZV[3])/4 + (3*G[{1}, \[Beta]]*MZV[3])/4}, 3, 
   5, 1], K[36] -> SeriesData[\[Epsilon], 0, 
   {1/32, G[{-1}, \[Beta]]/16 + G[{1}, \[Beta]]/16 - 
     G[{-c^(-1)}, \[Beta]]/16 + MZV[-1]/16, G[{-1, -1}, \[Beta]]/8 + 
     G[{-1, 1}, \[Beta]]/8 - G[{-1, -c^(-1)}, \[Beta]]/8 + 
     G[{1, -1}, \[Beta]]/8 + G[{1, 1}, \[Beta]]/8 - 
     G[{1, -c^(-1)}, \[Beta]]/8 - G[{-c^(-1), -1}, \[Beta]]/8 - 
     G[{-c^(-1), 1}, \[Beta]]/8 + G[{-c^(-1), -c^(-1)}, \[Beta]]/8 + 
     (G[{-1}, \[Beta]]*MZV[-1])/8 + (G[{1}, \[Beta]]*MZV[-1])/8 - 
     (G[{-c^(-1)}, \[Beta]]*MZV[-1])/8 + MZV[-1]^2/16 + (3*MZV[2])/32, 
    G[{-1, -1, -1}, \[Beta]]/4 + G[{-1, -1, 1}, \[Beta]]/4 - 
     G[{-1, -1, -c^(-1)}, \[Beta]]/4 + G[{-1, 1, -1}, \[Beta]]/4 + 
     G[{-1, 1, 1}, \[Beta]]/4 - G[{-1, 1, -c^(-1)}, \[Beta]]/4 - 
     G[{-1, -c^(-1), -1}, \[Beta]]/4 - G[{-1, -c^(-1), 1}, \[Beta]]/4 + 
     G[{-1, -c^(-1), -c^(-1)}, \[Beta]]/4 + G[{1, -1, -1}, \[Beta]]/4 + 
     G[{1, -1, 1}, \[Beta]]/4 - G[{1, -1, -c^(-1)}, \[Beta]]/4 + 
     G[{1, 1, -1}, \[Beta]]/4 + G[{1, 1, 1}, \[Beta]]/4 - 
     G[{1, 1, -c^(-1)}, \[Beta]]/4 - G[{1, -c^(-1), -1}, \[Beta]]/4 - 
     G[{1, -c^(-1), 1}, \[Beta]]/4 + G[{1, -c^(-1), -c^(-1)}, \[Beta]]/4 - 
     G[{-c^(-1), -1, -1}, \[Beta]]/4 - G[{-c^(-1), -1, 1}, \[Beta]]/4 + 
     G[{-c^(-1), -1, -c^(-1)}, \[Beta]]/4 - G[{-c^(-1), 1, -1}, \[Beta]]/4 - 
     G[{-c^(-1), 1, 1}, \[Beta]]/4 + G[{-c^(-1), 1, -c^(-1)}, \[Beta]]/4 + 
     G[{-c^(-1), -c^(-1), -1}, \[Beta]]/4 + G[{-c^(-1), -c^(-1), 1}, \[Beta]]/
      4 - G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]/4 + 
     (G[{-1, -1}, \[Beta]]*MZV[-1])/4 + (G[{-1, 1}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/4 + (G[{1, -1}, \[Beta]]*MZV[-1])/
      4 + (G[{1, 1}, \[Beta]]*MZV[-1])/4 - (G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/
      4 - (G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/4 - 
     (G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/4 + 
     (G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1}, \[Beta]]*MZV[-1]^2)/8 + (G[{1}, \[Beta]]*MZV[-1]^2)/8 - 
     (G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/8 + MZV[-1]^3/24 + 
     (3*G[{-1}, \[Beta]]*MZV[2])/16 + (3*G[{1}, \[Beta]]*MZV[2])/16 - 
     (3*G[{-c^(-1)}, \[Beta]]*MZV[2])/16 + (3*MZV[-1]*MZV[2])/16 + 
     (5*MZV[3])/12, (-1/4*I)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     (I/4)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] + 
     (I/4)*Pi*G[{-1, 1, -1}, \[Beta]] - (I/4)*Pi*G[{-1, 1, -c^(-1)}, 
       \[Beta]] - (I/4)*Pi*G[{0, -1, 1}, \[Beta]] + 
     (I/4)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     (I/4)*Pi*G[{0, 0, -1}, \[Beta]] + (I/4)*Pi*G[{0, 0, 1}, \[Beta]] - 
     (I/2)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] - (I/4)*Pi*G[{0, 1, -1}, \[Beta]] + 
     (I/4)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] + (I/4)*Pi*G[{1, -1, 1}, \[Beta]] - 
     (I/4)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] - (I/4)*Pi*G[{1, 0, 1}, \[Beta]] + 
     (I/4)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + G[{-1, -1, -1, -1}, \[Beta]]/4 + 
     G[{-1, -1, -1, 1}, \[Beta]]/4 - G[{-1, -1, -1, -c^(-1)}, \[Beta]]/4 + 
     G[{-1, -1, 1, -1}, \[Beta]]/4 + G[{-1, -1, 1, 1}, \[Beta]]/4 - 
     G[{-1, -1, 1, -c^(-1)}, \[Beta]]/4 - G[{-1, -1, -c^(-1), -1}, \[Beta]]/
      2 - G[{-1, -1, -c^(-1), 1}, \[Beta]]/2 + 
     G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{-1, -1, -e^(-1), -1}, \[Beta]]/4 + G[{-1, -1, -e^(-1), 1}, \[Beta]]/
      4 - G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]]/4 + 
     G[{-1, -1, -e, -1}, \[Beta]]/4 + G[{-1, -1, -e, 1}, \[Beta]]/4 - 
     G[{-1, -1, -e, -c^(-1)}, \[Beta]]/4 - G[{-1, 0, -1, -1}, \[Beta]]/4 - 
     G[{-1, 0, -1, 1}, \[Beta]]/4 - G[{-1, 0, -c^(-1), -1}, \[Beta]]/4 - 
     G[{-1, 0, -c^(-1), 1}, \[Beta]]/4 + 
     G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{-1, 0, -e^(-1), -1}, \[Beta]]/4 + G[{-1, 0, -e^(-1), 1}, \[Beta]]/4 - 
     G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]]/4 + G[{-1, 0, -e, -1}, \[Beta]]/
      4 + G[{-1, 0, -e, 1}, \[Beta]]/4 - G[{-1, 0, -e, -c^(-1)}, \[Beta]]/4 + 
     (3*G[{-1, 1, -1, -1}, \[Beta]])/4 + (3*G[{-1, 1, -1, 1}, \[Beta]])/4 - 
     G[{-1, 1, -1, -c^(-1)}, \[Beta]]/2 + G[{-1, 1, 1, -1}, \[Beta]]/2 + 
     G[{-1, 1, 1, 1}, \[Beta]]/2 - G[{-1, 1, 1, -c^(-1)}, \[Beta]]/2 - 
     G[{-1, 1, -c^(-1), -1}, \[Beta]]/4 - G[{-1, 1, -c^(-1), 1}, \[Beta]]/4 - 
     G[{-1, 1, -e^(-1), -1}, \[Beta]]/4 - G[{-1, 1, -e^(-1), 1}, \[Beta]]/4 + 
     G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]]/4 - G[{-1, 1, -e, -1}, \[Beta]]/
      4 - G[{-1, 1, -e, 1}, \[Beta]]/4 + G[{-1, 1, -e, -c^(-1)}, \[Beta]]/4 - 
     G[{-1, -c^(-1), -1, -1}, \[Beta]]/4 - G[{-1, -c^(-1), -1, 1}, \[Beta]]/
      4 + G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]]/4 - 
     G[{-1, -c^(-1), 1, -1}, \[Beta]]/4 - G[{-1, -c^(-1), 1, 1}, \[Beta]]/4 + 
     G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]]/4 + 
     G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]]/2 + 
     G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]]/2 - 
     G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]]/2 - 
     G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]]/4 - 
     G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]]/4 + 
     G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/4 - 
     G[{-1, -c^(-1), -e, -1}, \[Beta]]/4 - G[{-1, -c^(-1), -e, 1}, \[Beta]]/
      4 + G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]]/4 + 
     G[{0, -1, -1, -1}, \[Beta]]/4 + G[{0, -1, -1, 1}, \[Beta]]/4 - 
     G[{0, -1, -1, -c^(-1)}, \[Beta]]/4 - G[{0, -1, 1, -c^(-1)}, \[Beta]]/4 - 
     G[{0, -1, -c^(-1), -1}, \[Beta]]/4 - G[{0, -1, -c^(-1), 1}, \[Beta]]/4 + 
     G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]]/2 + G[{0, 0, -1, -1}, \[Beta]]/4 + 
     G[{0, 0, -1, 1}, \[Beta]]/4 + G[{0, 0, 1, -1}, \[Beta]]/4 + 
     G[{0, 0, 1, 1}, \[Beta]]/4 + G[{0, 0, -c^(-1), -1}, \[Beta]]/2 + 
     G[{0, 0, -c^(-1), 1}, \[Beta]]/2 - G[{0, 0, -c^(-1), -c^(-1)}, 
      \[Beta]] - G[{0, 0, -e^(-1), -1}, \[Beta]]/2 - 
     G[{0, 0, -e^(-1), 1}, \[Beta]]/2 + G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]]/
      2 - G[{0, 0, -e, -1}, \[Beta]]/2 - G[{0, 0, -e, 1}, \[Beta]]/2 + 
     G[{0, 0, -e, -c^(-1)}, \[Beta]]/2 - G[{0, 1, -1, -c^(-1)}, \[Beta]]/4 + 
     G[{0, 1, 1, -1}, \[Beta]]/4 + G[{0, 1, 1, 1}, \[Beta]]/4 - 
     G[{0, 1, 1, -c^(-1)}, \[Beta]]/4 - G[{0, 1, -c^(-1), -1}, \[Beta]]/4 - 
     G[{0, 1, -c^(-1), 1}, \[Beta]]/4 + G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]]/
      2 - G[{0, -c^(-1), -1, -1}, \[Beta]]/2 - 
     G[{0, -c^(-1), -1, 1}, \[Beta]]/2 + 
     G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]]/2 - 
     G[{0, -c^(-1), 1, -1}, \[Beta]]/2 - G[{0, -c^(-1), 1, 1}, \[Beta]]/2 + 
     G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]]/2 + 
     G[{0, -c^(-1), -e^(-1), -1}, \[Beta]]/2 + 
     G[{0, -c^(-1), -e^(-1), 1}, \[Beta]]/2 - 
     G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{0, -c^(-1), -e, -1}, \[Beta]]/2 + G[{0, -c^(-1), -e, 1}, \[Beta]]/2 - 
     G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]]/2 + G[{1, -1, -1, -1}, \[Beta]]/
      2 + G[{1, -1, -1, 1}, \[Beta]]/2 - G[{1, -1, -1, -c^(-1)}, \[Beta]]/2 + 
     (3*G[{1, -1, 1, -1}, \[Beta]])/4 + (3*G[{1, -1, 1, 1}, \[Beta]])/4 - 
     G[{1, -1, 1, -c^(-1)}, \[Beta]]/2 - G[{1, -1, -c^(-1), -1}, \[Beta]]/4 - 
     G[{1, -1, -c^(-1), 1}, \[Beta]]/4 - G[{1, -1, -e^(-1), -1}, \[Beta]]/4 - 
     G[{1, -1, -e^(-1), 1}, \[Beta]]/4 + 
     G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]]/4 - G[{1, -1, -e, -1}, \[Beta]]/
      4 - G[{1, -1, -e, 1}, \[Beta]]/4 + G[{1, -1, -e, -c^(-1)}, \[Beta]]/4 - 
     G[{1, 0, 1, -1}, \[Beta]]/4 - G[{1, 0, 1, 1}, \[Beta]]/4 - 
     G[{1, 0, -c^(-1), -1}, \[Beta]]/4 - G[{1, 0, -c^(-1), 1}, \[Beta]]/4 + 
     G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]]/2 + G[{1, 0, -e^(-1), -1}, \[Beta]]/
      4 + G[{1, 0, -e^(-1), 1}, \[Beta]]/4 - 
     G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]]/4 + G[{1, 0, -e, -1}, \[Beta]]/4 + 
     G[{1, 0, -e, 1}, \[Beta]]/4 - G[{1, 0, -e, -c^(-1)}, \[Beta]]/4 + 
     G[{1, 1, -1, -1}, \[Beta]]/4 + G[{1, 1, -1, 1}, \[Beta]]/4 - 
     G[{1, 1, -1, -c^(-1)}, \[Beta]]/4 + G[{1, 1, 1, -1}, \[Beta]]/4 + 
     G[{1, 1, 1, 1}, \[Beta]]/4 - G[{1, 1, 1, -c^(-1)}, \[Beta]]/4 - 
     G[{1, 1, -c^(-1), -1}, \[Beta]]/2 - G[{1, 1, -c^(-1), 1}, \[Beta]]/2 + 
     G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]]/2 + G[{1, 1, -e^(-1), -1}, \[Beta]]/
      4 + G[{1, 1, -e^(-1), 1}, \[Beta]]/4 - 
     G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]]/4 + G[{1, 1, -e, -1}, \[Beta]]/4 + 
     G[{1, 1, -e, 1}, \[Beta]]/4 - G[{1, 1, -e, -c^(-1)}, \[Beta]]/4 - 
     G[{1, -c^(-1), -1, -1}, \[Beta]]/4 - G[{1, -c^(-1), -1, 1}, \[Beta]]/4 + 
     G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]]/4 - 
     G[{1, -c^(-1), 1, -1}, \[Beta]]/4 - G[{1, -c^(-1), 1, 1}, \[Beta]]/4 + 
     G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]]/4 + 
     G[{1, -c^(-1), -c^(-1), -1}, \[Beta]]/2 + 
     G[{1, -c^(-1), -c^(-1), 1}, \[Beta]]/2 - 
     G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]]/2 - 
     G[{1, -c^(-1), -e^(-1), -1}, \[Beta]]/4 - 
     G[{1, -c^(-1), -e^(-1), 1}, \[Beta]]/4 + 
     G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]]/4 - 
     G[{1, -c^(-1), -e, -1}, \[Beta]]/4 - G[{1, -c^(-1), -e, 1}, \[Beta]]/4 + 
     G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]]/4 - 
     G[{-c^(-1), -1, -1, -1}, \[Beta]]/2 - G[{-c^(-1), -1, -1, 1}, \[Beta]]/
      2 + G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]]/2 - 
     G[{-c^(-1), -1, 1, -1}, \[Beta]]/2 - G[{-c^(-1), -1, 1, 1}, \[Beta]]/2 + 
     G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]]/2 + 
     G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]]/2 + 
     G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]]/2 - 
     G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]]/2 - 
     G[{-c^(-1), 1, -1, -1}, \[Beta]]/2 - G[{-c^(-1), 1, -1, 1}, \[Beta]]/2 + 
     G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]]/2 - 
     G[{-c^(-1), 1, 1, -1}, \[Beta]]/2 - G[{-c^(-1), 1, 1, 1}, \[Beta]]/2 + 
     G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]]/2 + 
     G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]]/2 + 
     G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]]/2 - 
     G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]]/2 + 
     G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]]/2 - 
     G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]]/2 + 
     G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]]/2 + 
     G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]]/2 - 
     G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]]/2 - 
     G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]]/2 - 
     G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]]/2 + 
     G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]]/2 + 
     (G[{-1, -1, -1}, \[Beta]]*MZV[-1])/4 + (G[{-1, -1, 1}, \[Beta]]*MZV[-1])/
      4 - (G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1, -1, -e}, \[Beta]]*MZV[-1])/4 - (G[{-1, 0, -1}, \[Beta]]*MZV[-1])/
      2 + (G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1, 0, -e}, \[Beta]]*MZV[-1])/4 + G[{-1, 1, -1}, \[Beta]]*MZV[-1] + 
     (G[{-1, 1, 1}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, 1, -e}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/4 + 
     (G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/4 + 
     (G[{0, -1, -1}, \[Beta]]*MZV[-1])/4 - (G[{0, -1, 1}, \[Beta]]*MZV[-1])/
      4 + (G[{0, 0, -1}, \[Beta]]*MZV[-1])/2 + 
     (G[{0, 0, 1}, \[Beta]]*MZV[-1])/2 - 
     (G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{0, 0, -e}, \[Beta]]*MZV[-1])/2 - (G[{0, 1, -1}, \[Beta]]*MZV[-1])/
      4 + (G[{0, 1, 1}, \[Beta]]*MZV[-1])/4 - 
     (G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/2 - 
     (G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/2 + 
     (G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/2 + 
     (G[{1, -1, -1}, \[Beta]]*MZV[-1])/2 + G[{1, -1, 1}, \[Beta]]*MZV[-1] - 
     (G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -1, -e}, \[Beta]]*MZV[-1])/4 - (G[{1, 0, 1}, \[Beta]]*MZV[-1])/
      2 + (G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, 0, -e}, \[Beta]]*MZV[-1])/4 + (G[{1, 1, -1}, \[Beta]]*MZV[-1])/
      4 + (G[{1, 1, 1}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, 1, -e}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/4 + 
     (G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/4 - 
     (G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/4 - 
     (G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/2 - 
     (G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/2 + 
     (G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/2 - 
     (G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/2 + 
     (G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/2 + 
     (G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/2 - 
     (G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (G[{-1, -1}, \[Beta]]*MZV[-1]^2)/4 + (G[{-1, 1}, \[Beta]]*MZV[-1]^2)/4 - 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/4 + 
     (G[{1, -1}, \[Beta]]*MZV[-1]^2)/4 + (G[{1, 1}, \[Beta]]*MZV[-1]^2)/4 - 
     (G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/4 - 
     (G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/4 - 
     (G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/4 + 
     (G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/4 + 
     (G[{-1}, \[Beta]]*MZV[-1]^3)/12 + (G[{1}, \[Beta]]*MZV[-1]^3)/12 - 
     (G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/12 + MZV[-1]^4/48 - 
     (G[{-1, -1}, \[Beta]]*MZV[2])/4 + (3*G[{-1, 1}, \[Beta]]*MZV[2])/8 + 
     (G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/4 + (5*G[{0, -1}, \[Beta]]*MZV[2])/
      8 + (5*G[{0, 1}, \[Beta]]*MZV[2])/8 - 
     (5*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/4 + (3*G[{1, -1}, \[Beta]]*MZV[2])/
      8 - (G[{1, 1}, \[Beta]]*MZV[2])/4 + (G[{1, -c^(-1)}, \[Beta]]*MZV[2])/
      4 - (3*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/8 - 
     (3*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/8 + 
     (3*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/8 + 
     (3*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/8 + 
     (3*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/8 - 
     (3*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/8 + (3*MZV[-1]^2*MZV[2])/16 + 
     (39*MZV[2]^2)/64 - (I/2)*Pi*MZV[3] + (5*G[{-1}, \[Beta]]*MZV[3])/6 + 
     (5*G[{1}, \[Beta]]*MZV[3])/6 - (5*G[{-c^(-1)}, \[Beta]]*MZV[3])/6 + 
     (5*MZV[-1]*MZV[3])/6 + MZV[-3, 1]}, 0, 5, 1], 
 K[37] -> SeriesData[\[Epsilon], 0, {((3*I)/28)*Pi*G[{-1}, \[Beta]] - 
     ((3*I)/28)*Pi*G[{1}, \[Beta]] + (3*G[{-1, -1}, \[Beta]])/28 + 
     (3*G[{-1, 1}, \[Beta]])/28 - (3*G[{1, -1}, \[Beta]])/28 - 
     (3*G[{1, 1}, \[Beta]])/28 + (3*G[{-1}, \[Beta]]*MZV[-1])/14 - 
     (3*G[{1}, \[Beta]]*MZV[-1])/14, ((3*I)/7)*Pi*G[{-1, -1}, \[Beta]] + 
     ((9*I)/7)*Pi*G[{-1, 1}, \[Beta]] - ((15*I)/14)*Pi*
      G[{-1, -c^(-1)}, \[Beta]] + ((9*I)/7)*Pi*G[{0, -1}, \[Beta]] - 
     ((9*I)/7)*Pi*G[{0, 1}, \[Beta]] - ((9*I)/7)*Pi*G[{1, -1}, \[Beta]] - 
     ((3*I)/7)*Pi*G[{1, 1}, \[Beta]] + ((15*I)/14)*Pi*
      G[{1, -c^(-1)}, \[Beta]] + (3*G[{-1, -1, -1}, \[Beta]])/2 + 
     (3*G[{-1, -1, 1}, \[Beta]])/2 - (15*G[{-1, -1, -c^(-1)}, \[Beta]])/14 + 
     (33*G[{-1, 1, -1}, \[Beta]])/14 + (33*G[{-1, 1, 1}, \[Beta]])/14 - 
     (15*G[{-1, 1, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, -c^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-1, -c^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), -1}, \[Beta]])/7 - (15*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 + (15*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, -e, -1}, \[Beta]])/7 - (15*G[{-1, -e, 1}, \[Beta]])/7 + 
     (15*G[{-1, -e, -c^(-1)}, \[Beta]])/7 + (9*G[{0, -1, -1}, \[Beta]])/7 + 
     (9*G[{0, -1, 1}, \[Beta]])/7 - (9*G[{0, 1, -1}, \[Beta]])/7 - 
     (9*G[{0, 1, 1}, \[Beta]])/7 - (33*G[{1, -1, -1}, \[Beta]])/14 - 
     (33*G[{1, -1, 1}, \[Beta]])/14 + (15*G[{1, -1, -c^(-1)}, \[Beta]])/14 - 
     (3*G[{1, 1, -1}, \[Beta]])/2 - (3*G[{1, 1, 1}, \[Beta]])/2 + 
     (15*G[{1, 1, -c^(-1)}, \[Beta]])/14 - (15*G[{1, -c^(-1), -1}, \[Beta]])/
      14 - (15*G[{1, -c^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -1}, \[Beta]])/7 + (15*G[{1, -e^(-1), 1}, \[Beta]])/
      7 - (15*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -e, -1}, \[Beta]])/7 + (15*G[{1, -e, 1}, \[Beta]])/7 - 
     (15*G[{1, -e, -c^(-1)}, \[Beta]])/7 + ((9*I)/14)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] - ((9*I)/14)*Pi*G[{1}, \[Beta]]*MZV[-1] + 
     (27*G[{-1, -1}, \[Beta]]*MZV[-1])/14 + (51*G[{-1, 1}, \[Beta]]*MZV[-1])/
      14 - (15*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-1, -e}, \[Beta]]*MZV[-1])/7 + (18*G[{0, -1}, \[Beta]]*MZV[-1])/
      7 - (18*G[{0, 1}, \[Beta]]*MZV[-1])/7 - 
     (51*G[{1, -1}, \[Beta]]*MZV[-1])/14 - (27*G[{1, 1}, \[Beta]]*MZV[-1])/
      14 + (15*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -e}, \[Beta]]*MZV[-1])/7 + (9*G[{-1}, \[Beta]]*MZV[-1]^2)/14 - 
     (9*G[{1}, \[Beta]]*MZV[-1]^2)/14 + (45*G[{-1}, \[Beta]]*MZV[2])/28 - 
     (45*G[{1}, \[Beta]]*MZV[2])/28, 
    ((75*I)/28)*Pi*G[{-1, -1, -1}, \[Beta]] + ((135*I)/28)*Pi*
      G[{-1, -1, 1}, \[Beta]] - ((30*I)/7)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] + 
     ((24*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     (3*I)*Pi*G[{-1, 0, 1}, \[Beta]] - ((45*I)/7)*Pi*
      G[{-1, 0, -c^(-1)}, \[Beta]] + ((123*I)/28)*Pi*
      G[{-1, 1, -1}, \[Beta]] + ((171*I)/28)*Pi*G[{-1, 1, 1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-1, -e^(-1), -1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-1, -e^(-1), 1}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{-1, -e^(-1), -c^(-1)}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{-1, -e, -1}, \[Beta]] - ((15*I)/7)*Pi*
      G[{-1, -e, 1}, \[Beta]] + ((15*I)/7)*Pi*G[{-1, -e, -c^(-1)}, \[Beta]] + 
     ((36*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] + ((33*I)/7)*Pi*
      G[{0, -1, 1}, \[Beta]] - ((15*I)/7)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     ((33*I)/7)*Pi*G[{0, 0, -1}, \[Beta]] - ((33*I)/7)*Pi*
      G[{0, 0, 1}, \[Beta]] - ((33*I)/7)*Pi*G[{0, 1, -1}, \[Beta]] - 
     ((36*I)/7)*Pi*G[{0, 1, 1}, \[Beta]] + ((15*I)/7)*Pi*
      G[{0, 1, -c^(-1)}, \[Beta]] - ((171*I)/28)*Pi*G[{1, -1, -1}, \[Beta]] - 
     ((123*I)/28)*Pi*G[{1, -1, 1}, \[Beta]] + ((15*I)/7)*Pi*
      G[{1, -1, -c^(-1)}, \[Beta]] - (3*I)*Pi*G[{1, 0, -1}, \[Beta]] - 
     ((24*I)/7)*Pi*G[{1, 0, 1}, \[Beta]] + ((45*I)/7)*Pi*
      G[{1, 0, -c^(-1)}, \[Beta]] - ((135*I)/28)*Pi*G[{1, 1, -1}, \[Beta]] - 
     ((75*I)/28)*Pi*G[{1, 1, 1}, \[Beta]] + ((30*I)/7)*Pi*
      G[{1, 1, -c^(-1)}, \[Beta]] + ((30*I)/7)*Pi*G[{1, -c^(-1), -1}, 
       \[Beta]] + ((30*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{1, -e^(-1), -1}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{1, -e^(-1), 1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{1, -e^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{1, -e, -1}, \[Beta]] + ((15*I)/7)*Pi*
      G[{1, -e, 1}, \[Beta]] - ((15*I)/7)*Pi*G[{1, -e, -c^(-1)}, \[Beta]] + 
     (195*G[{-1, -1, -1, -1}, \[Beta]])/28 + 
     (195*G[{-1, -1, -1, 1}, \[Beta]])/28 - 
     (30*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (255*G[{-1, -1, 1, -1}, \[Beta]])/28 + (255*G[{-1, -1, 1, 1}, \[Beta]])/
      28 - (30*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{-1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-1, -1, -e, -1}, \[Beta]])/7 - (30*G[{-1, -1, -e, 1}, \[Beta]])/
      7 + (30*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (24*G[{-1, 0, -1, -1}, \[Beta]])/7 + (24*G[{-1, 0, -1, 1}, \[Beta]])/7 + 
     3*G[{-1, 0, 1, -1}, \[Beta]] + 3*G[{-1, 0, 1, 1}, \[Beta]] + 
     (45*G[{-1, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-1, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (90*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-1, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (45*G[{-1, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (45*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-1, 0, -e, -1}, \[Beta]])/7 - (45*G[{-1, 0, -e, 1}, \[Beta]])/7 + 
     (45*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (183*G[{-1, 1, -1, -1}, \[Beta]])/28 + (183*G[{-1, 1, -1, 1}, \[Beta]])/
      28 - (15*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (33*G[{-1, 1, 1, -1}, \[Beta]])/4 + (33*G[{-1, 1, 1, 1}, \[Beta]])/4 - 
     (15*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (15*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (60*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (60*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (90*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (90*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (120*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (30*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (30*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (30*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (75*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (60*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (75*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (60*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (30*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (15*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (15*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-1, -e, -1, -1}, \[Beta]])/7 - (75*G[{-1, -e, -1, 1}, \[Beta]])/
      7 + (60*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (75*G[{-1, -e, 1, -1}, \[Beta]])/7 - (75*G[{-1, -e, 1, 1}, \[Beta]])/7 + 
     (60*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (45*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (30*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, -e, -e, -1}, \[Beta]])/7 + (15*G[{-1, -e, -e, 1}, \[Beta]])/
      7 - (15*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (51*G[{0, -1, -1, -1}, \[Beta]])/7 + (51*G[{0, -1, -1, 1}, \[Beta]])/7 - 
     (15*G[{0, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (48*G[{0, -1, 1, -1}, \[Beta]])/7 + (48*G[{0, -1, 1, 1}, \[Beta]])/7 - 
     (15*G[{0, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (15*G[{0, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (30*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{0, -1, -e, -1}, \[Beta]])/7 - (30*G[{0, -1, -e, 1}, \[Beta]])/7 + 
     (30*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (33*G[{0, 0, -1, -1}, \[Beta]])/7 + (33*G[{0, 0, -1, 1}, \[Beta]])/7 - 
     (33*G[{0, 0, 1, -1}, \[Beta]])/7 - (33*G[{0, 0, 1, 1}, \[Beta]])/7 - 
     (48*G[{0, 1, -1, -1}, \[Beta]])/7 - (48*G[{0, 1, -1, 1}, \[Beta]])/7 + 
     (15*G[{0, 1, -1, -c^(-1)}, \[Beta]])/7 - (51*G[{0, 1, 1, -1}, \[Beta]])/
      7 - (51*G[{0, 1, 1, 1}, \[Beta]])/7 + 
     (15*G[{0, 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (30*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (30*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (30*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{0, 1, -e, -1}, \[Beta]])/7 + (30*G[{0, 1, -e, 1}, \[Beta]])/7 - 
     (30*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (33*G[{1, -1, -1, -1}, \[Beta]])/4 - (33*G[{1, -1, -1, 1}, \[Beta]])/4 + 
     (15*G[{1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (183*G[{1, -1, 1, -1}, \[Beta]])/28 - (183*G[{1, -1, 1, 1}, \[Beta]])/
      28 + (15*G[{1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (15*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 3*G[{1, 0, -1, -1}, \[Beta]] - 
     3*G[{1, 0, -1, 1}, \[Beta]] - (24*G[{1, 0, 1, -1}, \[Beta]])/7 - 
     (24*G[{1, 0, 1, 1}, \[Beta]])/7 - (45*G[{1, 0, -c^(-1), -1}, \[Beta]])/
      7 - (45*G[{1, 0, -c^(-1), 1}, \[Beta]])/7 + 
     (90*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, 0, -e^(-1), -1}, \[Beta]])/7 + 
     (45*G[{1, 0, -e^(-1), 1}, \[Beta]])/7 - 
     (45*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, 0, -e, -1}, \[Beta]])/7 + (45*G[{1, 0, -e, 1}, \[Beta]])/7 - 
     (45*G[{1, 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (255*G[{1, 1, -1, -1}, \[Beta]])/28 - (255*G[{1, 1, -1, 1}, \[Beta]])/
      28 + (30*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (195*G[{1, 1, 1, -1}, \[Beta]])/28 - (195*G[{1, 1, 1, 1}, \[Beta]])/28 + 
     (30*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{1, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (30*G[{1, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (30*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (30*G[{1, 1, -e, -1}, \[Beta]])/7 + (30*G[{1, 1, -e, 1}, \[Beta]])/7 - 
     (30*G[{1, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -1, -1}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -1, 1}, \[Beta]])/7 + 
     (60*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), 1, -1}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), 1, 1}, \[Beta]])/7 + 
     (60*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (90*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (90*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (120*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (30*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (30*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (75*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (60*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (75*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (60*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (45*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (30*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (15*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (15*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{1, -e, -1, -1}, \[Beta]])/7 + (75*G[{1, -e, -1, 1}, \[Beta]])/7 - 
     (60*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{1, -e, 1, -1}, \[Beta]])/7 + (75*G[{1, -e, 1, 1}, \[Beta]])/7 - 
     (60*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (45*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (30*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -e, -e, -1}, \[Beta]])/7 - (15*G[{1, -e, -e, 1}, \[Beta]])/7 + 
     (15*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 + ((45*I)/14)*Pi*
      G[{-1, -1}, \[Beta]]*MZV[-1] + ((117*I)/14)*Pi*G[{-1, 1}, \[Beta]]*
      MZV[-1] - ((30*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((15*I)/7)*Pi*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1] - 
     ((15*I)/7)*Pi*G[{-1, -e}, \[Beta]]*MZV[-1] + 
     ((54*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] - 
     ((54*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - ((117*I)/14)*Pi*
      G[{1, -1}, \[Beta]]*MZV[-1] - ((45*I)/14)*Pi*G[{1, 1}, \[Beta]]*
      MZV[-1] + ((30*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((15*I)/7)*Pi*G[{1, -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((15*I)/7)*Pi*G[{1, -e}, \[Beta]]*MZV[-1] + 
     (135*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/14 + 
     (195*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/14 - 
     (30*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (48*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + 6*G[{-1, 0, 1}, \[Beta]]*
      MZV[-1] - (45*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (153*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/14 + 
     (201*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/14 - 
     (30*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (90*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (87*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (81*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (66*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (66*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (81*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (87*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (201*G[{1, -1, -1}, \[Beta]]*MZV[-1])/14 - 
     (153*G[{1, -1, 1}, \[Beta]]*MZV[-1])/14 + 
     (30*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 6*G[{1, 0, -1}, \[Beta]]*
      MZV[-1] - (48*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (195*G[{1, 1, -1}, \[Beta]]*MZV[-1])/14 - 
     (135*G[{1, 1, 1}, \[Beta]]*MZV[-1])/14 + 
     (30*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (30*G[{1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (90*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (60*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 + ((3*I)/2)*Pi*G[{-1}, \[Beta]]*
      MZV[-1]^2 - ((3*I)/2)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (75*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/14 + 
     (21*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/2 - 
     (45*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (45*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (54*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 - (54*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (21*G[{1, -1}, \[Beta]]*MZV[-1]^2)/2 - 
     (75*G[{1, 1}, \[Beta]]*MZV[-1]^2)/14 + 
     (45*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (45*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 + G[{-1}, \[Beta]]*MZV[-1]^3 - 
     G[{1}, \[Beta]]*MZV[-1]^3 + ((87*I)/14)*Pi*G[{-1}, \[Beta]]*MZV[2] - 
     ((87*I)/14)*Pi*G[{1}, \[Beta]]*MZV[2] + (3*G[{-1, -1}, \[Beta]]*MZV[2])/
      14 - (96*G[{-1, 1}, \[Beta]]*MZV[2])/7 + 
     (165*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/14 - 
     (15*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/14 - 
     (15*G[{-1, -e}, \[Beta]]*MZV[2])/14 - (15*G[{0, -1}, \[Beta]]*MZV[2])/
      2 + (15*G[{0, 1}, \[Beta]]*MZV[2])/2 + (96*G[{1, -1}, \[Beta]]*MZV[2])/
      7 - (3*G[{1, 1}, \[Beta]]*MZV[2])/14 - 
     (165*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/14 + 
     (15*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/14 + 
     (15*G[{1, -e}, \[Beta]]*MZV[2])/14 - 
     (27*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (27*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + (39*G[{-1}, \[Beta]]*MZV[3])/7 - 
     (39*G[{1}, \[Beta]]*MZV[3])/7}, 2, 5, 1], 
 K[38] -> SeriesData[\[Epsilon], 0, 
   {71/280, ((129*I)/560)*Pi + (439*G[{-1}, \[Beta]])/560 + 
     (439*G[{1}, \[Beta]])/560 - (31*G[{-c^(-1)}, \[Beta]])/56 + 
     (71*MZV[-1])/70, ((81*I)/70)*Pi*G[{-1}, \[Beta]] + 
     ((81*I)/70)*Pi*G[{1}, \[Beta]] - ((39*I)/28)*Pi*G[{-c^(-1)}, \[Beta]] + 
     (277*G[{-1, -1}, \[Beta]])/140 + (277*G[{-1, 1}, \[Beta]])/140 - 
     (23*G[{-1, -c^(-1)}, \[Beta]])/28 + (277*G[{1, -1}, \[Beta]])/140 + 
     (277*G[{1, 1}, \[Beta]])/140 - (23*G[{1, -c^(-1)}, \[Beta]])/28 - 
     (23*G[{-c^(-1), -1}, \[Beta]])/28 - (23*G[{-c^(-1), 1}, \[Beta]])/28 - 
     (4*G[{-c^(-1), -c^(-1)}, \[Beta]])/7 + ((129*I)/140)*Pi*MZV[-1] + 
     (439*G[{-1}, \[Beta]]*MZV[-1])/140 + (439*G[{1}, \[Beta]]*MZV[-1])/140 - 
     (31*G[{-c^(-1)}, \[Beta]]*MZV[-1])/14 + (71*MZV[-1]^2)/35 - 
     (33*MZV[2])/70, ((459*I)/140)*Pi*G[{-1, -1}, \[Beta]] + 
     ((267*I)/70)*Pi*G[{-1, 1}, \[Beta]] - ((69*I)/28)*Pi*
      G[{-1, -c^(-1)}, \[Beta]] + ((87*I)/28)*Pi*G[{0, -1}, \[Beta]] + 
     ((87*I)/28)*Pi*G[{0, 1}, \[Beta]] - ((87*I)/14)*Pi*
      G[{0, -c^(-1)}, \[Beta]] + ((267*I)/70)*Pi*G[{1, -1}, \[Beta]] + 
     ((459*I)/140)*Pi*G[{1, 1}, \[Beta]] - ((69*I)/28)*Pi*
      G[{1, -c^(-1)}, \[Beta]] - ((39*I)/7)*Pi*G[{-c^(-1), -1}, \[Beta]] - 
     ((39*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]] + ((39*I)/7)*Pi*
      G[{-c^(-1), -c^(-1)}, \[Beta]] + (41*G[{-1, -1, -1}, \[Beta]])/10 + 
     (41*G[{-1, -1, 1}, \[Beta]])/10 - (23*G[{-1, -1, -c^(-1)}, \[Beta]])/
      28 + (649*G[{-1, 1, -1}, \[Beta]])/140 + (649*G[{-1, 1, 1}, \[Beta]])/
      140 - (23*G[{-1, 1, -c^(-1)}, \[Beta]])/28 - 
     (23*G[{-1, -c^(-1), -1}, \[Beta]])/28 - 
     (23*G[{-1, -c^(-1), 1}, \[Beta]])/28 - 
     (23*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/14 + 
     (87*G[{0, -1, -1}, \[Beta]])/28 + (87*G[{0, -1, 1}, \[Beta]])/28 + 
     (87*G[{0, 1, -1}, \[Beta]])/28 + (87*G[{0, 1, 1}, \[Beta]])/28 + 
     (87*G[{0, -c^(-1), -1}, \[Beta]])/14 + (87*G[{0, -c^(-1), 1}, \[Beta]])/
      14 - (87*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (87*G[{0, -e^(-1), -1}, \[Beta]])/14 - (87*G[{0, -e^(-1), 1}, \[Beta]])/
      14 + (87*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (87*G[{0, -e, -1}, \[Beta]])/14 - (87*G[{0, -e, 1}, \[Beta]])/14 + 
     (87*G[{0, -e, -c^(-1)}, \[Beta]])/14 + (649*G[{1, -1, -1}, \[Beta]])/
      140 + (649*G[{1, -1, 1}, \[Beta]])/140 - 
     (23*G[{1, -1, -c^(-1)}, \[Beta]])/28 + (41*G[{1, 1, -1}, \[Beta]])/10 + 
     (41*G[{1, 1, 1}, \[Beta]])/10 - (23*G[{1, 1, -c^(-1)}, \[Beta]])/28 - 
     (23*G[{1, -c^(-1), -1}, \[Beta]])/28 - (23*G[{1, -c^(-1), 1}, \[Beta]])/
      28 - (23*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (55*G[{-c^(-1), -1, -1}, \[Beta]])/14 - 
     (55*G[{-c^(-1), -1, 1}, \[Beta]])/14 - 
     (23*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/14 - 
     (55*G[{-c^(-1), 1, -1}, \[Beta]])/14 - (55*G[{-c^(-1), 1, 1}, \[Beta]])/
      14 - (23*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (55*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (55*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (94*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (87*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (87*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (87*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (87*G[{-c^(-1), -e, -1}, \[Beta]])/14 + 
     (87*G[{-c^(-1), -e, 1}, \[Beta]])/14 - 
     (87*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     ((162*I)/35)*Pi*G[{-1}, \[Beta]]*MZV[-1] + ((162*I)/35)*Pi*
      G[{1}, \[Beta]]*MZV[-1] - ((39*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] + 
     (1033*G[{-1, -1}, \[Beta]]*MZV[-1])/140 + 
     (169*G[{-1, 1}, \[Beta]]*MZV[-1])/20 - 
     (23*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (87*G[{0, -1}, \[Beta]]*MZV[-1])/14 + (87*G[{0, 1}, \[Beta]]*MZV[-1])/
      14 - (87*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (87*G[{0, -e}, \[Beta]]*MZV[-1])/14 + (169*G[{1, -1}, \[Beta]]*MZV[-1])/
      20 + (1033*G[{1, 1}, \[Beta]]*MZV[-1])/140 - 
     (23*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (19*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/2 - 
     (19*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/2 - 
     (16*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (87*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (87*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/14 + ((129*I)/70)*Pi*MZV[-1]^2 + 
     (439*G[{-1}, \[Beta]]*MZV[-1]^2)/70 + (439*G[{1}, \[Beta]]*MZV[-1]^2)/
      70 - (31*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + (284*MZV[-1]^3)/105 + 
     ((3159*I)/560)*Pi*MZV[2] - (3453*G[{-1}, \[Beta]]*MZV[2])/560 - 
     (3453*G[{1}, \[Beta]]*MZV[2])/560 + (585*G[{-c^(-1)}, \[Beta]]*MZV[2])/
      56 - (66*MZV[-1]*MZV[2])/35 - (241*MZV[3])/210, 
    ((1053*I)/140)*Pi*G[{-1, -1, -1}, \[Beta]] + 
     ((639*I)/70)*Pi*G[{-1, -1, 1}, \[Beta]] - ((57*I)/14)*Pi*
      G[{-1, -1, -c^(-1)}, \[Beta]] + ((177*I)/28)*Pi*
      G[{-1, 0, -1}, \[Beta]] + ((177*I)/28)*Pi*G[{-1, 0, 1}, \[Beta]] - 
     ((177*I)/14)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] + 
     ((639*I)/70)*Pi*G[{-1, 1, -1}, \[Beta]] + ((1353*I)/140)*Pi*
      G[{-1, 1, 1}, \[Beta]] - (3*I)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] - 
     ((69*I)/7)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] - 
     ((69*I)/7)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] + 
     ((69*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((69*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] + ((51*I)/2)*Pi*
      G[{0, -1, 1}, \[Beta]] - ((153*I)/7)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     ((57*I)/14)*Pi*G[{0, 0, -1}, \[Beta]] + ((57*I)/14)*Pi*
      G[{0, 0, 1}, \[Beta]] - ((57*I)/7)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] + 
     ((51*I)/2)*Pi*G[{0, 1, -1}, \[Beta]] + ((69*I)/7)*Pi*
      G[{0, 1, 1}, \[Beta]] - ((153*I)/7)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] - 
     ((174*I)/7)*Pi*G[{0, -c^(-1), -1}, \[Beta]] - 
     ((174*I)/7)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((174*I)/7)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{0, -e^(-1), -1}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{0, -e^(-1), 1}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{0, -e^(-1), -c^(-1)}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{0, -e, -1}, \[Beta]] - ((15*I)/14)*Pi*
      G[{0, -e, 1}, \[Beta]] + ((15*I)/14)*Pi*G[{0, -e, -c^(-1)}, \[Beta]] + 
     ((1353*I)/140)*Pi*G[{1, -1, -1}, \[Beta]] + 
     ((639*I)/70)*Pi*G[{1, -1, 1}, \[Beta]] - 
     (3*I)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + ((177*I)/28)*Pi*
      G[{1, 0, -1}, \[Beta]] + ((177*I)/28)*Pi*G[{1, 0, 1}, \[Beta]] - 
     ((177*I)/14)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     ((639*I)/70)*Pi*G[{1, 1, -1}, \[Beta]] + ((1053*I)/140)*Pi*
      G[{1, 1, 1}, \[Beta]] - ((57*I)/14)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((69*I)/7)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((69*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((69*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((195*I)/14)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((327*I)/14)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     ((195*I)/14)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((66*I)/7)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     ((66*I)/7)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + 
     ((132*I)/7)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((327*I)/14)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] - 
     ((195*I)/14)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + 
     ((195*I)/14)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((156*I)/7)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     ((156*I)/7)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     ((156*I)/7)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{-c^(-1), -e^(-1), -1}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{-c^(-1), -e^(-1), 1}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{-c^(-1), -e, -1}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{-c^(-1), -e, 1}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{-c^(-1), -e, -c^(-1)}, \[Beta]] - 
     ((36*I)/7)*Pi*G[{c^(-1), -1, 1}, \[Beta]] + 
     ((36*I)/7)*Pi*G[{c^(-1), -1, -c^(-1)}, \[Beta]] + 
     ((36*I)/7)*Pi*G[{c^(-1), 0, -1}, \[Beta]] + 
     ((36*I)/7)*Pi*G[{c^(-1), 0, 1}, \[Beta]] - 
     ((72*I)/7)*Pi*G[{c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((36*I)/7)*Pi*G[{c^(-1), 1, -1}, \[Beta]] + 
     ((36*I)/7)*Pi*G[{c^(-1), 1, -c^(-1)}, \[Beta]] + 
     (1093*G[{-1, -1, -1, -1}, \[Beta]])/140 + 
     (1093*G[{-1, -1, -1, 1}, \[Beta]])/140 - 
     (2*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (659*G[{-1, -1, 1, -1}, \[Beta]])/70 + (659*G[{-1, -1, 1, 1}, \[Beta]])/
      70 - (2*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (11*G[{-1, -1, -c^(-1), -1}, \[Beta]])/14 + 
     (11*G[{-1, -1, -c^(-1), 1}, \[Beta]])/14 - 
     (34*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, -1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{-1, -1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-1, -1, -e, -1}, \[Beta]])/14 - (15*G[{-1, -1, -e, 1}, \[Beta]])/
      14 + (15*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/14 + 
     (177*G[{-1, 0, -1, -1}, \[Beta]])/28 + (177*G[{-1, 0, -1, 1}, \[Beta]])/
      28 + (177*G[{-1, 0, 1, -1}, \[Beta]])/28 + 
     (177*G[{-1, 0, 1, 1}, \[Beta]])/28 + 
     (177*G[{-1, 0, -c^(-1), -1}, \[Beta]])/14 + 
     (177*G[{-1, 0, -c^(-1), 1}, \[Beta]])/14 - 
     (177*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (177*G[{-1, 0, -e^(-1), -1}, \[Beta]])/14 - 
     (177*G[{-1, 0, -e^(-1), 1}, \[Beta]])/14 + 
     (177*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (177*G[{-1, 0, -e, -1}, \[Beta]])/14 - (177*G[{-1, 0, -e, 1}, \[Beta]])/
      14 + (177*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/14 + 
     (292*G[{-1, 1, -1, -1}, \[Beta]])/35 + (292*G[{-1, 1, -1, 1}, \[Beta]])/
      35 + (11*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/14 + 
     (1243*G[{-1, 1, 1, -1}, \[Beta]])/140 + (1243*G[{-1, 1, 1, 1}, \[Beta]])/
      140 + (11*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/14 - 
     (2*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (2*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (19*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-1, 1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{-1, 1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{-1, 1, -e, -1}, \[Beta]])/14 + (15*G[{-1, 1, -e, 1}, \[Beta]])/
      14 - (15*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (85*G[{-1, -c^(-1), -1, -1}, \[Beta]])/14 - 
     (85*G[{-1, -c^(-1), -1, 1}, \[Beta]])/14 - 
     (53*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/14 - 
     (85*G[{-1, -c^(-1), 1, -1}, \[Beta]])/14 - 
     (85*G[{-1, -c^(-1), 1, 1}, \[Beta]])/14 - 
     (53*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (115*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (115*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (184*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (177*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (177*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (177*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (177*G[{-1, -c^(-1), -e, -1}, \[Beta]])/14 + 
     (177*G[{-1, -c^(-1), -e, 1}, \[Beta]])/14 - 
     (177*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     (54*G[{0, -1, -1, -1}, \[Beta]])/7 + (54*G[{0, -1, -1, 1}, \[Beta]])/7 + 
     (15*G[{0, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (327*G[{0, -1, 1, -1}, \[Beta]])/14 + (327*G[{0, -1, 1, 1}, \[Beta]])/
      14 + (15*G[{0, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (153*G[{0, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (153*G[{0, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (306*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (138*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (138*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (138*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (138*G[{0, -1, -e, -1}, \[Beta]])/7 - (138*G[{0, -1, -e, 1}, \[Beta]])/
      7 + (138*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (57*G[{0, 0, -1, -1}, \[Beta]])/14 + (57*G[{0, 0, -1, 1}, \[Beta]])/14 + 
     (57*G[{0, 0, 1, -1}, \[Beta]])/14 + (57*G[{0, 0, 1, 1}, \[Beta]])/14 + 
     (57*G[{0, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (57*G[{0, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (114*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (57*G[{0, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (57*G[{0, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (57*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (57*G[{0, 0, -e, -1}, \[Beta]])/7 - (57*G[{0, 0, -e, 1}, \[Beta]])/7 + 
     (57*G[{0, 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (327*G[{0, 1, -1, -1}, \[Beta]])/14 + (327*G[{0, 1, -1, 1}, \[Beta]])/
      14 + (15*G[{0, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (54*G[{0, 1, 1, -1}, \[Beta]])/7 + (54*G[{0, 1, 1, 1}, \[Beta]])/7 + 
     (15*G[{0, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (153*G[{0, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (153*G[{0, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (306*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (138*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (138*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (138*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (138*G[{0, 1, -e, -1}, \[Beta]])/7 - (138*G[{0, 1, -e, 1}, \[Beta]])/7 + 
     (138*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{0, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (132*G[{0, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (306*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (132*G[{0, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (132*G[{0, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (306*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (522*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (522*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (696*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (216*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (216*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (216*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (216*G[{0, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (216*G[{0, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (216*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (291*G[{0, -e^(-1), -1, -1}, \[Beta]])/14 - 
     (291*G[{0, -e^(-1), -1, 1}, \[Beta]])/14 + 
     (138*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (291*G[{0, -e^(-1), 1, -1}, \[Beta]])/14 - 
     (291*G[{0, -e^(-1), 1, 1}, \[Beta]])/14 + 
     (138*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (333*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/14 + 
     (333*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/14 - 
     (159*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (57*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/14 - 
     (57*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/14 + 
     (57*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (57*G[{0, -e^(-1), -e, -1}, \[Beta]])/14 - 
     (57*G[{0, -e^(-1), -e, 1}, \[Beta]])/14 + 
     (57*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/14 - 
     (291*G[{0, -e, -1, -1}, \[Beta]])/14 - (291*G[{0, -e, -1, 1}, \[Beta]])/
      14 + (138*G[{0, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (291*G[{0, -e, 1, -1}, \[Beta]])/14 - (291*G[{0, -e, 1, 1}, \[Beta]])/
      14 + (138*G[{0, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (333*G[{0, -e, -c^(-1), -1}, \[Beta]])/14 + 
     (333*G[{0, -e, -c^(-1), 1}, \[Beta]])/14 - 
     (159*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (57*G[{0, -e, -e^(-1), -1}, \[Beta]])/14 - 
     (57*G[{0, -e, -e^(-1), 1}, \[Beta]])/14 + 
     (57*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (57*G[{0, -e, -e, -1}, \[Beta]])/14 - (57*G[{0, -e, -e, 1}, \[Beta]])/
      14 + (57*G[{0, -e, -e, -c^(-1)}, \[Beta]])/14 + 
     (1243*G[{1, -1, -1, -1}, \[Beta]])/140 + 
     (1243*G[{1, -1, -1, 1}, \[Beta]])/140 + 
     (11*G[{1, -1, -1, -c^(-1)}, \[Beta]])/14 + 
     (292*G[{1, -1, 1, -1}, \[Beta]])/35 + (292*G[{1, -1, 1, 1}, \[Beta]])/
      35 + (11*G[{1, -1, 1, -c^(-1)}, \[Beta]])/14 - 
     (2*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (2*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (19*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{1, -1, -e^(-1), -1}, \[Beta]])/14 + 
     (15*G[{1, -1, -e^(-1), 1}, \[Beta]])/14 - 
     (15*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{1, -1, -e, -1}, \[Beta]])/14 + (15*G[{1, -1, -e, 1}, \[Beta]])/
      14 - (15*G[{1, -1, -e, -c^(-1)}, \[Beta]])/14 + 
     (177*G[{1, 0, -1, -1}, \[Beta]])/28 + (177*G[{1, 0, -1, 1}, \[Beta]])/
      28 + (177*G[{1, 0, 1, -1}, \[Beta]])/28 + 
     (177*G[{1, 0, 1, 1}, \[Beta]])/28 + 
     (177*G[{1, 0, -c^(-1), -1}, \[Beta]])/14 + 
     (177*G[{1, 0, -c^(-1), 1}, \[Beta]])/14 - 
     (177*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (177*G[{1, 0, -e^(-1), -1}, \[Beta]])/14 - 
     (177*G[{1, 0, -e^(-1), 1}, \[Beta]])/14 + 
     (177*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (177*G[{1, 0, -e, -1}, \[Beta]])/14 - (177*G[{1, 0, -e, 1}, \[Beta]])/
      14 + (177*G[{1, 0, -e, -c^(-1)}, \[Beta]])/14 + 
     (659*G[{1, 1, -1, -1}, \[Beta]])/70 + (659*G[{1, 1, -1, 1}, \[Beta]])/
      70 - (2*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (1093*G[{1, 1, 1, -1}, \[Beta]])/140 + (1093*G[{1, 1, 1, 1}, \[Beta]])/
      140 - (2*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (11*G[{1, 1, -c^(-1), -1}, \[Beta]])/14 + 
     (11*G[{1, 1, -c^(-1), 1}, \[Beta]])/14 - 
     (34*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, 1, -e^(-1), -1}, \[Beta]])/14 - 
     (15*G[{1, 1, -e^(-1), 1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{1, 1, -e, -1}, \[Beta]])/14 - (15*G[{1, 1, -e, 1}, \[Beta]])/14 + 
     (15*G[{1, 1, -e, -c^(-1)}, \[Beta]])/14 - 
     (85*G[{1, -c^(-1), -1, -1}, \[Beta]])/14 - 
     (85*G[{1, -c^(-1), -1, 1}, \[Beta]])/14 - 
     (53*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/14 - 
     (85*G[{1, -c^(-1), 1, -1}, \[Beta]])/14 - 
     (85*G[{1, -c^(-1), 1, 1}, \[Beta]])/14 - 
     (53*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (115*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (115*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (184*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (177*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (177*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (177*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (177*G[{1, -c^(-1), -e, -1}, \[Beta]])/14 + 
     (177*G[{1, -c^(-1), -e, 1}, \[Beta]])/14 - 
     (177*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/14 - 
     8*G[{-c^(-1), -1, -1, -1}, \[Beta]] - 
     8*G[{-c^(-1), -1, -1, 1}, \[Beta]] - 
     (83*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/14 - 
     (122*G[{-c^(-1), -1, 1, -1}, \[Beta]])/7 - 
     (122*G[{-c^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (83*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/14 - 
     (41*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/2 - 
     (41*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/2 + 
     (241*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (102*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (102*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (102*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (102*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (102*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (102*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (66*G[{-c^(-1), 0, -1, -1}, \[Beta]])/7 - 
     (66*G[{-c^(-1), 0, -1, 1}, \[Beta]])/7 - 
     (66*G[{-c^(-1), 0, 1, -1}, \[Beta]])/7 - 
     (66*G[{-c^(-1), 0, 1, 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 + 
     (264*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 0, -e, -1}, \[Beta]])/7 + 
     (132*G[{-c^(-1), 0, -e, 1}, \[Beta]])/7 - 
     (132*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (122*G[{-c^(-1), 1, -1, -1}, \[Beta]])/7 - 
     (122*G[{-c^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (83*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/14 - 
     8*G[{-c^(-1), 1, 1, -1}, \[Beta]] - 8*G[{-c^(-1), 1, 1, 1}, \[Beta]] - 
     (83*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/14 - 
     (41*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/2 - 
     (41*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/2 + 
     (241*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (102*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (102*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (102*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (102*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (102*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (102*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (121*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (121*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (277*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (121*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (121*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (277*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     76*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]] + 
     76*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]] - 
     (688*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (255*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (255*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (255*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (255*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (255*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (255*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (291*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/14 + 
     (291*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/14 - 
     (138*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (291*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/14 + 
     (291*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/14 - 
     (138*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (333*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/14 - 
     (333*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/14 + 
     (159*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (57*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (57*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (57*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (57*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/14 + 
     (57*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/14 - 
     (57*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/14 + 
     (291*G[{-c^(-1), -e, -1, -1}, \[Beta]])/14 + 
     (291*G[{-c^(-1), -e, -1, 1}, \[Beta]])/14 - 
     (138*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (291*G[{-c^(-1), -e, 1, -1}, \[Beta]])/14 + 
     (291*G[{-c^(-1), -e, 1, 1}, \[Beta]])/14 - 
     (138*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (333*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/14 - 
     (333*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/14 + 
     (159*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (57*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/14 + 
     (57*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/14 - 
     (57*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (57*G[{-c^(-1), -e, -e, -1}, \[Beta]])/14 + 
     (57*G[{-c^(-1), -e, -e, 1}, \[Beta]])/14 - 
     (57*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/14 - 
     (36*G[{c^(-1), -1, 1, -1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (72*G[{c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), 0, -1, -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), 0, -1, 1}, \[Beta]])/7 + 
     (36*G[{c^(-1), 0, 1, -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), 0, 1, 1}, \[Beta]])/7 + 
     (72*G[{c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 + 
     (72*G[{c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 - 
     (144*G[{c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (72*G[{c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 - 
     (72*G[{c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 + 
     (72*G[{c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (72*G[{c^(-1), 0, -e, -1}, \[Beta]])/7 - 
     (72*G[{c^(-1), 0, -e, 1}, \[Beta]])/7 + 
     (72*G[{c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (36*G[{c^(-1), 1, -1, -1}, \[Beta]])/7 - 
     (36*G[{c^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (36*G[{c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (72*G[{c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (36*G[{c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (36*G[{c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (36*G[{c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (36*G[{c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (36*G[{c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (36*G[{c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (36*G[{c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     ((1761*I)/140)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((2211*I)/140)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((69*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((27*I)/2)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((27*I)/2)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((174*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((15*I)/14)*Pi*G[{0, -e^(-1)}, \[Beta]]*MZV[-1] - 
     ((15*I)/14)*Pi*G[{0, -e}, \[Beta]]*MZV[-1] + 
     ((2211*I)/140)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((1761*I)/140)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     ((69*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((327*I)/14)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((327*I)/14)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + 
     ((156*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((15*I)/14)*Pi*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((15*I)/14)*Pi*G[{-c^(-1), -e}, \[Beta]]*MZV[-1] + 
     (1073*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/70 + 
     (649*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/35 - 
     (23*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (177*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/14 + 
     (177*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/14 - 
     (177*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (177*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/14 + 
     (1223*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/70 + 
     (649*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/35 - 
     (23*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (223*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (223*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (46*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (177*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (177*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/14 + 
     (123*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (342*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (138*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (138*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (57*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (57*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (57*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (57*G[{0, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (342*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (123*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (138*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (138*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 - 6*G[{0, -c^(-1), -1}, \[Beta]]*
      MZV[-1] - 6*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1] - 
     (348*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (216*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (216*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (153*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (153*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (174*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (57*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (57*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/14 - 
     (153*G[{0, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (153*G[{0, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (174*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (57*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (57*G[{0, -e, -e}, \[Beta]]*MZV[-1])/14 + 
     (649*G[{1, -1, -1}, \[Beta]]*MZV[-1])/35 + 
     (1223*G[{1, -1, 1}, \[Beta]]*MZV[-1])/70 - 
     (23*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{1, -1, -e}, \[Beta]]*MZV[-1])/14 + 
     (177*G[{1, 0, -1}, \[Beta]]*MZV[-1])/14 + 
     (177*G[{1, 0, 1}, \[Beta]]*MZV[-1])/14 - 
     (177*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (177*G[{1, 0, -e}, \[Beta]]*MZV[-1])/14 + 
     (649*G[{1, 1, -1}, \[Beta]]*MZV[-1])/35 + 
     (1073*G[{1, 1, 1}, \[Beta]]*MZV[-1])/70 - 
     (23*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, 1, -e}, \[Beta]]*MZV[-1])/14 - 
     (223*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (223*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (46*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (177*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (177*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/14 - 
     (307*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/14 - 
     (571*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/14 - 
     (46*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (102*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (102*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (132*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (132*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (132*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (571*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/14 - 
     (307*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/14 - 
     (46*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (102*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (102*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     5*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1] + 
     5*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1] + 
     (376*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (255*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (255*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (153*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (153*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (174*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (57*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (57*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/14 + 
     (153*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (153*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (174*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (57*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (57*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/14 - 
     (72*G[{c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (72*G[{c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (72*G[{c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (72*G[{c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (72*G[{c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (72*G[{c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (36*G[{c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (36*G[{c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (36*G[{c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     ((324*I)/35)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 + 
     ((324*I)/35)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     ((78*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 + 
     (1991*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/140 + 
     (2441*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/140 - 
     (46*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (27*G[{0, -1}, \[Beta]]*MZV[-1]^2)/2 + (27*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      2 - (27*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/2 - 
     (27*G[{0, -e}, \[Beta]]*MZV[-1]^2)/2 + 
     (2441*G[{1, -1}, \[Beta]]*MZV[-1]^2)/140 + 
     (1991*G[{1, 1}, \[Beta]]*MZV[-1]^2)/140 - 
     (46*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (281*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/14 - 
     (281*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/14 - 
     (32*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (27*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/2 + 
     (27*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/2 + ((86*I)/35)*Pi*MZV[-1]^3 + 
     (878*G[{-1}, \[Beta]]*MZV[-1]^3)/105 + (878*G[{1}, \[Beta]]*MZV[-1]^3)/
      105 - (124*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/21 + (284*MZV[-1]^4)/105 + 
     ((1779*I)/280)*Pi*G[{-1}, \[Beta]]*MZV[2] + ((1779*I)/280)*Pi*
      G[{1}, \[Beta]]*MZV[2] + ((33*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] + 
     ((36*I)/7)*Pi*G[{c^(-1)}, \[Beta]]*MZV[2] - 
     (4803*G[{-1, -1}, \[Beta]]*MZV[2])/280 - 
     (7053*G[{-1, 1}, \[Beta]]*MZV[2])/280 + 
     (495*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/28 - 
     (237*G[{0, -1}, \[Beta]]*MZV[2])/7 - (237*G[{0, 1}, \[Beta]]*MZV[2])/7 + 
     (891*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/14 + 
     (57*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/28 + 
     (57*G[{0, -e}, \[Beta]]*MZV[2])/28 - (7053*G[{1, -1}, \[Beta]]*MZV[2])/
      280 - (4803*G[{1, 1}, \[Beta]]*MZV[2])/280 + 
     (495*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/28 + 
     (1443*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/28 + 
     (1443*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/28 - 
     (99*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/2 - 
     (57*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/28 - 
     (57*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/28 - 
     (54*G[{c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 + ((3159*I)/140)*Pi*MZV[-1]*
      MZV[2] - (3453*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/140 - 
     (3453*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/140 + 
     (99*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/2 - 
     (54*G[{c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 - (132*MZV[-1]^2*MZV[2])/35 - 
     (143049*MZV[2]^2)/2800 + ((1337*I)/40)*Pi*MZV[3] - 
     (589*G[{-1}, \[Beta]]*MZV[3])/120 - (589*G[{1}, \[Beta]]*MZV[3])/120 + 
     (979*G[{-c^(-1)}, \[Beta]]*MZV[3])/84 - (45*G[{c^(-1)}, \[Beta]]*MZV[3])/
      7 - (482*MZV[-1]*MZV[3])/105 - (234*MZV[-3, 1])/7}, 0, 5, 1], 
 K[39] -> SeriesData[\[Epsilon], 0, 
   {5/56, ((15*I)/224)*Pi + (65*G[{-1}, \[Beta]])/224 + 
     (65*G[{1}, \[Beta]])/224 - (25*G[{-c^(-1)}, \[Beta]])/112 + 
     (5*MZV[-1])/14, ((15*I)/56)*Pi*G[{-1}, \[Beta]] + 
     ((15*I)/56)*Pi*G[{1}, \[Beta]] - ((15*I)/56)*Pi*G[{-c^(-1)}, \[Beta]] + 
     (25*G[{-1, -1}, \[Beta]])/28 + (25*G[{-1, 1}, \[Beta]])/28 - 
     (5*G[{-1, -c^(-1)}, \[Beta]])/8 + (25*G[{1, -1}, \[Beta]])/28 + 
     (25*G[{1, 1}, \[Beta]])/28 - (5*G[{1, -c^(-1)}, \[Beta]])/8 - 
     (5*G[{-c^(-1), -1}, \[Beta]])/8 - (5*G[{-c^(-1), 1}, \[Beta]])/8 + 
     (5*G[{-c^(-1), -c^(-1)}, \[Beta]])/14 + ((15*I)/56)*Pi*MZV[-1] + 
     (65*G[{-1}, \[Beta]]*MZV[-1])/56 + (65*G[{1}, \[Beta]]*MZV[-1])/56 - 
     (25*G[{-c^(-1)}, \[Beta]]*MZV[-1])/28 + (5*MZV[-1]^2)/7 - 
     (15*MZV[2])/112, ((45*I)/56)*Pi*G[{-1, -1}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{-1, 1}, \[Beta]] - ((45*I)/56)*Pi*
      G[{-1, -c^(-1)}, \[Beta]] + ((15*I)/56)*Pi*G[{0, -1}, \[Beta]] + 
     ((15*I)/56)*Pi*G[{0, 1}, \[Beta]] - ((15*I)/28)*Pi*
      G[{0, -c^(-1)}, \[Beta]] + ((15*I)/14)*Pi*G[{1, -1}, \[Beta]] + 
     ((45*I)/56)*Pi*G[{1, 1}, \[Beta]] - ((45*I)/56)*Pi*
      G[{1, -c^(-1)}, \[Beta]] - ((15*I)/14)*Pi*G[{-c^(-1), -1}, \[Beta]] - 
     ((15*I)/14)*Pi*G[{-c^(-1), 1}, \[Beta]] + ((15*I)/14)*Pi*
      G[{-c^(-1), -c^(-1)}, \[Beta]] + (5*G[{-1, -1, -1}, \[Beta]])/2 + 
     (5*G[{-1, -1, 1}, \[Beta]])/2 - (95*G[{-1, -1, -c^(-1)}, \[Beta]])/56 + 
     (155*G[{-1, 1, -1}, \[Beta]])/56 + (155*G[{-1, 1, 1}, \[Beta]])/56 - 
     (95*G[{-1, 1, -c^(-1)}, \[Beta]])/56 - 
     (95*G[{-1, -c^(-1), -1}, \[Beta]])/56 - 
     (95*G[{-1, -c^(-1), 1}, \[Beta]])/56 + 
     (25*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/28 + 
     (15*G[{0, -1, -1}, \[Beta]])/56 + (15*G[{0, -1, 1}, \[Beta]])/56 + 
     (15*G[{0, 1, -1}, \[Beta]])/56 + (15*G[{0, 1, 1}, \[Beta]])/56 + 
     (15*G[{0, -c^(-1), -1}, \[Beta]])/28 + (15*G[{0, -c^(-1), 1}, \[Beta]])/
      28 - (15*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{0, -e^(-1), -1}, \[Beta]])/28 - (15*G[{0, -e^(-1), 1}, \[Beta]])/
      28 + (15*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (15*G[{0, -e, -1}, \[Beta]])/28 - (15*G[{0, -e, 1}, \[Beta]])/28 + 
     (15*G[{0, -e, -c^(-1)}, \[Beta]])/28 + (155*G[{1, -1, -1}, \[Beta]])/
      56 + (155*G[{1, -1, 1}, \[Beta]])/56 - 
     (95*G[{1, -1, -c^(-1)}, \[Beta]])/56 + (5*G[{1, 1, -1}, \[Beta]])/2 + 
     (5*G[{1, 1, 1}, \[Beta]])/2 - (95*G[{1, 1, -c^(-1)}, \[Beta]])/56 - 
     (95*G[{1, -c^(-1), -1}, \[Beta]])/56 - (95*G[{1, -c^(-1), 1}, \[Beta]])/
      56 + (25*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/28 - 
     (55*G[{-c^(-1), -1, -1}, \[Beta]])/28 - 
     (55*G[{-c^(-1), -1, 1}, \[Beta]])/28 + 
     (25*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/28 - 
     (55*G[{-c^(-1), 1, -1}, \[Beta]])/28 - (55*G[{-c^(-1), 1, 1}, \[Beta]])/
      28 + (25*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/28 + 
     (5*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/14 + 
     (5*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/14 + 
     (5*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e, -1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e, 1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/28 + 
     ((15*I)/14)*Pi*G[{-1}, \[Beta]]*MZV[-1] + ((15*I)/14)*Pi*G[{1}, \[Beta]]*
      MZV[-1] - ((15*I)/14)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] + 
     (185*G[{-1, -1}, \[Beta]]*MZV[-1])/56 + 
     (215*G[{-1, 1}, \[Beta]]*MZV[-1])/56 - 
     (5*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/2 + 
     (15*G[{0, -1}, \[Beta]]*MZV[-1])/28 + (15*G[{0, 1}, \[Beta]]*MZV[-1])/
      28 - (15*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{0, -e}, \[Beta]]*MZV[-1])/28 + (215*G[{1, -1}, \[Beta]]*MZV[-1])/
      56 + (185*G[{1, 1}, \[Beta]]*MZV[-1])/56 - 
     (5*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/2 - 
     (85*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/28 - 
     (85*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/28 + 
     (10*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/28 + ((15*I)/28)*Pi*MZV[-1]^2 + 
     (65*G[{-1}, \[Beta]]*MZV[-1]^2)/28 + (65*G[{1}, \[Beta]]*MZV[-1]^2)/28 - 
     (25*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/14 + (20*MZV[-1]^3)/21 + 
     ((45*I)/224)*Pi*MZV[2] - (195*G[{-1}, \[Beta]]*MZV[2])/224 - 
     (195*G[{1}, \[Beta]]*MZV[2])/224 + (135*G[{-c^(-1)}, \[Beta]]*MZV[2])/
      112 - (15*MZV[-1]*MZV[2])/28 - (5*MZV[3])/21, 
    ((15*I)/7)*Pi*G[{-1, -1, -1}, \[Beta]] + ((165*I)/56)*Pi*
      G[{-1, -1, 1}, \[Beta]] - ((15*I)/7)*Pi*G[{-1, -1, -c^(-1)}, \[Beta]] + 
     ((15*I)/56)*Pi*G[{-1, 0, -1}, \[Beta]] + ((75*I)/56)*Pi*
      G[{-1, 0, 1}, \[Beta]] - ((45*I)/28)*Pi*G[{-1, 0, -c^(-1)}, \[Beta]] + 
     ((225*I)/56)*Pi*G[{-1, 1, -1}, \[Beta]] + ((45*I)/14)*Pi*
      G[{-1, 1, 1}, \[Beta]] - ((75*I)/28)*Pi*G[{-1, 1, -c^(-1)}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{-1, -c^(-1), -1}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{0, -1, -1}, \[Beta]] + ((15*I)/7)*Pi*
      G[{0, -1, 1}, \[Beta]] - ((45*I)/28)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     ((15*I)/14)*Pi*G[{0, 0, -1}, \[Beta]] + ((15*I)/14)*Pi*
      G[{0, 0, 1}, \[Beta]] - ((15*I)/7)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{0, 1, -1}, \[Beta]] + ((15*I)/14)*Pi*
      G[{0, 1, 1}, \[Beta]] - ((45*I)/28)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{0, -c^(-1), -1}, \[Beta]] - 
     ((15*I)/7)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((15*I)/7)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((15*I)/28)*Pi*G[{0, -e^(-1), -1}, \[Beta]] - 
     ((15*I)/28)*Pi*G[{0, -e^(-1), 1}, \[Beta]] + 
     ((15*I)/28)*Pi*G[{0, -e^(-1), -c^(-1)}, \[Beta]] - 
     ((15*I)/28)*Pi*G[{0, -e, -1}, \[Beta]] - ((15*I)/28)*Pi*
      G[{0, -e, 1}, \[Beta]] + ((15*I)/28)*Pi*G[{0, -e, -c^(-1)}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{1, -1, -1}, \[Beta]] + ((225*I)/56)*Pi*
      G[{1, -1, 1}, \[Beta]] - ((75*I)/28)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + 
     ((75*I)/56)*Pi*G[{1, 0, -1}, \[Beta]] + ((15*I)/56)*Pi*
      G[{1, 0, 1}, \[Beta]] - ((45*I)/28)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     ((165*I)/56)*Pi*G[{1, 1, -1}, \[Beta]] + ((15*I)/7)*Pi*
      G[{1, 1, 1}, \[Beta]] - ((15*I)/7)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((135*I)/28)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((45*I)/28)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     ((45*I)/28)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((135*I)/28)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] - 
     ((45*I)/14)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + 
     ((45*I)/14)*Pi*G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-c^(-1), -c^(-1), -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-c^(-1), -c^(-1), 1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/28)*Pi*G[{-c^(-1), -e^(-1), -1}, \[Beta]] + 
     ((15*I)/28)*Pi*G[{-c^(-1), -e^(-1), 1}, \[Beta]] - 
     ((15*I)/28)*Pi*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]] + 
     ((15*I)/28)*Pi*G[{-c^(-1), -e, -1}, \[Beta]] + 
     ((15*I)/28)*Pi*G[{-c^(-1), -e, 1}, \[Beta]] - 
     ((15*I)/28)*Pi*G[{-c^(-1), -e, -c^(-1)}, \[Beta]] + 
     (25*G[{-1, -1, -1, -1}, \[Beta]])/4 + (25*G[{-1, -1, -1, 1}, \[Beta]])/
      4 - (115*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/28 + 
     (395*G[{-1, -1, 1, -1}, \[Beta]])/56 + (395*G[{-1, -1, 1, 1}, \[Beta]])/
      56 - (115*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/28 - 
     (65*G[{-1, -1, -c^(-1), -1}, \[Beta]])/14 - 
     (65*G[{-1, -1, -c^(-1), 1}, \[Beta]])/14 + 
     (5*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/2 + 
     (15*G[{-1, -1, -e^(-1), -1}, \[Beta]])/28 + 
     (15*G[{-1, -1, -e^(-1), 1}, \[Beta]])/28 - 
     (15*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (15*G[{-1, -1, -e, -1}, \[Beta]])/28 + (15*G[{-1, -1, -e, 1}, \[Beta]])/
      28 - (15*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/28 + 
     (15*G[{-1, 0, -1, -1}, \[Beta]])/56 + (15*G[{-1, 0, -1, 1}, \[Beta]])/
      56 + (75*G[{-1, 0, 1, -1}, \[Beta]])/56 + 
     (75*G[{-1, 0, 1, 1}, \[Beta]])/56 + 
     (45*G[{-1, 0, -c^(-1), -1}, \[Beta]])/28 + 
     (45*G[{-1, 0, -c^(-1), 1}, \[Beta]])/28 - 
     (45*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (45*G[{-1, 0, -e^(-1), -1}, \[Beta]])/28 - 
     (45*G[{-1, 0, -e^(-1), 1}, \[Beta]])/28 + 
     (45*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (45*G[{-1, 0, -e, -1}, \[Beta]])/28 - (45*G[{-1, 0, -e, 1}, \[Beta]])/
      28 + (45*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/28 + 
     (485*G[{-1, 1, -1, -1}, \[Beta]])/56 + (485*G[{-1, 1, -1, 1}, \[Beta]])/
      56 - (65*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/14 + 
     (55*G[{-1, 1, 1, -1}, \[Beta]])/7 + (55*G[{-1, 1, 1, 1}, \[Beta]])/7 - 
     (65*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/14 - 
     (115*G[{-1, 1, -c^(-1), -1}, \[Beta]])/28 - 
     (115*G[{-1, 1, -c^(-1), 1}, \[Beta]])/28 + 
     (10*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{-1, 1, -e^(-1), -1}, \[Beta]])/28 - 
     (15*G[{-1, 1, -e^(-1), 1}, \[Beta]])/28 + 
     (15*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (15*G[{-1, 1, -e, -1}, \[Beta]])/28 - (15*G[{-1, 1, -e, 1}, \[Beta]])/
      28 + (15*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/28 - 
     (145*G[{-1, -c^(-1), -1, -1}, \[Beta]])/28 - 
     (145*G[{-1, -c^(-1), -1, 1}, \[Beta]])/28 + 
     (55*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/28 - 
     (145*G[{-1, -c^(-1), 1, -1}, \[Beta]])/28 - 
     (145*G[{-1, -c^(-1), 1, 1}, \[Beta]])/28 + 
     (55*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/28 + 
     (5*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/14 + 
     (5*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/14 + 
     (20*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/28 + 
     (45*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/28 - 
     (45*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (45*G[{-1, -c^(-1), -e, -1}, \[Beta]])/28 + 
     (45*G[{-1, -c^(-1), -e, 1}, \[Beta]])/28 - 
     (45*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/28 + 
     (45*G[{0, -1, -1, -1}, \[Beta]])/28 + (45*G[{0, -1, -1, 1}, \[Beta]])/
      28 - (15*G[{0, -1, -1, -c^(-1)}, \[Beta]])/28 + 
     (75*G[{0, -1, 1, -1}, \[Beta]])/28 + (75*G[{0, -1, 1, 1}, \[Beta]])/28 - 
     (15*G[{0, -1, 1, -c^(-1)}, \[Beta]])/28 + 
     (45*G[{0, -1, -c^(-1), -1}, \[Beta]])/28 + 
     (45*G[{0, -1, -c^(-1), 1}, \[Beta]])/28 - 
     (45*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, -1, -e, -1}, \[Beta]])/7 - (15*G[{0, -1, -e, 1}, \[Beta]])/7 + 
     (15*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, 0, -1, -1}, \[Beta]])/14 + (15*G[{0, 0, -1, 1}, \[Beta]])/14 + 
     (15*G[{0, 0, 1, -1}, \[Beta]])/14 + (15*G[{0, 0, 1, 1}, \[Beta]])/14 + 
     (15*G[{0, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (15*G[{0, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (30*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, 0, -e, -1}, \[Beta]])/7 - (15*G[{0, 0, -e, 1}, \[Beta]])/7 + 
     (15*G[{0, 0, -e, -c^(-1)}, \[Beta]])/7 + (75*G[{0, 1, -1, -1}, \[Beta]])/
      28 + (75*G[{0, 1, -1, 1}, \[Beta]])/28 - 
     (15*G[{0, 1, -1, -c^(-1)}, \[Beta]])/28 + (45*G[{0, 1, 1, -1}, \[Beta]])/
      28 + (45*G[{0, 1, 1, 1}, \[Beta]])/28 - 
     (15*G[{0, 1, 1, -c^(-1)}, \[Beta]])/28 + 
     (45*G[{0, 1, -c^(-1), -1}, \[Beta]])/28 + 
     (45*G[{0, 1, -c^(-1), 1}, \[Beta]])/28 - 
     (45*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (15*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (15*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{0, 1, -e, -1}, \[Beta]])/7 - (15*G[{0, 1, -e, 1}, \[Beta]])/7 + 
     (15*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (15*G[{0, -c^(-1), -1, -1}, \[Beta]])/14 + 
     (15*G[{0, -c^(-1), -1, 1}, \[Beta]])/14 - 
     (45*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/14 + 
     (15*G[{0, -c^(-1), 1, -1}, \[Beta]])/14 + 
     (15*G[{0, -c^(-1), 1, 1}, \[Beta]])/14 - 
     (45*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/14 - 
     (45*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (45*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (60*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/14 + 
     (45*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/14 - 
     (45*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (45*G[{0, -c^(-1), -e, -1}, \[Beta]])/14 + 
     (45*G[{0, -c^(-1), -e, 1}, \[Beta]])/14 - 
     (45*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/14 - 
     (75*G[{0, -e^(-1), -1, -1}, \[Beta]])/28 - 
     (75*G[{0, -e^(-1), -1, 1}, \[Beta]])/28 + 
     (15*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (75*G[{0, -e^(-1), 1, -1}, \[Beta]])/28 - 
     (75*G[{0, -e^(-1), 1, 1}, \[Beta]])/28 + 
     (15*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/28 + 
     (45*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/28 - 
     (15*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/28 + 
     (15*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/28 - 
     (15*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (15*G[{0, -e^(-1), -e, -1}, \[Beta]])/28 + 
     (15*G[{0, -e^(-1), -e, 1}, \[Beta]])/28 - 
     (15*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/28 - 
     (75*G[{0, -e, -1, -1}, \[Beta]])/28 - (75*G[{0, -e, -1, 1}, \[Beta]])/
      28 + (15*G[{0, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (75*G[{0, -e, 1, -1}, \[Beta]])/28 - (75*G[{0, -e, 1, 1}, \[Beta]])/28 + 
     (15*G[{0, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (45*G[{0, -e, -c^(-1), -1}, \[Beta]])/28 + 
     (45*G[{0, -e, -c^(-1), 1}, \[Beta]])/28 - 
     (15*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/14 + 
     (15*G[{0, -e, -e^(-1), -1}, \[Beta]])/28 + 
     (15*G[{0, -e, -e^(-1), 1}, \[Beta]])/28 - 
     (15*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (15*G[{0, -e, -e, -1}, \[Beta]])/28 + (15*G[{0, -e, -e, 1}, \[Beta]])/
      28 - (15*G[{0, -e, -e, -c^(-1)}, \[Beta]])/28 + 
     (55*G[{1, -1, -1, -1}, \[Beta]])/7 + (55*G[{1, -1, -1, 1}, \[Beta]])/7 - 
     (65*G[{1, -1, -1, -c^(-1)}, \[Beta]])/14 + 
     (485*G[{1, -1, 1, -1}, \[Beta]])/56 + (485*G[{1, -1, 1, 1}, \[Beta]])/
      56 - (65*G[{1, -1, 1, -c^(-1)}, \[Beta]])/14 - 
     (115*G[{1, -1, -c^(-1), -1}, \[Beta]])/28 - 
     (115*G[{1, -1, -c^(-1), 1}, \[Beta]])/28 + 
     (10*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (15*G[{1, -1, -e^(-1), -1}, \[Beta]])/28 - 
     (15*G[{1, -1, -e^(-1), 1}, \[Beta]])/28 + 
     (15*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (15*G[{1, -1, -e, -1}, \[Beta]])/28 - (15*G[{1, -1, -e, 1}, \[Beta]])/
      28 + (15*G[{1, -1, -e, -c^(-1)}, \[Beta]])/28 + 
     (75*G[{1, 0, -1, -1}, \[Beta]])/56 + (75*G[{1, 0, -1, 1}, \[Beta]])/56 + 
     (15*G[{1, 0, 1, -1}, \[Beta]])/56 + (15*G[{1, 0, 1, 1}, \[Beta]])/56 + 
     (45*G[{1, 0, -c^(-1), -1}, \[Beta]])/28 + 
     (45*G[{1, 0, -c^(-1), 1}, \[Beta]])/28 - 
     (45*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (45*G[{1, 0, -e^(-1), -1}, \[Beta]])/28 - 
     (45*G[{1, 0, -e^(-1), 1}, \[Beta]])/28 + 
     (45*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (45*G[{1, 0, -e, -1}, \[Beta]])/28 - (45*G[{1, 0, -e, 1}, \[Beta]])/28 + 
     (45*G[{1, 0, -e, -c^(-1)}, \[Beta]])/28 + 
     (395*G[{1, 1, -1, -1}, \[Beta]])/56 + (395*G[{1, 1, -1, 1}, \[Beta]])/
      56 - (115*G[{1, 1, -1, -c^(-1)}, \[Beta]])/28 + 
     (25*G[{1, 1, 1, -1}, \[Beta]])/4 + (25*G[{1, 1, 1, 1}, \[Beta]])/4 - 
     (115*G[{1, 1, 1, -c^(-1)}, \[Beta]])/28 - 
     (65*G[{1, 1, -c^(-1), -1}, \[Beta]])/14 - 
     (65*G[{1, 1, -c^(-1), 1}, \[Beta]])/14 + 
     (5*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/2 + 
     (15*G[{1, 1, -e^(-1), -1}, \[Beta]])/28 + 
     (15*G[{1, 1, -e^(-1), 1}, \[Beta]])/28 - 
     (15*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (15*G[{1, 1, -e, -1}, \[Beta]])/28 + (15*G[{1, 1, -e, 1}, \[Beta]])/28 - 
     (15*G[{1, 1, -e, -c^(-1)}, \[Beta]])/28 - 
     (145*G[{1, -c^(-1), -1, -1}, \[Beta]])/28 - 
     (145*G[{1, -c^(-1), -1, 1}, \[Beta]])/28 + 
     (55*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/28 - 
     (145*G[{1, -c^(-1), 1, -1}, \[Beta]])/28 - 
     (145*G[{1, -c^(-1), 1, 1}, \[Beta]])/28 + 
     (55*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/28 + 
     (5*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/14 + 
     (5*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/14 + 
     (20*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/28 + 
     (45*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/28 - 
     (45*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/28 + 
     (45*G[{1, -c^(-1), -e, -1}, \[Beta]])/28 + 
     (45*G[{1, -c^(-1), -e, 1}, \[Beta]])/28 - 
     (45*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/28 - 
     (40*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 + 
     (5*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/2 - 
     (205*G[{-c^(-1), -1, 1, -1}, \[Beta]])/28 - 
     (205*G[{-c^(-1), -1, 1, 1}, \[Beta]])/28 + 
     (5*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/2 + 
     (5*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/14 + 
     (5*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/14 + 
     (20*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), 0, -1, -1}, \[Beta]])/28 - 
     (45*G[{-c^(-1), 0, -1, 1}, \[Beta]])/28 - 
     (45*G[{-c^(-1), 0, 1, -1}, \[Beta]])/28 - 
     (45*G[{-c^(-1), 0, 1, 1}, \[Beta]])/28 - 
     (45*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/14 - 
     (45*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/14 + 
     (45*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (45*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/14 + 
     (45*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/14 - 
     (45*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/14 + 
     (45*G[{-c^(-1), 0, -e, -1}, \[Beta]])/14 + 
     (45*G[{-c^(-1), 0, -e, 1}, \[Beta]])/14 - 
     (45*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/14 - 
     (205*G[{-c^(-1), 1, -1, -1}, \[Beta]])/28 - 
     (205*G[{-c^(-1), 1, -1, 1}, \[Beta]])/28 + 
     (5*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/2 - 
     (40*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 + 
     (5*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/2 + 
     (5*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/14 + 
     (5*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/14 + 
     (20*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (15*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (15*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (15*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 + 
     (10*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (20*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 + 
     (10*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (20*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (50*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (50*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (30*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (30*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (30*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (30*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (30*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/28 + 
     (75*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/28 + 
     (75*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/28 - 
     (45*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/28 + 
     (75*G[{-c^(-1), -e, -1, -1}, \[Beta]])/28 + 
     (75*G[{-c^(-1), -e, -1, 1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{-c^(-1), -e, 1, -1}, \[Beta]])/28 + 
     (75*G[{-c^(-1), -e, 1, 1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (45*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/28 - 
     (45*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/14 - 
     (15*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e, -e, -1}, \[Beta]])/28 - 
     (15*G[{-c^(-1), -e, -e, 1}, \[Beta]])/28 + 
     (15*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/28 + 
     ((165*I)/56)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + 
     ((255*I)/56)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] - 
     ((45*I)/14)*Pi*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((45*I)/28)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((45*I)/28)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((15*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((15*I)/28)*Pi*G[{0, -e^(-1)}, \[Beta]]*MZV[-1] - 
     ((15*I)/28)*Pi*G[{0, -e}, \[Beta]]*MZV[-1] + 
     ((255*I)/56)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((165*I)/56)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - 
     ((45*I)/14)*Pi*G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - 
     ((135*I)/28)*Pi*G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - 
     ((135*I)/28)*Pi*G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + 
     ((30*I)/7)*Pi*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((15*I)/28)*Pi*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1] + 
     ((15*I)/28)*Pi*G[{-c^(-1), -e}, \[Beta]]*MZV[-1] + 
     (235*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/28 + 10*G[{-1, -1, 1}, \[Beta]]*
      MZV[-1] - (95*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/28 + 
     (75*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/28 - 
     (45*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (45*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/28 + 
     (355*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/28 + 
     (155*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/14 - 
     (95*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/28 - 
     (235*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/28 - 
     (235*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/28 + 
     (25*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (45*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/28 + 
     (75*G[{0, -1, -1}, \[Beta]]*MZV[-1])/28 + 
     (135*G[{0, -1, 1}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (135*G[{0, 1, -1}, \[Beta]]*MZV[-1])/28 + 
     (75*G[{0, 1, 1}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (30*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (45*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/14 - 
     (45*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/14 - 
     (45*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/28 - 
     (45*G[{0, -e, -1}, \[Beta]]*MZV[-1])/14 - 
     (45*G[{0, -e, 1}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{0, -e, -e}, \[Beta]]*MZV[-1])/28 + 
     (155*G[{1, -1, -1}, \[Beta]]*MZV[-1])/14 + 
     (355*G[{1, -1, 1}, \[Beta]]*MZV[-1])/28 - 
     (95*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{1, -1, -e}, \[Beta]]*MZV[-1])/28 + 
     (75*G[{1, 0, -1}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{1, 0, 1}, \[Beta]]*MZV[-1])/28 - 
     (45*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (45*G[{1, 0, -e}, \[Beta]]*MZV[-1])/28 + 10*G[{1, 1, -1}, \[Beta]]*
      MZV[-1] + (235*G[{1, 1, 1}, \[Beta]]*MZV[-1])/28 - 
     (95*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (15*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (15*G[{1, 1, -e}, \[Beta]]*MZV[-1])/28 - 
     (235*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/28 - 
     (235*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/28 + 
     (25*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/28 + 
     (45*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/28 - 
     (125*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/14 - 
     (85*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (25*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (45*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/14 - 
     (45*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/14 + 
     (45*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/14 + 
     (45*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/14 - 
     (85*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (125*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/14 + 
     (25*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (15*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (30*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (45*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/14 + 
     (45*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/28 + 
     (45*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/14 + 
     (45*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/14 - 
     (15*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (15*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/28 - 
     (15*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/28 + 
     ((15*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 + ((15*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[-1]^2 - ((15*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 + 
     (355*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/56 + 
     (445*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/56 - 5*G[{-1, -c^(-1)}, \[Beta]]*
      MZV[-1]^2 + (45*G[{0, -1}, \[Beta]]*MZV[-1]^2)/28 + 
     (45*G[{0, 1}, \[Beta]]*MZV[-1]^2)/28 - 
     (45*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/28 - 
     (45*G[{0, -e}, \[Beta]]*MZV[-1]^2)/28 + 
     (445*G[{1, -1}, \[Beta]]*MZV[-1]^2)/56 + 
     (355*G[{1, 1}, \[Beta]]*MZV[-1]^2)/56 - 5*G[{1, -c^(-1)}, \[Beta]]*
      MZV[-1]^2 - (185*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/28 - 
     (185*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/28 + 
     (20*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (45*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/28 + 
     (45*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/28 + ((5*I)/7)*Pi*MZV[-1]^3 + 
     (65*G[{-1}, \[Beta]]*MZV[-1]^3)/21 + (65*G[{1}, \[Beta]]*MZV[-1]^3)/21 - 
     (50*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/21 + (20*MZV[-1]^4)/21 + 
     ((75*I)/112)*Pi*G[{-1}, \[Beta]]*MZV[2] + ((75*I)/112)*Pi*
      G[{1}, \[Beta]]*MZV[2] - ((15*I)/28)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] - 
     (375*G[{-1, -1}, \[Beta]]*MZV[2])/112 - (75*G[{-1, 1}, \[Beta]]*MZV[2])/
      16 + (255*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/56 - 
     (75*G[{0, -1}, \[Beta]]*MZV[2])/56 - (75*G[{0, 1}, \[Beta]]*MZV[2])/56 + 
     (45*G[{0, -c^(-1)}, \[Beta]]*MZV[2])/14 - 
     (15*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/56 - 
     (15*G[{0, -e}, \[Beta]]*MZV[2])/56 - (75*G[{1, -1}, \[Beta]]*MZV[2])/
      16 - (375*G[{1, 1}, \[Beta]]*MZV[2])/112 + 
     (255*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/56 + 
     (165*G[{-c^(-1), -1}, \[Beta]]*MZV[2])/28 + 
     (165*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/28 - 
     (15*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/2 + 
     (15*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/56 + 
     (15*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/56 + ((45*I)/56)*Pi*MZV[-1]*
      MZV[2] - (195*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/56 - 
     (195*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/56 + 
     (135*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/28 - 
     (15*MZV[-1]^2*MZV[2])/14 - (297*MZV[2]^2)/112 + ((25*I)/112)*Pi*MZV[3] - 
     (65*G[{-1}, \[Beta]]*MZV[3])/84 - (65*G[{1}, \[Beta]]*MZV[3])/84 + 
     (25*G[{-c^(-1)}, \[Beta]]*MZV[3])/42 - (20*MZV[-1]*MZV[3])/21}, 0, 5, 
   1], K[40] -> SeriesData[\[Epsilon], 0, {29/2, 0, (13*MZV[2])/2, 
    -48*MZV[-1]*MZV[2] - (113*MZV[3])/3, -144*MZV[-1]^2*MZV[2] - 
     (81*MZV[2]^2)/4 - 168*MZV[-1]*MZV[3] - 96*MZV[-3, 1]}, 0, 5, 1], 
 K[41] -> SeriesData[\[Epsilon], 0, {(I/2)*Pi + G[{-1}, \[Beta]]/2 + 
     G[{1}, \[Beta]]/2 + MZV[-1], (-5*MZV[2])/2, 
    (I/2)*Pi*MZV[2] + (G[{-1}, \[Beta]]*MZV[2])/2 + 
     (G[{1}, \[Beta]]*MZV[2])/2 + MZV[-1]*MZV[2] - (7*MZV[3])/2, 
    (-59*MZV[2]^2)/10 - (I/3)*Pi*MZV[3] - (G[{-1}, \[Beta]]*MZV[3])/3 - 
     (G[{1}, \[Beta]]*MZV[3])/3 - (2*MZV[-1]*MZV[3])/3}, 1, 5, 1], 
 K[42] -> SeriesData[\[Epsilon], 0, {-2/7, (-4*G[{-1}, \[Beta]])/7 - 
     (4*G[{1}, \[Beta]])/7 + (4*G[{-c^(-1)}, \[Beta]])/7 - (4*MZV[-1])/7, 
    (-8*G[{-1, -1}, \[Beta]])/7 - (8*G[{-1, 1}, \[Beta]])/7 + 
     (8*G[{-1, -c^(-1)}, \[Beta]])/7 - (8*G[{1, -1}, \[Beta]])/7 - 
     (8*G[{1, 1}, \[Beta]])/7 + (8*G[{1, -c^(-1)}, \[Beta]])/7 + 
     (16*G[{-c^(-1), -1}, \[Beta]])/7 + (16*G[{-c^(-1), 1}, \[Beta]])/7 - 
     (16*G[{-c^(-1), -c^(-1)}, \[Beta]])/7 - (8*G[{-e^(-1), -1}, \[Beta]])/
      7 - (8*G[{-e^(-1), 1}, \[Beta]])/7 + (8*G[{-e^(-1), -c^(-1)}, \[Beta]])/
      7 - (8*G[{-e, -1}, \[Beta]])/7 - (8*G[{-e, 1}, \[Beta]])/7 + 
     (8*G[{-e, -c^(-1)}, \[Beta]])/7 - (8*G[{-1}, \[Beta]]*MZV[-1])/7 - 
     (8*G[{1}, \[Beta]]*MZV[-1])/7 + (16*G[{-c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (8*G[{-e^(-1)}, \[Beta]]*MZV[-1])/7 - (8*G[{-e}, \[Beta]]*MZV[-1])/7 - 
     (8*MZV[-1]^2)/7 - (6*MZV[2])/7, (-16*G[{-1, -1, -1}, \[Beta]])/7 - 
     (16*G[{-1, -1, 1}, \[Beta]])/7 + (16*G[{-1, -1, -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-1, 1, -1}, \[Beta]])/7 - (16*G[{-1, 1, 1}, \[Beta]])/7 + 
     (16*G[{-1, 1, -c^(-1)}, \[Beta]])/7 + (32*G[{-1, -c^(-1), -1}, \[Beta]])/
      7 + (32*G[{-1, -c^(-1), 1}, \[Beta]])/7 - 
     (32*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-1, -e^(-1), -1}, \[Beta]])/7 - (16*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 + (16*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-1, -e, -1}, \[Beta]])/7 - (16*G[{-1, -e, 1}, \[Beta]])/7 + 
     (16*G[{-1, -e, -c^(-1)}, \[Beta]])/7 - (16*G[{1, -1, -1}, \[Beta]])/7 - 
     (16*G[{1, -1, 1}, \[Beta]])/7 + (16*G[{1, -1, -c^(-1)}, \[Beta]])/7 - 
     (16*G[{1, 1, -1}, \[Beta]])/7 - (16*G[{1, 1, 1}, \[Beta]])/7 + 
     (16*G[{1, 1, -c^(-1)}, \[Beta]])/7 + (32*G[{1, -c^(-1), -1}, \[Beta]])/
      7 + (32*G[{1, -c^(-1), 1}, \[Beta]])/7 - 
     (32*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{1, -e^(-1), -1}, \[Beta]])/7 - (16*G[{1, -e^(-1), 1}, \[Beta]])/
      7 + (16*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{1, -e, -1}, \[Beta]])/7 - (16*G[{1, -e, 1}, \[Beta]])/7 + 
     (16*G[{1, -e, -c^(-1)}, \[Beta]])/7 + (32*G[{-c^(-1), -1, -1}, \[Beta]])/
      7 + (32*G[{-c^(-1), -1, 1}, \[Beta]])/7 - 
     (32*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (32*G[{-c^(-1), 1, -1}, \[Beta]])/7 + (32*G[{-c^(-1), 1, 1}, \[Beta]])/
      7 - (32*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (32*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (32*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (32*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (32*G[{-c^(-1), -e, -1}, \[Beta]])/7 + (32*G[{-c^(-1), -e, 1}, \[Beta]])/
      7 - (32*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e^(-1), -1, -1}, \[Beta]])/7 - (16*G[{-e^(-1), -1, 1}, \[Beta]])/
      7 + (16*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e^(-1), 1, -1}, \[Beta]])/7 - (16*G[{-e^(-1), 1, 1}, \[Beta]])/
      7 + (16*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (16*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (16*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e^(-1), -e, -1}, \[Beta]])/7 - (16*G[{-e^(-1), -e, 1}, \[Beta]])/
      7 + (16*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e, -1, -1}, \[Beta]])/7 - (16*G[{-e, -1, 1}, \[Beta]])/7 + 
     (16*G[{-e, -1, -c^(-1)}, \[Beta]])/7 - (16*G[{-e, 1, -1}, \[Beta]])/7 - 
     (16*G[{-e, 1, 1}, \[Beta]])/7 + (16*G[{-e, 1, -c^(-1)}, \[Beta]])/7 + 
     (32*G[{-e, -c^(-1), -1}, \[Beta]])/7 + (32*G[{-e, -c^(-1), 1}, \[Beta]])/
      7 - (32*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e, -e^(-1), -1}, \[Beta]])/7 - (16*G[{-e, -e^(-1), 1}, \[Beta]])/
      7 + (16*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (16*G[{-e, -e, -1}, \[Beta]])/7 - (16*G[{-e, -e, 1}, \[Beta]])/7 + 
     (16*G[{-e, -e, -c^(-1)}, \[Beta]])/7 - (16*G[{-1, -1}, \[Beta]]*MZV[-1])/
      7 - (16*G[{-1, 1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-1, -e}, \[Beta]]*MZV[-1])/7 - (16*G[{1, -1}, \[Beta]]*MZV[-1])/
      7 - (16*G[{1, 1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{1, -e}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (64*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (32*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e, -1}, \[Beta]]*MZV[-1])/7 - (16*G[{-e, 1}, \[Beta]]*MZV[-1])/
      7 + (32*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (16*G[{-e, -e}, \[Beta]]*MZV[-1])/7 - (16*G[{-1}, \[Beta]]*MZV[-1]^2)/
      7 - (16*G[{1}, \[Beta]]*MZV[-1]^2)/7 + 
     (32*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (16*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - (16*G[{-e}, \[Beta]]*MZV[-1]^2)/
      7 - (32*MZV[-1]^3)/21 - (12*G[{-1}, \[Beta]]*MZV[2])/7 - 
     (12*G[{1}, \[Beta]]*MZV[2])/7 + (4*G[{-c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (8*G[{-e^(-1)}, \[Beta]]*MZV[2])/7 + (8*G[{-e}, \[Beta]]*MZV[2])/7 - 
     (4*MZV[-1]*MZV[2])/7 + (4*MZV[3])/21, 
    (-32*G[{-1, -1, -1, -1}, \[Beta]])/7 - (32*G[{-1, -1, -1, 1}, \[Beta]])/
      7 + (32*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -1, 1, -1}, \[Beta]])/7 - (32*G[{-1, -1, 1, 1}, \[Beta]])/7 + 
     (32*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -1, -e, -1}, \[Beta]])/7 - (32*G[{-1, -1, -e, 1}, \[Beta]])/
      7 + (32*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, 1, -1, -1}, \[Beta]])/7 - (32*G[{-1, 1, -1, 1}, \[Beta]])/7 + 
     (32*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, 1, 1, -1}, \[Beta]])/7 - (32*G[{-1, 1, 1, 1}, \[Beta]])/7 + 
     (32*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-1, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, 1, -e, -1}, \[Beta]])/7 - (32*G[{-1, 1, -e, 1}, \[Beta]])/7 + 
     (32*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (64*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (64*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (64*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (64*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (32*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (32*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (32*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (32*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e, -1, -1}, \[Beta]])/7 - (32*G[{-1, -e, -1, 1}, \[Beta]])/
      7 + (32*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e, 1, -1}, \[Beta]])/7 - (32*G[{-1, -e, 1, 1}, \[Beta]])/7 + 
     (32*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -e, -e, -1}, \[Beta]])/7 - (32*G[{-1, -e, -e, 1}, \[Beta]])/
      7 + (32*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -1, -1, -1}, \[Beta]])/7 - (32*G[{1, -1, -1, 1}, \[Beta]])/7 + 
     (32*G[{1, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -1, 1, -1}, \[Beta]])/7 - (32*G[{1, -1, 1, 1}, \[Beta]])/7 + 
     (32*G[{1, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{1, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -1, -e, -1}, \[Beta]])/7 - (32*G[{1, -1, -e, 1}, \[Beta]])/7 + 
     (32*G[{1, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, 1, -1, -1}, \[Beta]])/7 - (32*G[{1, 1, -1, 1}, \[Beta]])/7 + 
     (32*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 - (32*G[{1, 1, 1, -1}, \[Beta]])/
      7 - (32*G[{1, 1, 1, 1}, \[Beta]])/7 + 
     (32*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{1, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{1, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, 1, -e, -1}, \[Beta]])/7 - (32*G[{1, 1, -e, 1}, \[Beta]])/7 + 
     (32*G[{1, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (64*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (64*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (64*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (64*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (32*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (32*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (32*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (32*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e, -1, -1}, \[Beta]])/7 - (32*G[{1, -e, -1, 1}, \[Beta]])/7 + 
     (32*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e, 1, -1}, \[Beta]])/7 - (32*G[{1, -e, 1, 1}, \[Beta]])/7 + 
     (32*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{1, -e, -e, -1}, \[Beta]])/7 - (32*G[{1, -e, -e, 1}, \[Beta]])/7 + 
     (32*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, 1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, -1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (256*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (256*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (256*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 + 
     (64*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 - 
     (64*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, -1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, -1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, 1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, 1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, -e, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -1, -e, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, -1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, -1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, 1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, 1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, -e, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), 1, -e, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), -1, -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), -1, 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), 1, -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), 1, 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, -1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, -1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, 1, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, 1, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, -e, -1}, \[Beta]])/7 - 
     (32*G[{-e^(-1), -e, -e, 1}, \[Beta]])/7 + 
     (32*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -1, -1, -1}, \[Beta]])/7 - (32*G[{-e, -1, -1, 1}, \[Beta]])/
      7 + (32*G[{-e, -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -1, 1, -1}, \[Beta]])/7 - (32*G[{-e, -1, 1, 1}, \[Beta]])/7 + 
     (32*G[{-e, -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -1, -e, -1}, \[Beta]])/7 - (32*G[{-e, -1, -e, 1}, \[Beta]])/
      7 + (32*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, 1, -1, -1}, \[Beta]])/7 - (32*G[{-e, 1, -1, 1}, \[Beta]])/7 + 
     (32*G[{-e, 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, 1, 1, -1}, \[Beta]])/7 - (32*G[{-e, 1, 1, 1}, \[Beta]])/7 + 
     (32*G[{-e, 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, 1, -e, -1}, \[Beta]])/7 - (32*G[{-e, 1, -e, 1}, \[Beta]])/7 + 
     (32*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (64*G[{-e, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (64*G[{-e, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (128*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (128*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (128*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (64*G[{-e, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (64*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (32*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (32*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (32*G[{-e, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (32*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e, -1, -1}, \[Beta]])/7 - (32*G[{-e, -e, -1, 1}, \[Beta]])/
      7 + (32*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e, 1, -1}, \[Beta]])/7 - (32*G[{-e, -e, 1, 1}, \[Beta]])/7 + 
     (32*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (64*G[{-e, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (64*G[{-e, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (64*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (32*G[{-e, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (32*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-e, -e, -e, -1}, \[Beta]])/7 - (32*G[{-e, -e, -e, 1}, \[Beta]])/
      7 + (32*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (32*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (256*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (128*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (64*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (32*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 - (32*G[{1, 1}, \[Beta]]*MZV[-1]^2)/
      7 + (64*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (128*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (64*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (32*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/7 - (64*G[{-1}, \[Beta]]*MZV[-1]^3)/
      21 - (64*G[{1}, \[Beta]]*MZV[-1]^3)/21 + 
     (128*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/21 - 
     (64*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/21 - 
     (64*G[{-e}, \[Beta]]*MZV[-1]^3)/21 - (32*MZV[-1]^4)/21 - 
     (24*G[{-1, -1}, \[Beta]]*MZV[2])/7 - (24*G[{-1, 1}, \[Beta]]*MZV[2])/7 + 
     (8*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{-1, -e}, \[Beta]]*MZV[2])/7 - (24*G[{1, -1}, \[Beta]]*MZV[2])/7 - 
     (24*G[{1, 1}, \[Beta]]*MZV[2])/7 + (8*G[{1, -c^(-1)}, \[Beta]]*MZV[2])/
      7 + (16*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{1, -e}, \[Beta]]*MZV[2])/7 + (48*G[{-c^(-1), -1}, \[Beta]]*
       MZV[2])/7 + (48*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/7 - 
     (16*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (32*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (32*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/7 - 
     (24*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/7 - 
     (24*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/7 + 
     (8*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/7 - 
     (24*G[{-e, -1}, \[Beta]]*MZV[2])/7 - (24*G[{-e, 1}, \[Beta]]*MZV[2])/7 + 
     (8*G[{-e, -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (16*G[{-e, -e}, \[Beta]]*MZV[2])/7 - (8*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/
      7 - (8*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (16*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (8*G[{-e^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (8*G[{-e}, \[Beta]]*MZV[-1]*MZV[2])/7 - (8*MZV[-1]^2*MZV[2])/7 - 
     (131*MZV[2]^2)/35 + (8*G[{-1}, \[Beta]]*MZV[3])/21 + 
     (8*G[{1}, \[Beta]]*MZV[3])/21 - (104*G[{-c^(-1)}, \[Beta]]*MZV[3])/21 + 
     (32*G[{-e^(-1)}, \[Beta]]*MZV[3])/7 + (32*G[{-e}, \[Beta]]*MZV[3])/7 + 
     (104*MZV[-1]*MZV[3])/21}, 0, 5, 1], 
 K[43] -> SeriesData[\[Epsilon], 0, {-3/16, -1/4*G[{-1}, \[Beta]] - 
     G[{1}, \[Beta]]/4 + G[{-c^(-1)}, \[Beta]]/4 - MZV[-1]/4, MZV[2]/16, 
    -1/4*(G[{-1}, \[Beta]]*MZV[2]) - (G[{1}, \[Beta]]*MZV[2])/4 + 
     (G[{-c^(-1)}, \[Beta]]*MZV[2])/4 - (MZV[-1]*MZV[2])/4 + MZV[3]/8, 
    (11*MZV[2]^2)/160 + (G[{-1}, \[Beta]]*MZV[3])/6 + 
     (G[{1}, \[Beta]]*MZV[3])/6 - (G[{-c^(-1)}, \[Beta]]*MZV[3])/6 + 
     (MZV[-1]*MZV[3])/6}, 0, 5, 1], 
 K[44] -> SeriesData[\[Epsilon], 0, 
   {4/3, ((4*I)/3)*Pi + (4*G[{-1}, \[Beta]])/3 + (4*G[{1}, \[Beta]])/3 + 
     (8*MZV[-1])/3, ((4*I)/3)*Pi*G[{-1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{1}, \[Beta]] + (4*G[{-1, -1}, \[Beta]])/3 + 
     (4*G[{-1, 1}, \[Beta]])/3 + (4*G[{1, -1}, \[Beta]])/3 + 
     (4*G[{1, 1}, \[Beta]])/3 + ((8*I)/3)*Pi*MZV[-1] + 
     (8*G[{-1}, \[Beta]]*MZV[-1])/3 + (8*G[{1}, \[Beta]]*MZV[-1])/3 + 
     (8*MZV[-1]^2)/3 - 6*MZV[2], ((4*I)/3)*Pi*G[{-1, -1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{-1, 1}, \[Beta]] + ((4*I)/3)*Pi*G[{1, -1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{1, 1}, \[Beta]] + (4*G[{-1, -1, -1}, \[Beta]])/3 + 
     (4*G[{-1, -1, 1}, \[Beta]])/3 + (4*G[{-1, 1, -1}, \[Beta]])/3 + 
     (4*G[{-1, 1, 1}, \[Beta]])/3 + (4*G[{1, -1, -1}, \[Beta]])/3 + 
     (4*G[{1, -1, 1}, \[Beta]])/3 + (4*G[{1, 1, -1}, \[Beta]])/3 + 
     (4*G[{1, 1, 1}, \[Beta]])/3 + ((8*I)/3)*Pi*G[{-1}, \[Beta]]*MZV[-1] + 
     ((8*I)/3)*Pi*G[{1}, \[Beta]]*MZV[-1] + (8*G[{-1, -1}, \[Beta]]*MZV[-1])/
      3 + (8*G[{-1, 1}, \[Beta]]*MZV[-1])/3 + (8*G[{1, -1}, \[Beta]]*MZV[-1])/
      3 + (8*G[{1, 1}, \[Beta]]*MZV[-1])/3 + ((8*I)/3)*Pi*MZV[-1]^2 + 
     (8*G[{-1}, \[Beta]]*MZV[-1]^2)/3 + (8*G[{1}, \[Beta]]*MZV[-1]^2)/3 + 
     (16*MZV[-1]^3)/9 - ((10*I)/3)*Pi*MZV[2] - 6*G[{-1}, \[Beta]]*MZV[2] - 
     6*G[{1}, \[Beta]]*MZV[2] - 12*MZV[-1]*MZV[2] - (86*MZV[3])/9, 
    ((4*I)/3)*Pi*G[{-1, -1, -1}, \[Beta]] + ((4*I)/3)*Pi*
      G[{-1, -1, 1}, \[Beta]] + ((4*I)/3)*Pi*G[{-1, 1, -1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{-1, 1, 1}, \[Beta]] + ((4*I)/3)*Pi*
      G[{1, -1, -1}, \[Beta]] + ((4*I)/3)*Pi*G[{1, -1, 1}, \[Beta]] + 
     ((4*I)/3)*Pi*G[{1, 1, -1}, \[Beta]] + ((4*I)/3)*Pi*
      G[{1, 1, 1}, \[Beta]] + (4*G[{-1, -1, -1, -1}, \[Beta]])/3 + 
     (4*G[{-1, -1, -1, 1}, \[Beta]])/3 + (4*G[{-1, -1, 1, -1}, \[Beta]])/3 + 
     (4*G[{-1, -1, 1, 1}, \[Beta]])/3 + (4*G[{-1, 1, -1, -1}, \[Beta]])/3 + 
     (4*G[{-1, 1, -1, 1}, \[Beta]])/3 + (4*G[{-1, 1, 1, -1}, \[Beta]])/3 + 
     (4*G[{-1, 1, 1, 1}, \[Beta]])/3 + (4*G[{1, -1, -1, -1}, \[Beta]])/3 + 
     (4*G[{1, -1, -1, 1}, \[Beta]])/3 + (4*G[{1, -1, 1, -1}, \[Beta]])/3 + 
     (4*G[{1, -1, 1, 1}, \[Beta]])/3 + (4*G[{1, 1, -1, -1}, \[Beta]])/3 + 
     (4*G[{1, 1, -1, 1}, \[Beta]])/3 + (4*G[{1, 1, 1, -1}, \[Beta]])/3 + 
     (4*G[{1, 1, 1, 1}, \[Beta]])/3 + ((8*I)/3)*Pi*G[{-1, -1}, \[Beta]]*
      MZV[-1] + ((8*I)/3)*Pi*G[{-1, 1}, \[Beta]]*MZV[-1] + 
     ((8*I)/3)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     ((8*I)/3)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] + 
     (8*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{1, -1, -1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{1, -1, 1}, \[Beta]]*MZV[-1])/3 + 
     (8*G[{1, 1, -1}, \[Beta]]*MZV[-1])/3 + (8*G[{1, 1, 1}, \[Beta]]*MZV[-1])/
      3 + ((8*I)/3)*Pi*G[{-1}, \[Beta]]*MZV[-1]^2 + 
     ((8*I)/3)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 + 
     (8*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/3 + (8*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/
      3 + (8*G[{1, -1}, \[Beta]]*MZV[-1]^2)/3 + 
     (8*G[{1, 1}, \[Beta]]*MZV[-1]^2)/3 + ((16*I)/9)*Pi*MZV[-1]^3 + 
     (16*G[{-1}, \[Beta]]*MZV[-1]^3)/9 + (16*G[{1}, \[Beta]]*MZV[-1]^3)/9 + 
     (8*MZV[-1]^4)/9 - ((10*I)/3)*Pi*G[{-1}, \[Beta]]*MZV[2] - 
     ((10*I)/3)*Pi*G[{1}, \[Beta]]*MZV[2] - 6*G[{-1, -1}, \[Beta]]*MZV[2] - 
     6*G[{-1, 1}, \[Beta]]*MZV[2] - 6*G[{1, -1}, \[Beta]]*MZV[2] - 
     6*G[{1, 1}, \[Beta]]*MZV[2] - ((20*I)/3)*Pi*MZV[-1]*MZV[2] - 
     12*G[{-1}, \[Beta]]*MZV[-1]*MZV[2] - 12*G[{1}, \[Beta]]*MZV[-1]*MZV[2] - 
     12*MZV[-1]^2*MZV[2] + 2*MZV[2]^2 - ((86*I)/9)*Pi*MZV[3] - 
     (86*G[{-1}, \[Beta]]*MZV[3])/9 - (86*G[{1}, \[Beta]]*MZV[3])/9 - 
     (172*MZV[-1]*MZV[3])/9}, 0, 5, 1], 
 K[45] -> SeriesData[\[Epsilon], 0, {3/4, (I/2)*Pi + G[{-1}, \[Beta]]/2 + 
     G[{1}, \[Beta]]/2 + MZV[-1], (-3*MZV[2])/4, 
    (I/2)*Pi*MZV[2] + (G[{-1}, \[Beta]]*MZV[2])/2 + 
     (G[{1}, \[Beta]]*MZV[2])/2 + MZV[-1]*MZV[2] - 3*MZV[3], 
    (-15*MZV[2]^2)/8 - (I/3)*Pi*MZV[3] - (G[{-1}, \[Beta]]*MZV[3])/3 - 
     (G[{1}, \[Beta]]*MZV[3])/3 - (2*MZV[-1]*MZV[3])/3}, 0, 5, 1], 
 K[46] -> SeriesData[\[Epsilon], 0, 
   {5/7, ((5*I)/7)*Pi + (15*G[{-1}, \[Beta]])/7 + (15*G[{1}, \[Beta]])/7 - 
     (10*G[{-c^(-1)}, \[Beta]])/7 + (20*MZV[-1])/7, 
    ((15*I)/7)*Pi*G[{-1}, \[Beta]] + ((15*I)/7)*Pi*G[{1}, \[Beta]] - 
     ((10*I)/7)*Pi*G[{-c^(-1)}, \[Beta]] + 5*G[{-1, -1}, \[Beta]] + 
     5*G[{-1, 1}, \[Beta]] - (20*G[{-1, -c^(-1)}, \[Beta]])/7 + 
     5*G[{1, -1}, \[Beta]] + 5*G[{1, 1}, \[Beta]] - 
     (20*G[{1, -c^(-1)}, \[Beta]])/7 - (30*G[{-c^(-1), -1}, \[Beta]])/7 - 
     (30*G[{-c^(-1), 1}, \[Beta]])/7 + (20*G[{-c^(-1), -c^(-1)}, \[Beta]])/
      7 + (10*G[{-e^(-1), -1}, \[Beta]])/7 + (10*G[{-e^(-1), 1}, \[Beta]])/
      7 - (10*G[{-e^(-1), -c^(-1)}, \[Beta]])/7 + (10*G[{-e, -1}, \[Beta]])/
      7 + (10*G[{-e, 1}, \[Beta]])/7 - (10*G[{-e, -c^(-1)}, \[Beta]])/7 + 
     ((20*I)/7)*Pi*MZV[-1] + (50*G[{-1}, \[Beta]]*MZV[-1])/7 + 
     (50*G[{1}, \[Beta]]*MZV[-1])/7 - (40*G[{-c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (10*G[{-e^(-1)}, \[Beta]]*MZV[-1])/7 + (10*G[{-e}, \[Beta]]*MZV[-1])/7 + 
     (40*MZV[-1]^2)/7 - (30*MZV[2])/7, (5*I)*Pi*G[{-1, -1}, \[Beta]] + 
     ((45*I)/7)*Pi*G[{-1, 1}, \[Beta]] - ((20*I)/7)*Pi*
      G[{-1, -c^(-1)}, \[Beta]] + ((10*I)/7)*Pi*G[{0, -1}, \[Beta]] + 
     ((10*I)/7)*Pi*G[{0, 1}, \[Beta]] - ((20*I)/7)*Pi*
      G[{0, -c^(-1)}, \[Beta]] + ((45*I)/7)*Pi*G[{1, -1}, \[Beta]] + 
     (5*I)*Pi*G[{1, 1}, \[Beta]] - ((20*I)/7)*Pi*G[{1, -c^(-1)}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-c^(-1), -1}, \[Beta]] - 
     ((30*I)/7)*Pi*G[{-c^(-1), 1}, \[Beta]] + ((20*I)/7)*Pi*
      G[{-c^(-1), -c^(-1)}, \[Beta]] + (75*G[{-1, -1, -1}, \[Beta]])/7 + 
     (75*G[{-1, -1, 1}, \[Beta]])/7 - (40*G[{-1, -1, -c^(-1)}, \[Beta]])/7 + 
     (85*G[{-1, 1, -1}, \[Beta]])/7 + (85*G[{-1, 1, 1}, \[Beta]])/7 - 
     (40*G[{-1, 1, -c^(-1)}, \[Beta]])/7 - (60*G[{-1, -c^(-1), -1}, \[Beta]])/
      7 - (60*G[{-1, -c^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-1, -e^(-1), -1}, \[Beta]])/7 + (20*G[{-1, -e^(-1), 1}, \[Beta]])/
      7 - (20*G[{-1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-1, -e, -1}, \[Beta]])/7 + (20*G[{-1, -e, 1}, \[Beta]])/7 - 
     (20*G[{-1, -e, -c^(-1)}, \[Beta]])/7 + (10*G[{0, -1, -1}, \[Beta]])/7 + 
     (10*G[{0, -1, 1}, \[Beta]])/7 + (10*G[{0, 1, -1}, \[Beta]])/7 + 
     (10*G[{0, 1, 1}, \[Beta]])/7 + (20*G[{0, -c^(-1), -1}, \[Beta]])/7 + 
     (20*G[{0, -c^(-1), 1}, \[Beta]])/7 - 
     (40*G[{0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (20*G[{0, -e^(-1), -1}, \[Beta]])/7 - (20*G[{0, -e^(-1), 1}, \[Beta]])/
      7 + (20*G[{0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (20*G[{0, -e, -1}, \[Beta]])/7 - (20*G[{0, -e, 1}, \[Beta]])/7 + 
     (20*G[{0, -e, -c^(-1)}, \[Beta]])/7 + (85*G[{1, -1, -1}, \[Beta]])/7 + 
     (85*G[{1, -1, 1}, \[Beta]])/7 - (40*G[{1, -1, -c^(-1)}, \[Beta]])/7 + 
     (75*G[{1, 1, -1}, \[Beta]])/7 + (75*G[{1, 1, 1}, \[Beta]])/7 - 
     (40*G[{1, 1, -c^(-1)}, \[Beta]])/7 - (60*G[{1, -c^(-1), -1}, \[Beta]])/
      7 - (60*G[{1, -c^(-1), 1}, \[Beta]])/7 + 
     (40*G[{1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{1, -e^(-1), -1}, \[Beta]])/7 + (20*G[{1, -e^(-1), 1}, \[Beta]])/
      7 - (20*G[{1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{1, -e, -1}, \[Beta]])/7 + (20*G[{1, -e, 1}, \[Beta]])/7 - 
     (20*G[{1, -e, -c^(-1)}, \[Beta]])/7 - 10*G[{-c^(-1), -1, -1}, \[Beta]] - 
     10*G[{-c^(-1), -1, 1}, \[Beta]] + 
     (40*G[{-c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     10*G[{-c^(-1), 1, -1}, \[Beta]] - 10*G[{-c^(-1), 1, 1}, \[Beta]] + 
     (40*G[{-c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (60*G[{-c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (20*G[{-c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (20*G[{-c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (20*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (20*G[{-c^(-1), -e, -1}, \[Beta]])/7 - (20*G[{-c^(-1), -e, 1}, \[Beta]])/
      7 + (20*G[{-c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e^(-1), -1, -1}, \[Beta]])/7 + (20*G[{-e^(-1), -1, 1}, \[Beta]])/
      7 - (20*G[{-e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e^(-1), 1, -1}, \[Beta]])/7 + (20*G[{-e^(-1), 1, 1}, \[Beta]])/
      7 - (20*G[{-e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (20*G[{-e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (20*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e^(-1), -e, -1}, \[Beta]])/7 + (20*G[{-e^(-1), -e, 1}, \[Beta]])/
      7 - (20*G[{-e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e, -1, -1}, \[Beta]])/7 + (20*G[{-e, -1, 1}, \[Beta]])/7 - 
     (20*G[{-e, -1, -c^(-1)}, \[Beta]])/7 + (20*G[{-e, 1, -1}, \[Beta]])/7 + 
     (20*G[{-e, 1, 1}, \[Beta]])/7 - (20*G[{-e, 1, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-e, -c^(-1), -1}, \[Beta]])/7 - (40*G[{-e, -c^(-1), 1}, \[Beta]])/
      7 + (40*G[{-e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e, -e^(-1), -1}, \[Beta]])/7 + (20*G[{-e, -e^(-1), 1}, \[Beta]])/
      7 - (20*G[{-e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (20*G[{-e, -e, -1}, \[Beta]])/7 + (20*G[{-e, -e, 1}, \[Beta]])/7 - 
     (20*G[{-e, -e, -c^(-1)}, \[Beta]])/7 + ((60*I)/7)*Pi*G[{-1}, \[Beta]]*
      MZV[-1] + ((60*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1] - 
     ((40*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1] + 
     (110*G[{-1, -1}, \[Beta]]*MZV[-1])/7 + (130*G[{-1, 1}, \[Beta]]*MZV[-1])/
      7 - (80*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-1, -e}, \[Beta]]*MZV[-1])/7 + (20*G[{0, -1}, \[Beta]]*MZV[-1])/
      7 + (20*G[{0, 1}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{0, -e}, \[Beta]]*MZV[-1])/7 + (130*G[{1, -1}, \[Beta]]*MZV[-1])/
      7 + (110*G[{1, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{1, -e}, \[Beta]]*MZV[-1])/7 - 
     (100*G[{-c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (100*G[{-c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (20*G[{-c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e, -1}, \[Beta]]*MZV[-1])/7 + (20*G[{-e, 1}, \[Beta]]*MZV[-1])/
      7 - (40*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-e, -e}, \[Beta]]*MZV[-1])/7 + ((40*I)/7)*Pi*MZV[-1]^2 + 
     (100*G[{-1}, \[Beta]]*MZV[-1]^2)/7 + (100*G[{1}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (20*G[{-e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + (20*G[{-e}, \[Beta]]*MZV[-1]^2)/
      7 + (160*MZV[-1]^3)/21 - ((25*I)/7)*Pi*MZV[2] - 
     (80*G[{-1}, \[Beta]]*MZV[2])/7 - (80*G[{1}, \[Beta]]*MZV[2])/7 + 
     (60*G[{-c^(-1)}, \[Beta]]*MZV[2])/7 - (10*G[{-e^(-1)}, \[Beta]]*MZV[2])/
      7 - (10*G[{-e}, \[Beta]]*MZV[2])/7 - (120*MZV[-1]*MZV[2])/7 - 
     (145*MZV[3])/21, ((75*I)/7)*Pi*G[{-1, -1, -1}, \[Beta]] + 
     (15*I)*Pi*G[{-1, -1, 1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{-1, -1, -c^(-1)}, \[Beta]] + ((10*I)/7)*Pi*G[{-1, 0, -1}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{-1, 0, 1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{-1, 0, -c^(-1)}, \[Beta]] + ((115*I)/7)*Pi*G[{-1, 1, -1}, \[Beta]] + 
     (15*I)*Pi*G[{-1, 1, 1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{-1, 1, -c^(-1)}, \[Beta]] - ((60*I)/7)*Pi*G[{-1, -c^(-1), -1}, 
       \[Beta]] - ((60*I)/7)*Pi*G[{-1, -c^(-1), 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-1, -c^(-1), -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{0, -1, -1}, \[Beta]] + ((50*I)/7)*Pi*
      G[{0, -1, 1}, \[Beta]] - ((40*I)/7)*Pi*G[{0, -1, -c^(-1)}, \[Beta]] + 
     ((20*I)/7)*Pi*G[{0, 0, -1}, \[Beta]] + ((20*I)/7)*Pi*
      G[{0, 0, 1}, \[Beta]] - ((40*I)/7)*Pi*G[{0, 0, -c^(-1)}, \[Beta]] + 
     ((50*I)/7)*Pi*G[{0, 1, -1}, \[Beta]] + ((30*I)/7)*Pi*
      G[{0, 1, 1}, \[Beta]] - ((40*I)/7)*Pi*G[{0, 1, -c^(-1)}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{0, -c^(-1), -1}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{0, -c^(-1), 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{0, -c^(-1), -c^(-1)}, \[Beta]] + 
     (15*I)*Pi*G[{1, -1, -1}, \[Beta]] + ((115*I)/7)*Pi*
      G[{1, -1, 1}, \[Beta]] - ((40*I)/7)*Pi*G[{1, -1, -c^(-1)}, \[Beta]] + 
     ((30*I)/7)*Pi*G[{1, 0, -1}, \[Beta]] + ((10*I)/7)*Pi*
      G[{1, 0, 1}, \[Beta]] - ((40*I)/7)*Pi*G[{1, 0, -c^(-1)}, \[Beta]] + 
     (15*I)*Pi*G[{1, 1, -1}, \[Beta]] + ((75*I)/7)*Pi*G[{1, 1, 1}, \[Beta]] - 
     ((40*I)/7)*Pi*G[{1, 1, -c^(-1)}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{1, -c^(-1), -1}, \[Beta]] - 
     ((60*I)/7)*Pi*G[{1, -c^(-1), 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{1, -c^(-1), -c^(-1)}, \[Beta]] - 
     (10*I)*Pi*G[{-c^(-1), -1, -1}, \[Beta]] - 
     ((90*I)/7)*Pi*G[{-c^(-1), -1, 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-c^(-1), -1, -c^(-1)}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-c^(-1), 0, -1}, \[Beta]] - 
     ((20*I)/7)*Pi*G[{-c^(-1), 0, 1}, \[Beta]] + 
     ((40*I)/7)*Pi*G[{-c^(-1), 0, -c^(-1)}, \[Beta]] - 
     ((90*I)/7)*Pi*G[{-c^(-1), 1, -1}, \[Beta]] - 
     (10*I)*Pi*G[{-c^(-1), 1, 1}, \[Beta]] + ((40*I)/7)*Pi*
      G[{-c^(-1), 1, -c^(-1)}, \[Beta]] + ((60*I)/7)*Pi*
      G[{-c^(-1), -c^(-1), -1}, \[Beta]] + ((60*I)/7)*Pi*
      G[{-c^(-1), -c^(-1), 1}, \[Beta]] - ((40*I)/7)*Pi*
      G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]] + 
     (155*G[{-1, -1, -1, -1}, \[Beta]])/7 + (155*G[{-1, -1, -1, 1}, \[Beta]])/
      7 - (80*G[{-1, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (185*G[{-1, -1, 1, -1}, \[Beta]])/7 + (185*G[{-1, -1, 1, 1}, \[Beta]])/
      7 - (80*G[{-1, -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-1, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-1, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -1, -e, -1}, \[Beta]])/7 + (40*G[{-1, -1, -e, 1}, \[Beta]])/
      7 - (40*G[{-1, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (10*G[{-1, 0, -1, -1}, \[Beta]])/7 + (10*G[{-1, 0, -1, 1}, \[Beta]])/7 + 
     (30*G[{-1, 0, 1, -1}, \[Beta]])/7 + (30*G[{-1, 0, 1, 1}, \[Beta]])/7 + 
     (40*G[{-1, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-1, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, 0, -e, -1}, \[Beta]])/7 - (40*G[{-1, 0, -e, 1}, \[Beta]])/7 + 
     (40*G[{-1, 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (195*G[{-1, 1, -1, -1}, \[Beta]])/7 + (195*G[{-1, 1, -1, 1}, \[Beta]])/
      7 - (80*G[{-1, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (185*G[{-1, 1, 1, -1}, \[Beta]])/7 + (185*G[{-1, 1, 1, 1}, \[Beta]])/7 - 
     (80*G[{-1, 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-1, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-1, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, 1, -e, -1}, \[Beta]])/7 + (40*G[{-1, 1, -e, 1}, \[Beta]])/7 - 
     (40*G[{-1, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     20*G[{-1, -c^(-1), -1, -1}, \[Beta]] - 
     20*G[{-1, -c^(-1), -1, 1}, \[Beta]] + 
     (80*G[{-1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     20*G[{-1, -c^(-1), 1, -1}, \[Beta]] - 
     20*G[{-1, -c^(-1), 1, 1}, \[Beta]] + 
     (80*G[{-1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (40*G[{-1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (40*G[{-1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{-1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{-1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e, -1, -1}, \[Beta]])/7 + (40*G[{-1, -e, -1, 1}, \[Beta]])/
      7 - (40*G[{-1, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e, 1, -1}, \[Beta]])/7 + (40*G[{-1, -e, 1, 1}, \[Beta]])/7 - 
     (40*G[{-1, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-1, -e, -e, -1}, \[Beta]])/7 + (40*G[{-1, -e, -e, 1}, \[Beta]])/
      7 - (40*G[{-1, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{0, -1, -1, -1}, \[Beta]])/7 + (30*G[{0, -1, -1, 1}, \[Beta]])/7 + 
     (50*G[{0, -1, 1, -1}, \[Beta]])/7 + (50*G[{0, -1, 1, 1}, \[Beta]])/7 + 
     (40*G[{0, -1, -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{0, -1, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{0, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -1, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{0, -1, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{0, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -1, -e, -1}, \[Beta]])/7 - (40*G[{0, -1, -e, 1}, \[Beta]])/7 + 
     (40*G[{0, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{0, 0, -1, -1}, \[Beta]])/7 + (20*G[{0, 0, -1, 1}, \[Beta]])/7 + 
     (20*G[{0, 0, 1, -1}, \[Beta]])/7 + (20*G[{0, 0, 1, 1}, \[Beta]])/7 + 
     (40*G[{0, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{0, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{0, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{0, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{0, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, 0, -e, -1}, \[Beta]])/7 - (40*G[{0, 0, -e, 1}, \[Beta]])/7 + 
     (40*G[{0, 0, -e, -c^(-1)}, \[Beta]])/7 + (50*G[{0, 1, -1, -1}, \[Beta]])/
      7 + (50*G[{0, 1, -1, 1}, \[Beta]])/7 + (30*G[{0, 1, 1, -1}, \[Beta]])/
      7 + (30*G[{0, 1, 1, 1}, \[Beta]])/7 + 
     (40*G[{0, 1, -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{0, 1, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{0, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, 1, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{0, 1, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{0, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, 1, -e, -1}, \[Beta]])/7 - (40*G[{0, 1, -e, 1}, \[Beta]])/7 + 
     (40*G[{0, 1, -e, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{0, -c^(-1), -1, -1}, \[Beta]])/7 + 
     (20*G[{0, -c^(-1), -1, 1}, \[Beta]])/7 - 
     (80*G[{0, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (20*G[{0, -c^(-1), 1, -1}, \[Beta]])/7 + 
     (20*G[{0, -c^(-1), 1, 1}, \[Beta]])/7 - 
     (80*G[{0, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (200*G[{0, -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (200*G[{0, -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (240*G[{0, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (120*G[{0, -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (120*G[{0, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (120*G[{0, -c^(-1), -e, -1}, \[Beta]])/7 + 
     (120*G[{0, -c^(-1), -e, 1}, \[Beta]])/7 - 
     (120*G[{0, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -1, -1}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -1, 1}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), 1, -1}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), 1, 1}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{0, -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{0, -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{0, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -e, -1}, \[Beta]])/7 - 
     (40*G[{0, -e^(-1), -e, 1}, \[Beta]])/7 + 
     (40*G[{0, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e, -1, -1}, \[Beta]])/7 - (40*G[{0, -e, -1, 1}, \[Beta]])/7 + 
     (40*G[{0, -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e, 1, -1}, \[Beta]])/7 - (40*G[{0, -e, 1, 1}, \[Beta]])/7 + 
     (40*G[{0, -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{0, -e, -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{0, -e, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{0, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{0, -e, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{0, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{0, -e, -e, -1}, \[Beta]])/7 - (40*G[{0, -e, -e, 1}, \[Beta]])/7 + 
     (40*G[{0, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (185*G[{1, -1, -1, -1}, \[Beta]])/7 + (185*G[{1, -1, -1, 1}, \[Beta]])/
      7 - (80*G[{1, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (195*G[{1, -1, 1, -1}, \[Beta]])/7 + (195*G[{1, -1, 1, 1}, \[Beta]])/7 - 
     (80*G[{1, -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{1, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{1, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{1, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{1, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -1, -e, -1}, \[Beta]])/7 + (40*G[{1, -1, -e, 1}, \[Beta]])/7 - 
     (40*G[{1, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (30*G[{1, 0, -1, -1}, \[Beta]])/7 + (30*G[{1, 0, -1, 1}, \[Beta]])/7 + 
     (10*G[{1, 0, 1, -1}, \[Beta]])/7 + (10*G[{1, 0, 1, 1}, \[Beta]])/7 + 
     (40*G[{1, 0, -c^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, 0, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{1, 0, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, 0, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{1, 0, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{1, 0, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, 0, -e, -1}, \[Beta]])/7 - (40*G[{1, 0, -e, 1}, \[Beta]])/7 + 
     (40*G[{1, 0, -e, -c^(-1)}, \[Beta]])/7 + 
     (185*G[{1, 1, -1, -1}, \[Beta]])/7 + (185*G[{1, 1, -1, 1}, \[Beta]])/7 - 
     (80*G[{1, 1, -1, -c^(-1)}, \[Beta]])/7 + (155*G[{1, 1, 1, -1}, \[Beta]])/
      7 + (155*G[{1, 1, 1, 1}, \[Beta]])/7 - 
     (80*G[{1, 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{1, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{1, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{1, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{1, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, 1, -e, -1}, \[Beta]])/7 + (40*G[{1, 1, -e, 1}, \[Beta]])/7 - 
     (40*G[{1, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     20*G[{1, -c^(-1), -1, -1}, \[Beta]] - 
     20*G[{1, -c^(-1), -1, 1}, \[Beta]] + 
     (80*G[{1, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     20*G[{1, -c^(-1), 1, -1}, \[Beta]] - 20*G[{1, -c^(-1), 1, 1}, \[Beta]] + 
     (80*G[{1, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{1, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{1, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{1, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{1, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{1, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{1, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (40*G[{1, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (40*G[{1, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{1, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{1, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{1, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{1, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{1, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e, -1, -1}, \[Beta]])/7 + (40*G[{1, -e, -1, 1}, \[Beta]])/7 - 
     (40*G[{1, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e, 1, -1}, \[Beta]])/7 + (40*G[{1, -e, 1, 1}, \[Beta]])/7 - 
     (40*G[{1, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{1, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{1, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{1, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{1, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{1, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{1, -e, -e, -1}, \[Beta]])/7 + (40*G[{1, -e, -e, 1}, \[Beta]])/7 - 
     (40*G[{1, -e, -e, -c^(-1)}, \[Beta]])/7 - 
     (150*G[{-c^(-1), -1, -1, -1}, \[Beta]])/7 - 
     (150*G[{-c^(-1), -1, -1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 - 
     (170*G[{-c^(-1), -1, 1, -1}, \[Beta]])/7 - 
     (170*G[{-c^(-1), -1, 1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-c^(-1), -1, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-c^(-1), -1, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -1, -e, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 - 
     (20*G[{-c^(-1), 0, -1, -1}, \[Beta]])/7 - 
     (20*G[{-c^(-1), 0, -1, 1}, \[Beta]])/7 - 
     (20*G[{-c^(-1), 0, 1, -1}, \[Beta]])/7 - 
     (20*G[{-c^(-1), 0, 1, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 0, -c^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 0, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 0, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 0, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 0, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 0, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 0, -e, -1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 0, -e, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 0, -e, -c^(-1)}, \[Beta]])/7 - 
     (170*G[{-c^(-1), 1, -1, -1}, \[Beta]])/7 - 
     (170*G[{-c^(-1), 1, -1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 - 
     (150*G[{-c^(-1), 1, 1, -1}, \[Beta]])/7 - 
     (150*G[{-c^(-1), 1, 1, 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 + 
     (120*G[{-c^(-1), 1, -c^(-1), -1}, \[Beta]])/7 + 
     (120*G[{-c^(-1), 1, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), 1, -e, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 + 
     20*G[{-c^(-1), -c^(-1), -1, -1}, \[Beta]] + 
     20*G[{-c^(-1), -c^(-1), -1, 1}, \[Beta]] - 
     (80*G[{-c^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     20*G[{-c^(-1), -c^(-1), 1, -1}, \[Beta]] + 
     20*G[{-c^(-1), -c^(-1), 1, 1}, \[Beta]] - 
     (80*G[{-c^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (120*G[{-c^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -c^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -c^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -1, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -1, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), 1, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), 1, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -e, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e^(-1), -e, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -1, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -1, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, 1, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, 1, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -c^(-1), -1}, \[Beta]])/7 + 
     (80*G[{-c^(-1), -e, -c^(-1), 1}, \[Beta]])/7 - 
     (80*G[{-c^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -e^(-1), -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -e^(-1), 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -e, -1}, \[Beta]])/7 - 
     (40*G[{-c^(-1), -e, -e, 1}, \[Beta]])/7 + 
     (40*G[{-c^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, -1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, -1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, 1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, 1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -1, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, -e, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -1, -e, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, -1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, -1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, 1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, 1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), 1, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), 1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, -e, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), 1, -e, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -1, -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -1, 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), 1, -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), 1, 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (160*G[{-e^(-1), -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-e^(-1), -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (160*G[{-e^(-1), -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -e, -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -c^(-1), -e, 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), -1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), -1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), 1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), 1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, -1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, -1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, 1, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, 1, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -e, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e^(-1), -e, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e^(-1), -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, -e, -1}, \[Beta]])/7 + 
     (40*G[{-e^(-1), -e, -e, 1}, \[Beta]])/7 - 
     (40*G[{-e^(-1), -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -1, -1, -1}, \[Beta]])/7 + (40*G[{-e, -1, -1, 1}, \[Beta]])/
      7 - (40*G[{-e, -1, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -1, 1, -1}, \[Beta]])/7 + (40*G[{-e, -1, 1, 1}, \[Beta]])/7 - 
     (40*G[{-e, -1, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -1, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e, -1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, -1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e, -1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e, -1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -1, -e, -1}, \[Beta]])/7 + (40*G[{-e, -1, -e, 1}, \[Beta]])/
      7 - (40*G[{-e, -1, -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, 1, -1, -1}, \[Beta]])/7 + (40*G[{-e, 1, -1, 1}, \[Beta]])/7 - 
     (40*G[{-e, 1, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, 1, 1, -1}, \[Beta]])/7 + (40*G[{-e, 1, 1, 1}, \[Beta]])/7 - 
     (40*G[{-e, 1, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, 1, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e, 1, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, 1, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, 1, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e, 1, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e, 1, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, 1, -e, -1}, \[Beta]])/7 + (40*G[{-e, 1, -e, 1}, \[Beta]])/7 - 
     (40*G[{-e, 1, -e, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -1, -1}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -1, 1}, \[Beta]])/7 + 
     (80*G[{-e, -c^(-1), -1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), 1, -1}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), 1, 1}, \[Beta]])/7 + 
     (80*G[{-e, -c^(-1), 1, -c^(-1)}, \[Beta]])/7 + 
     (160*G[{-e, -c^(-1), -c^(-1), -1}, \[Beta]])/7 + 
     (160*G[{-e, -c^(-1), -c^(-1), 1}, \[Beta]])/7 - 
     (160*G[{-e, -c^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -e^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -e^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, -c^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -e, -1}, \[Beta]])/7 - 
     (80*G[{-e, -c^(-1), -e, 1}, \[Beta]])/7 + 
     (80*G[{-e, -c^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), -1, -1}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), -1, 1}, \[Beta]])/7 - 
     (40*G[{-e, -e^(-1), -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), 1, -1}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), 1, 1}, \[Beta]])/7 - 
     (40*G[{-e, -e^(-1), 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -e^(-1), -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e, -e^(-1), -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, -e^(-1), -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e, -e^(-1), -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), -e, -1}, \[Beta]])/7 + 
     (40*G[{-e, -e^(-1), -e, 1}, \[Beta]])/7 - 
     (40*G[{-e, -e^(-1), -e, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e, -1, -1}, \[Beta]])/7 + (40*G[{-e, -e, -1, 1}, \[Beta]])/
      7 - (40*G[{-e, -e, -1, -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e, 1, -1}, \[Beta]])/7 + (40*G[{-e, -e, 1, 1}, \[Beta]])/7 - 
     (40*G[{-e, -e, 1, -c^(-1)}, \[Beta]])/7 - 
     (80*G[{-e, -e, -c^(-1), -1}, \[Beta]])/7 - 
     (80*G[{-e, -e, -c^(-1), 1}, \[Beta]])/7 + 
     (80*G[{-e, -e, -c^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e, -e^(-1), -1}, \[Beta]])/7 + 
     (40*G[{-e, -e, -e^(-1), 1}, \[Beta]])/7 - 
     (40*G[{-e, -e, -e^(-1), -c^(-1)}, \[Beta]])/7 + 
     (40*G[{-e, -e, -e, -1}, \[Beta]])/7 + (40*G[{-e, -e, -e, 1}, \[Beta]])/
      7 - (40*G[{-e, -e, -e, -c^(-1)}, \[Beta]])/7 + 
     (20*I)*Pi*G[{-1, -1}, \[Beta]]*MZV[-1] + ((180*I)/7)*Pi*
      G[{-1, 1}, \[Beta]]*MZV[-1] - ((80*I)/7)*Pi*G[{-1, -c^(-1)}, \[Beta]]*
      MZV[-1] + ((40*I)/7)*Pi*G[{0, -1}, \[Beta]]*MZV[-1] + 
     ((40*I)/7)*Pi*G[{0, 1}, \[Beta]]*MZV[-1] - 
     ((80*I)/7)*Pi*G[{0, -c^(-1)}, \[Beta]]*MZV[-1] + 
     ((180*I)/7)*Pi*G[{1, -1}, \[Beta]]*MZV[-1] + 
     (20*I)*Pi*G[{1, 1}, \[Beta]]*MZV[-1] - ((80*I)/7)*Pi*
      G[{1, -c^(-1)}, \[Beta]]*MZV[-1] - ((120*I)/7)*Pi*
      G[{-c^(-1), -1}, \[Beta]]*MZV[-1] - ((120*I)/7)*Pi*
      G[{-c^(-1), 1}, \[Beta]]*MZV[-1] + ((80*I)/7)*Pi*
      G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1] + 
     (230*G[{-1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (290*G[{-1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{-1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{-1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (310*G[{-1, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (290*G[{-1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (200*G[{-1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (200*G[{-1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-1, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{0, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (100*G[{0, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{0, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (100*G[{0, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{0, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{0, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (120*G[{0, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{0, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{0, -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (290*G[{1, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (310*G[{1, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{1, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (60*G[{1, 0, -1}, \[Beta]]*MZV[-1])/7 + 
     (20*G[{1, 0, 1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, 0, -e}, \[Beta]]*MZV[-1])/7 + 
     (290*G[{1, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (230*G[{1, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{1, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (200*G[{1, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (200*G[{1, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{1, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{1, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{1, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{1, -e, -e}, \[Beta]]*MZV[-1])/7 - 
     (220*G[{-c^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 - 
     (260*G[{-c^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-c^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), 0, -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), 0, 1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), 0, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), 0, -e}, \[Beta]]*MZV[-1])/7 - 
     (260*G[{-c^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 - 
     (220*G[{-c^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-c^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 + 
     (200*G[{-c^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (200*G[{-c^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (160*G[{-c^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-c^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-c^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 + 
     (80*G[{-c^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (40*G[{-c^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-e^(-1), -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e^(-1), -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e^(-1), -e, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -1, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -1, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -1, -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, 1, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, 1, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, 1, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, 1, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, 1, -e}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -c^(-1), -1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -c^(-1), 1}, \[Beta]]*MZV[-1])/7 + 
     (160*G[{-e, -c^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -c^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -c^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e^(-1), -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e^(-1), 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -e^(-1), -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e^(-1), -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e^(-1), -e}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e, -1}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e, 1}, \[Beta]]*MZV[-1])/7 - 
     (80*G[{-e, -e, -c^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e, -e^(-1)}, \[Beta]]*MZV[-1])/7 + 
     (40*G[{-e, -e, -e}, \[Beta]]*MZV[-1])/7 + ((120*I)/7)*Pi*
      G[{-1}, \[Beta]]*MZV[-1]^2 + ((120*I)/7)*Pi*G[{1}, \[Beta]]*MZV[-1]^2 - 
     ((80*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[-1]^2 + 
     (220*G[{-1, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (260*G[{-1, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (160*G[{-1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-1, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{0, -1}, \[Beta]]*MZV[-1]^2)/7 + (40*G[{0, 1}, \[Beta]]*MZV[-1]^2)/
      7 - (40*G[{0, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (40*G[{0, -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (260*G[{1, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (220*G[{1, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (160*G[{1, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{1, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{1, -e}, \[Beta]]*MZV[-1]^2)/7 - 
     (200*G[{-c^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 - 
     (200*G[{-c^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 + 
     (160*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (40*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 - 
     (40*G[{-c^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e^(-1), -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e^(-1), 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e^(-1), -e}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e, -1}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e, 1}, \[Beta]]*MZV[-1]^2)/7 - 
     (80*G[{-e, -c^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e, -e^(-1)}, \[Beta]]*MZV[-1]^2)/7 + 
     (40*G[{-e, -e}, \[Beta]]*MZV[-1]^2)/7 + ((160*I)/21)*Pi*MZV[-1]^3 + 
     (400*G[{-1}, \[Beta]]*MZV[-1]^3)/21 + (400*G[{1}, \[Beta]]*MZV[-1]^3)/
      21 - (320*G[{-c^(-1)}, \[Beta]]*MZV[-1]^3)/21 + 
     (80*G[{-e^(-1)}, \[Beta]]*MZV[-1]^3)/21 + 
     (80*G[{-e}, \[Beta]]*MZV[-1]^3)/21 + (160*MZV[-1]^4)/21 - 
     ((75*I)/7)*Pi*G[{-1}, \[Beta]]*MZV[2] - ((75*I)/7)*Pi*G[{1}, \[Beta]]*
      MZV[2] + ((50*I)/7)*Pi*G[{-c^(-1)}, \[Beta]]*MZV[2] - 
     (180*G[{-1, -1}, \[Beta]]*MZV[2])/7 - (270*G[{-1, 1}, \[Beta]]*MZV[2])/
      7 + (120*G[{-1, -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-1, -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-1, -e}, \[Beta]]*MZV[2])/7 - (90*G[{0, -1}, \[Beta]]*MZV[2])/7 - 
     (90*G[{0, 1}, \[Beta]]*MZV[2])/7 + 20*G[{0, -c^(-1)}, \[Beta]]*MZV[2] + 
     (20*G[{0, -e^(-1)}, \[Beta]]*MZV[2])/7 + (20*G[{0, -e}, \[Beta]]*MZV[2])/
      7 - (270*G[{1, -1}, \[Beta]]*MZV[2])/7 - 
     (180*G[{1, 1}, \[Beta]]*MZV[2])/7 + (120*G[{1, -c^(-1)}, \[Beta]]*
       MZV[2])/7 - (20*G[{1, -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{1, -e}, \[Beta]]*MZV[2])/7 + (160*G[{-c^(-1), -1}, \[Beta]]*
       MZV[2])/7 + (160*G[{-c^(-1), 1}, \[Beta]]*MZV[2])/7 - 
     (120*G[{-c^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 + 
     (20*G[{-c^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 + 
     (20*G[{-c^(-1), -e}, \[Beta]]*MZV[2])/7 + 
     (30*G[{-e^(-1), -1}, \[Beta]]*MZV[2])/7 + 
     (30*G[{-e^(-1), 1}, \[Beta]]*MZV[2])/7 - 
     (10*G[{-e^(-1), -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-e^(-1), -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-e^(-1), -e}, \[Beta]]*MZV[2])/7 + 
     (30*G[{-e, -1}, \[Beta]]*MZV[2])/7 + (30*G[{-e, 1}, \[Beta]]*MZV[2])/7 - 
     (10*G[{-e, -c^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-e, -e^(-1)}, \[Beta]]*MZV[2])/7 - 
     (20*G[{-e, -e}, \[Beta]]*MZV[2])/7 - ((100*I)/7)*Pi*MZV[-1]*MZV[2] - 
     (370*G[{-1}, \[Beta]]*MZV[-1]*MZV[2])/7 - 
     (370*G[{1}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (240*G[{-c^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (10*G[{-e^(-1)}, \[Beta]]*MZV[-1]*MZV[2])/7 + 
     (10*G[{-e}, \[Beta]]*MZV[-1]*MZV[2])/7 - (240*MZV[-1]^2*MZV[2])/7 + 
     (131*MZV[2]^2)/14 - ((160*I)/21)*Pi*MZV[3] - 15*G[{-1}, \[Beta]]*
      MZV[3] - 15*G[{1}, \[Beta]]*MZV[3] + (290*G[{-c^(-1)}, \[Beta]]*MZV[3])/
      21 - (40*G[{-e^(-1)}, \[Beta]]*MZV[3])/7 - (40*G[{-e}, \[Beta]]*MZV[3])/
      7 - (580*MZV[-1]*MZV[3])/21}, 0, 5, 1]}


==> anc/Numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18137,        452]
NotebookOptionsPosition[     16424,        418]
NotebookOutlinePosition[     16861,        435]
CellTagsIndexPosition[     16818,        432]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Work notes template", "Title",
 CellChangeTimes->{{3.7782147800743017`*^9, 
  3.7782147886662207`*^9}},ExpressionUUID->"148e8013-0472-417e-9a4e-\
d8fc85e6b880"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Code",
 CellChangeTimes->{{3.906496282034855*^9, 3.9064962907330303`*^9}, {
   3.9415116471964684`*^9, 3.941511655948451*^9}, {3.9418351655732527`*^9, 
   3.94183517317653*^9}, {3.941835207763101*^9, 3.941835220016446*^9}, {
   3.941835463707549*^9, 3.9418354845071077`*^9}, {3.941835544292938*^9, 
   3.941835586756878*^9}, {3.941835718703339*^9, 3.941835838177987*^9}, 
   3.9418360902623653`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"28f515d7-751e-470f-94f5-58d641d9e2eb"],

Cell[BoxData["\<\"/home/roma/Yandex.Disk/Work/Loop \
Integrals/Applications/ee2mumu_asymmetry/Paper/anc\"\>"], "Output",
 CellChangeTimes->{3.941836629818791*^9, 3.942006851931772*^9, 
  3.94201092557421*^9, 3.9420214656860037`*^9, 3.9420247866984386`*^9, 
  3.942026227434924*^9, 3.942042923384478*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"06f876df-84b9-4c1b-b274-9e515ceab516"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "function", " ", "ginshN", " ", 
    "for", " ", "evaluation", " ", "of", " ", "expressions", " ", 
    "containing", " ", "GPLs", " ", "and", " ", "MZVs"}], "*)"}], "\n", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{"RunProcess", "[", 
       RowBox[{"\"\<ginsh\>\"", ",", "\"\<ExitCode\>\"", 
        ",", "\"\<exit();\>\""}], "]"}], "]"}], "===", "0"}], ",", "\n", 
    RowBox[{
     RowBox[{"ginshN", "[", 
      RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"prog", ",", 
         RowBox[{"pls", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"_G", "|", "_MZV"}], ",", "All"}], "]"}], "]"}]}], ",", 
         "plsN"}], "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"prog", "=", 
         RowBox[{"\"\<Digits=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"Ceiling", "[", "p", "]"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
          RowBox[{"StringJoin", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\"\<evalf(\>\"", "<>", 
               RowBox[{"StringReplace", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{"#", ",", "InputForm"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\"\< \>\"", "->", "\"\<\>\""}], ",", 
                   RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
                   RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}], ",", 
                   RowBox[{"\"\<Sqrt\>\"", "->", "\"\<sqrt\>\""}], ",", 
                   RowBox[{"\"\<MZV\>\"", "->", "\"\<zeta\>\""}]}], "}"}]}], 
                "]"}], "<>", "\"\<);\\n\>\""}], "&"}], "/@", 
             RowBox[{"(", 
              RowBox[{"pls", "/.", 
               RowBox[{
                RowBox[{"MZV", "[", "l__Integer", "]"}], ":>", 
                RowBox[{"MZV", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{"{", "l", "}"}], "]"}], ",", 
                  RowBox[{"Sign", "[", 
                   RowBox[{"{", "l", "}"}], "]"}]}], "]"}]}]}], ")"}]}], 
            ")"}]}], "<>", "\"\<exit();\>\""}]}], ";", "\n", 
        RowBox[{"plsN", "=", 
         RowBox[{"ToExpression", "/@", 
          RowBox[{"StringSplit", "[", 
           RowBox[{"StringReplace", "[", 
            RowBox[{
             RowBox[{"RunProcess", "[", 
              
              RowBox[{"\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", 
               "prog"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"a", ":", "NumberString"}], "~~", "\"\<E\>\"", "~~", 
                RowBox[{"b", ":", "NumberString"}]}], ":>", 
               RowBox[{"a", "<>", "\"\<*^\>\"", "<>", "b"}]}], "}"}]}], "]"}],
            "]"}]}]}], ";", "\n", 
        RowBox[{"expr", "/.", 
         RowBox[{"Dispatch", "[", 
          RowBox[{"Thread", "[", 
           RowBox[{"pls", "->", "plsN"}], "]"}], "]"}]}]}]}], "\n", "]"}]}], ",",
     "\n", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<ginsh not found. Visit https://ginac.de/ to install GinaC.\
\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"Large", ",", "Bold", ",", "Red"}], "}"}]}], "]"}], "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"Print", " ", "warning"}], "*)"}], "]"}]}]], "Code",
 CellChangeTimes->{{3.906496282034855*^9, 3.9064962907330303`*^9}, {
  3.9415116471964684`*^9, 3.941511655948451*^9}, {3.9418351655732527`*^9, 
  3.94183517317653*^9}, {3.941835207763101*^9, 3.941835220016446*^9}, {
  3.941835463707549*^9, 3.9418354845071077`*^9}, {3.941835544292938*^9, 
  3.941835586756878*^9}, {3.941835718703339*^9, 3.941835838177987*^9}, {
  3.9418360902623653`*^9, 3.9418361341520157`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cf7763f2-50a4-4604-91e5-4a79edda993f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "convenience", " ", "function", 
     " ", "monitorMap"}], "*)"}], "\n", 
   RowBox[{"monitorMap", "[", 
    RowBox[{"f_", ",", "l_"}], "]"}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i", "=", "0"}], ",", 
      RowBox[{"imax", "=", 
       RowBox[{"Length", "[", "l", "]"}]}]}], "}"}], ",", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"i", "++"}], ";", 
          RowBox[{"f", "[", "#", "]"}]}], ")"}], "&"}], "/@", "l"}], ",", 
      RowBox[{
       RowBox[{"StringTemplate", "[", "\"\<`1`/`2`\>\"", "]"}], "[", 
       RowBox[{"i", ",", "imax"}], "]"}]}], "]"}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.9418362088140097`*^9, 3.9418362930370207`*^9}, {
  3.941836662077194*^9, 3.9418366638451138`*^9}, {3.94183673416029*^9, 
  3.9418367680056257`*^9}, {3.9418368099418793`*^9, 3.9418368261103983`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d7bd3272-5916-4ad6-a4d4-d4ea101697da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "s", " ", "and", " ", "t", " ", "via", " ", "\[Beta]", " ", "and", " ", 
       "c"}], "=", "cos\[Theta]"}], " ", "*)"}], "\n", "st2\[Beta]c"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", 
      FractionBox["4", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"t", "->", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", "\[Beta]", " ", "c"}]}], ")"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}]]}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9420429350610456`*^9, 3.942042972866349*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d9dc2b24-7136-4608-941c-678397157c0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["o", "m"], "=", "2"}], ";", 
  RowBox[{
   SubscriptBox["o", "\[Epsilon]"], "=", "4"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jtoJ", "=", 
   RowBox[{"Get", "[", "\"\<jtoJ.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoK", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"\"\<JtoK\>\"", "<>", 
     RowBox[{"ToString", "[", 
      SubscriptBox["o", "m"], "]"}], "<>", "\"\<.m\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"KtoG", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"\"\<KtoG\>\"", "<>", 
     RowBox[{"ToString", "[", 
      SubscriptBox["o", "\[Epsilon]"], "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.9415116416861553`*^9, 3.941511701476285*^9}, {
   3.941511751019855*^9, 3.941511794924609*^9}, {3.941768178915629*^9, 
   3.941768179915185*^9}, 3.941775890141643*^9, {3.941776222702258*^9, 
   3.941776223454075*^9}, {3.9417763415987873`*^9, 3.941776344478857*^9}, {
   3.9417767237034693`*^9, 3.941776723895224*^9}, {3.9417772345289173`*^9, 
   3.941777234616177*^9}, {3.941777309328698*^9, 3.941777317288621*^9}, {
   3.941778766917574*^9, 3.941778776837627*^9}, {3.941836169966943*^9, 
   3.941836171256817*^9}, {3.941836621020668*^9, 3.9418366216607*^9}, {
   3.9418454143609533`*^9, 3.9418454144567823`*^9}, 3.942016167534894*^9, {
   3.942024782966702*^9, 3.942024783335741*^9}, 3.942026197197803*^9, {
   3.9420429162775793`*^9, 3.9420429190762863`*^9}, {3.942042986013238*^9, 
   3.9420430139742727`*^9}, {3.942043579545906*^9, 3.942043579812277*^9}, {
   3.942043623451038*^9, 3.942043624614871*^9}, {3.942043976374651*^9, 
   3.9420440390549593`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"7c6b7dcf-7e5d-4499-9ccf-2ee89952736b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"point", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Beta]", "->", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"c", "->", 
      RowBox[{"1", "/", "3"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9415121023607693`*^9, 3.941512115153982*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"bf145947-f3a1-43d1-bd7b-72bf71f2e5f8"],

Cell["Note: e=Exp[I \[Theta]], c=Cos[\[Theta]].", "Text",
 CellChangeTimes->{{3.942043041686123*^9, 3.9420430668365097`*^9}, {
  3.942043775418312*^9, 3.94204377728473*^9}, {3.942043808288608*^9, 
  3.942043809298543*^9}, {3.942043905100236*^9, 3.942043936134634*^9}, {
  3.9420440694403553`*^9, 
  3.942044080827023*^9}},ExpressionUUID->"c1b9f5c4-d03d-44c6-99cb-\
4f277e189316"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KtoN", "=", 
   RowBox[{"ginshN", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KtoG", "/.", 
       RowBox[{"{", 
        RowBox[{"e", "->", 
         RowBox[{"c", "+", 
          RowBox[{"I", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["c", "2"]}]]}]}]}], "}"}]}], "/.", "point"}], ",",
      "55"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942043041686123*^9, 3.9420430668365097`*^9}, {
   3.942043775418312*^9, 3.94204377728473*^9}, {3.942043808288608*^9, 
   3.942043809298543*^9}, {3.942043905100236*^9, 3.942043936134634*^9}, 
   3.9420440694403553`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"4a931822-ad86-4d31-966c-5d2c14283d88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JtoN", "=", 
   RowBox[{
    RowBox[{"monitorMap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "/.", "st2\[Beta]c"}], "/.", "point"}], "/.", "KtoN"}], 
       "&"}], ",", "JtoK"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"sd", ":", 
      RowBox[{"HoldPattern", "[", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"\[Epsilon]", ",", "___"}], "]"}], "]"}]}], ":>", 
     RowBox[{"MapAt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "+", 
         SuperscriptBox[
          RowBox[{"O", "[", "m", "]"}], 
          RowBox[{
           RowBox[{"2", 
            SubscriptBox["o", "m"]}], "+", "2"}]]}], "&"}], ",", "sd", ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94151200204254*^9, 3.941512095146346*^9}, {
   3.941512134201951*^9, 3.941512190121806*^9}, {3.941512237317563*^9, 
   3.94151226582561*^9}, {3.941768217619638*^9, 3.941768280571135*^9}, 
   3.941768451267658*^9, {3.941768499947667*^9, 3.9417685046679287`*^9}, 
   3.941777244968919*^9, {3.941777923016019*^9, 3.9417779231251173`*^9}, {
   3.941836642893159*^9, 3.941836643532776*^9}, {3.941845449085267*^9, 
   3.941845449488865*^9}, 3.9418458483531303`*^9, {3.9420068678006573`*^9, 
   3.942006869061874*^9}, 3.942043178112656*^9, 3.942043237191131*^9, {
   3.942043348547434*^9, 3.942043395349167*^9}, 3.942043633534473*^9, {
   3.9420440504721947`*^9, 3.942044059186099*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"1a63ca88-53e4-4845-b333-80dc78bae989"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoN", "=", 
   RowBox[{"monitorMap", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "/.", "st2\[Beta]c"}], "/.", "point"}], "/.", "JtoN"}], 
       "/.", 
       RowBox[{
        RowBox[{"sd", ":", 
         RowBox[{"HoldPattern", "[", 
          RowBox[{"SeriesData", "[", 
           RowBox[{"m", ",", "___"}], "]"}], "]"}]}], ":>", 
        RowBox[{"Normal", "[", "sd", "]"}]}]}], "&"}], ",", "jtoJ"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.941776405270618*^9, 3.941776458342637*^9}, {
   3.941776576368215*^9, 3.941776576878869*^9}, 3.9417767492002163`*^9, 
   3.941833690370172*^9, {3.94183678040597*^9, 3.941836780613751*^9}, {
   3.942043169752042*^9, 3.9420431831091003`*^9}, {3.9420432352200537`*^9, 
   3.942043270477158*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"92c21f6d-75b6-4ec2-934a-c0f6532171ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jvalues", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Last", "/@", "jtoN"}], "/.", 
      RowBox[{"m", "->", 
       RowBox[{"1", "/", "2"}]}]}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"jvalues", "[", 
  RowBox[{"[", "51", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.942043423663086*^9, 3.942043446255158*^9}, {
  3.9420434763647127`*^9, 3.942043531284216*^9}, {3.942043739457671*^9, 
  3.942043828717327*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"4f21cfe0-56b2-43f1-83f5-2926b8f5f7d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
    "0.02642692191413144865258190870302203585962409567088014513688122816473350\
369957`53.14312871907517", "-", 
     RowBox[{
     "0.0279624369259633785783532975413119913074249818101801105976232124866476\
3465514`53.064623782102856", " ", "\[ImaginaryI]"}]}], 
    SuperscriptBox["\[Epsilon]", "2"]], "+", 
   FractionBox[
    RowBox[{
    "0.14023998627152490161144116663756571571918392160297093539205178872886780\
53321`48.939604696701494", "+", 
     RowBox[{
     "0.1541215549348485909524710196198579351883992615814553893587205531126868\
9535701`52.47193372620586", " ", "\[ImaginaryI]"}]}], "\[Epsilon]"], "-", 
   RowBox[{"(", 
    RowBox[{
    "0.78652164970110348689664376480719914648261465291251036460306787617110957\
02731`48.22577813396604", "-", 
     RowBox[{
     "0.1700779419248398609798724494674938014519462291893707609942977143361870\
0841658`51.75663663461875", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Complex[
    0.026426921914131448652581908703022035859624095670880145136881228164733503\
69957`53.14312871907517, \
-0.027962436925963378578353297541311991307424981810180110597623212486647634655\
14`53.064623782102856], 
    Complex[
    0.140239986271524901611441166637565715719183921602970935392051788728867805\
3321`48.939604696701494, 
     0.15412155493484859095247101961985793518839926158145538935872055311268689\
535701`52.47193372620586], 
    Complex[-0.\
7865216497011034868966437648071991464826146529125103646030678761711095702731`\
48.22577813396604, 
     0.17007794192483986097987244946749380145194622918937076099429771433618700\
841658`51.75663663461875]}, -2, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.942043756266427*^9, 3.942043829264545*^9}, 
   3.942043952224349*^9, 3.942044091193088*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"8c06bf65-c3f6-402c-882a-63b1138b415d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 761.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (November 21, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bffbc0b0-376d-4f24-ae27-2a19c1f19ac7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 166, 3, 120, "Title",ExpressionUUID->"148e8013-0472-417e-9a4e-d8fc85e6b880"],
Cell[CellGroupData[{
Cell[771, 29, 574, 9, 63, "Code",ExpressionUUID->"28f515d7-751e-470f-94f5-58d641d9e2eb"],
Cell[1348, 40, 381, 5, 41, "Output",ExpressionUUID->"06f876df-84b9-4c1b-b274-9e515ceab516"]
}, Open  ]],
Cell[1744, 48, 4137, 95, 242, "Code",ExpressionUUID->"cf7763f2-50a4-4604-91e5-4a79edda993f"],
Cell[5884, 145, 1138, 30, 87, "Code",ExpressionUUID->"d7bd3272-5916-4ad6-a4d4-d4ea101697da"],
Cell[7025, 177, 872, 25, 119, "Code",ExpressionUUID->"d9dc2b24-7136-4608-941c-678397157c0d"],
Cell[7900, 204, 1778, 37, 134, "Code",ExpressionUUID->"7c6b7dcf-7e5d-4499-9ccf-2ee89952736b"],
Cell[9681, 243, 381, 10, 36, "Input",ExpressionUUID->"bf145947-f3a1-43d1-bd7b-72bf71f2e5f8"],
Cell[10065, 255, 379, 6, 42, "Text",ExpressionUUID->"c1b9f5c4-d03d-44c6-99cb-4f277e189316"],
Cell[10447, 263, 726, 19, 45, "Input",ExpressionUUID->"4a931822-ad86-4d31-966c-5d2c14283d88"],
Cell[11176, 284, 1568, 36, 44, "Input",ExpressionUUID->"1a63ca88-53e4-4845-b333-80dc78bae989"],
Cell[12747, 322, 920, 23, 36, "Input",ExpressionUUID->"92c21f6d-75b6-4ec2-934a-c0f6532171ff"],
Cell[CellGroupData[{
Cell[13692, 349, 577, 14, 62, "Input",ExpressionUUID->"4f21cfe0-56b2-43f1-83f5-2926b8f5f7d4"],
Cell[14272, 365, 2124, 49, 144, "Output",ExpressionUUID->"8c06bf65-c3f6-402c-882a-63b1138b415d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/jtoJ.m <==
(*
This file was generated by 'DE.nb'.
Relations between j and J in Eq. (3.1) of arXiv:2411.???? as a list of rules.
*)
{j[0, 0, 0, 0, 1, 0, 0, 1, 0] -> m^2*J[1], j[0, 0, 1, 0, 1, 0, 0, 0, 0] -> 
  m^4*J[2], j[0, 0, 0, 0, 1, 1, 1, 0, 0] -> m^2*J[3], 
 j[0, 0, 1, 0, 1, 0, 0, 1, 0] -> (-1 + m^2)*J[4] - 
   (4*(-2 + m^2)*J[5])/(-2 + 3*\[Epsilon]), j[0, 0, 2, 0, 1, 0, 0, 1, 0] -> 
  J[5], j[0, 0, 1, 0, 1, 1, 0, 0, 0] -> ((4*m^2 - s)*J[6])/4 + 
   (3*(4*s - 4*m^2*s + s^2)*J[7])/(8*(-2 + 3*\[Epsilon])), 
 j[0, 0, 2, 0, 1, 1, 0, 0, 0] -> J[7], j[0, 1, 1, 0, 0, 0, 0, 1, 0] -> J[8], 
 j[0, 1, 1, 0, 1, 0, 0, 0, 0] -> m^2*J[9], j[1, 0, 0, 0, 1, 0, 0, 1, 0] -> 
  J[10] + ((-1 + m^2)*\[Epsilon]*J[11])/(2 - 7*\[Epsilon] + 6*\[Epsilon]^2) + 
   (2*(-1 + m^2)*J[12])/(-2 + 3*\[Epsilon]), j[2, 0, 0, 0, 1, 0, 0, 1, 0] -> 
  J[11], j[1, 0, 0, 0, 2, 0, 0, 1, 0] -> J[12], 
 j[1, 0, 0, 0, 1, 0, 1, 0, 0] -> m^2*J[13], j[0, 0, 0, 0, 1, 1, 1, 1, 0] -> 
  m^2*J[14], j[0, 0, 1, 0, 1, 1, 0, 1, 0] -> 
  J[15] + (2*(-1 + m^2)*J[16])/(-1 + 3*\[Epsilon]), 
 j[0, 0, 1, 0, 2, 1, 0, 1, 0] -> J[16], j[0, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  J[17], j[0, 1, 1, 0, 1, 0, 0, 1, 0] -> J[18], 
 j[0, 2, 1, 0, 1, 0, 0, 1, 0] -> (4*J[19])/(4*m^2 - s) + 
   ((4 - 4*m^2 + s)*J[20])/(2*(4*m^2 - s)), j[0, 1, 1, 0, 2, 0, 0, 1, 0] -> 
  J[20], j[0, 1, 1, 0, 1, 0, 0, 2, 0] -> J[21], 
 j[1, 0, 0, 0, 1, 0, 1, 1, 0] -> 
  ((2 - 3*\[Epsilon])*J[10])/(2*(-1 + 3*\[Epsilon])) - 
   (t*\[Epsilon]*J[11])/(2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)) + 
   J[12]/(-1 + 3*\[Epsilon]) + m^2*J[22], j[1, 0, 0, 0, 1, 1, 1, 0, 0] -> 
  J[23] - (s*(4 - 4*m^2 + s)*\[Epsilon]*J[24])/
    (2*(-4*m^2 + s)*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)) - 
   (s*(4 - 4*m^2 + s)*(-1 + 4*\[Epsilon])*J[25])/
    (4*(-4*m^2 + s)*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 
 j[2, 0, 0, 0, 1, 1, 1, 0, 0] -> (4*J[24])/(4*m^2 - s), 
 j[1, 0, 0, 0, 2, 1, 1, 0, 0] -> (4*J[25])/(4*m^2 - s), 
 j[1, 0, 1, 0, 1, 0, 0, 1, 0] -> ((1 - 2*\[Epsilon] + \[Epsilon]^2)*J[1])/
    (4*\[Epsilon]*(-1 + 2*\[Epsilon])) + 
   ((-2 + 9*\[Epsilon] - 9*\[Epsilon]^2)*J[4])/
    (4*\[Epsilon]*(-1 + 2*\[Epsilon])) + (2*(-1 + 3*\[Epsilon])*J[5])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])) + 
   ((-2 + 9*\[Epsilon] - 9*\[Epsilon]^2)*J[10])/
    (4*\[Epsilon]*(-1 + 2*\[Epsilon])) + ((-t + 3*t*\[Epsilon])*J[11])/
    (4*(-1 + 2*\[Epsilon])^2) + ((-1 + 3*\[Epsilon])*J[12])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])) + 
   ((-2 + 2*t - m^2*t + 4*\[Epsilon] - 6*t*\[Epsilon] + 3*m^2*t*\[Epsilon])*
     J[26])/(2*(-1 + 2*\[Epsilon])) + 
   ((-2*t + m^2*t - 4*t*\[Epsilon] + 2*m^2*t*\[Epsilon])*J[27])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])) + 
   ((-2*t + m^2*t - 2*t*\[Epsilon] + m^2*t*\[Epsilon])*J[28])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])), j[2, 0, 1, 0, 1, 0, 0, 1, 0] -> 
  ((1 - 2*m^2 + m^4 + 2*t - 2*m^2*t + t^2 - \[Epsilon] + 2*m^2*\[Epsilon] - 
      m^4*\[Epsilon] - 10*t*\[Epsilon] + 6*m^2*t*\[Epsilon] - 
      5*t^2*\[Epsilon] - \[Epsilon]^2 + 2*m^2*\[Epsilon]^2 - 
      m^4*\[Epsilon]^2 + 14*t*\[Epsilon]^2 - 6*m^2*t*\[Epsilon]^2 + 
      7*t^2*\[Epsilon]^2 + \[Epsilon]^3 - 2*m^2*\[Epsilon]^3 + 
      m^4*\[Epsilon]^3 - 6*t*\[Epsilon]^3 + 2*m^2*t*\[Epsilon]^3 - 
      3*t^2*\[Epsilon]^3)*J[1])/(8*m^2*t^2*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + ((-2 + 4*m^2 - 2*m^4 - 4*t + 4*m^2*t - 2*t^2 + 
      7*\[Epsilon] - 14*m^2*\[Epsilon] + 7*m^4*\[Epsilon] + 30*t*\[Epsilon] - 
      22*m^2*t*\[Epsilon] + 15*t^2*\[Epsilon] - 72*t*\[Epsilon]^2 + 
      36*m^2*t*\[Epsilon]^2 - 36*t^2*\[Epsilon]^2 - 9*\[Epsilon]^3 + 
      18*m^2*\[Epsilon]^3 - 9*m^4*\[Epsilon]^3 + 54*t*\[Epsilon]^3 - 
      18*m^2*t*\[Epsilon]^3 + 27*t^2*\[Epsilon]^3)*J[4])/
    (8*m^2*t^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((-1 + 2*m^2 - m^4 - 2*t + 2*m^2*t - t^2 + 2*\[Epsilon] - 
      4*m^2*\[Epsilon] + 2*m^4*\[Epsilon] + 12*t*\[Epsilon] - 
      8*m^2*t*\[Epsilon] + 6*t^2*\[Epsilon] + 3*\[Epsilon]^2 - 
      6*m^2*\[Epsilon]^2 + 3*m^4*\[Epsilon]^2 - 18*t*\[Epsilon]^2 + 
      6*m^2*t*\[Epsilon]^2 - 9*t^2*\[Epsilon]^2)*J[5])/
    (m^2*t^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((-2 + 4*m^2 - 2*m^4 - 4*t + 4*m^2*t - 2*t^2 + 7*\[Epsilon] - 
      14*m^2*\[Epsilon] + 7*m^4*\[Epsilon] + 30*t*\[Epsilon] - 
      22*m^2*t*\[Epsilon] + 15*t^2*\[Epsilon] - 72*t*\[Epsilon]^2 + 
      36*m^2*t*\[Epsilon]^2 - 36*t^2*\[Epsilon]^2 - 9*\[Epsilon]^3 + 
      18*m^2*\[Epsilon]^3 - 9*m^4*\[Epsilon]^3 + 54*t*\[Epsilon]^3 - 
      18*m^2*t*\[Epsilon]^3 + 27*t^2*\[Epsilon]^3)*J[10])/
    (8*m^2*t^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((-\[Epsilon] + 2*m^2*\[Epsilon] - m^4*\[Epsilon] - 2*t*\[Epsilon] + 
      2*m^2*t*\[Epsilon] - t^2*\[Epsilon] + 2*\[Epsilon]^2 - 
      4*m^2*\[Epsilon]^2 + 2*m^4*\[Epsilon]^2 + 12*t*\[Epsilon]^2 - 
      8*m^2*t*\[Epsilon]^2 + 6*t^2*\[Epsilon]^2 + 3*\[Epsilon]^3 - 
      6*m^2*\[Epsilon]^3 + 3*m^4*\[Epsilon]^3 - 18*t*\[Epsilon]^3 + 
      6*m^2*t*\[Epsilon]^3 - 9*t^2*\[Epsilon]^3)*J[11])/
    (8*m^2*t*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])) + 
   ((-1 + 2*m^2 - m^4 - 2*t + 2*m^2*t - t^2 + 2*\[Epsilon] - 
      4*m^2*\[Epsilon] + 2*m^4*\[Epsilon] + 12*t*\[Epsilon] - 
      8*m^2*t*\[Epsilon] + 6*t^2*\[Epsilon] + 3*\[Epsilon]^2 - 
      6*m^2*\[Epsilon]^2 + 3*m^4*\[Epsilon]^2 - 18*t*\[Epsilon]^2 + 
      6*m^2*t*\[Epsilon]^2 - 9*t^2*\[Epsilon]^2)*J[12])/
    (4*m^2*t^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((6*\[Epsilon] - 9*m^2*\[Epsilon] + 4*m^4*\[Epsilon] - m^6*\[Epsilon] - 
      8*t*\[Epsilon] + 2*m^2*t*\[Epsilon] + 2*m^4*t*\[Epsilon] + 
      2*t^2*\[Epsilon] - m^2*t^2*\[Epsilon] - 24*\[Epsilon]^2 + 
      30*m^2*\[Epsilon]^2 - 8*m^4*\[Epsilon]^2 + 2*m^6*\[Epsilon]^2 + 
      36*t*\[Epsilon]^2 - 12*m^2*t*\[Epsilon]^2 - 8*m^4*t*\[Epsilon]^2 - 
      12*t^2*\[Epsilon]^2 + 6*m^2*t^2*\[Epsilon]^2 + 18*\[Epsilon]^3 - 
      9*m^2*\[Epsilon]^3 - 12*m^4*\[Epsilon]^3 + 3*m^6*\[Epsilon]^3 - 
      36*t*\[Epsilon]^3 + 18*m^2*t*\[Epsilon]^3 + 6*m^4*t*\[Epsilon]^3 + 
      18*t^2*\[Epsilon]^3 - 9*m^2*t^2*\[Epsilon]^3)*J[26])/
    (4*m^2*t*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((-2 + 5*m^2 - 4*m^4 + m^6 + 4*t - 2*m^2*t - 2*m^4*t - 2*t^2 + m^2*t^2 - 
      2*\[Epsilon] + 5*m^2*\[Epsilon] - 4*m^4*\[Epsilon] + m^6*\[Epsilon] - 
      4*t*\[Epsilon] + 6*m^2*t*\[Epsilon] + 2*m^4*t*\[Epsilon] + 
      6*t^2*\[Epsilon] - 3*m^2*t^2*\[Epsilon])*J[27])/
    (4*m^2*t*(-1 + 2*\[Epsilon])) + 
   ((-6 + 13*m^2 - 8*m^4 + m^6 + 4*t - 2*m^2*t - 2*m^4*t + 2*t^2 + m^2*t^2 + 
      2*m^2*\[Epsilon] - 4*m^4*\[Epsilon] + 2*m^6*\[Epsilon] + 
      16*t*\[Epsilon] + 4*m^2*t*\[Epsilon] - 16*t^2*\[Epsilon] - 
      2*m^2*t^2*\[Epsilon] + 6*\[Epsilon]^2 - 11*m^2*\[Epsilon]^2 + 
      4*m^4*\[Epsilon]^2 + m^6*\[Epsilon]^2 - 36*t*\[Epsilon]^2 + 
      6*m^2*t*\[Epsilon]^2 + 2*m^4*t*\[Epsilon]^2 + 30*t^2*\[Epsilon]^2 - 
      3*m^2*t^2*\[Epsilon]^2)*J[28])/(4*m^2*t*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])), j[1, 0, 2, 0, 1, 0, 0, 1, 0] -> 
  ((-1 + m^2 + t)*(1 - 2*\[Epsilon] + \[Epsilon]^2)*J[1])/
    (8*m^2*t*(-1 + 2*\[Epsilon])) - 
   ((-1 + m^2 + t)*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*J[4])/
    (8*m^2*t*(-1 + 2*\[Epsilon])) + ((-1 + m^2 + t)*(-1 + 3*\[Epsilon])*J[5])/
    (m^2*t*(-1 + 2*\[Epsilon])) - 
   ((-1 + m^2 + t)*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*J[10])/
    (8*m^2*t*(-1 + 2*\[Epsilon])) + 
   ((-1 + m^2 + t)*(-\[Epsilon] + 3*\[Epsilon]^2)*J[11])/
    (8*m^2*(-1 + 2*\[Epsilon])^2) + ((-1 + m^2 + t)*(-1 + 3*\[Epsilon])*
     J[12])/(4*m^2*t*(-1 + 2*\[Epsilon])) + 
   ((-1 + m^2 + t)*(2*\[Epsilon] - m^2*\[Epsilon] - 6*\[Epsilon]^2 + 
      3*m^2*\[Epsilon]^2)*J[26])/(4*m^2*(-1 + 2*\[Epsilon])) + 
   ((-1 + m^2 + t)*(-2 + m^2 - 4*\[Epsilon] + 2*m^2*\[Epsilon])*J[27])/
    (4*m^2*(-1 + 2*\[Epsilon])) + 
   ((-1 + m^2 + t)*(-6 + m^2 + 6*\[Epsilon] + m^2*\[Epsilon])*J[28])/
    (4*m^2*(-1 + 2*\[Epsilon])), j[1, 0, 1, 0, 1, 1, 0, 0, 0] -> 
  ((2 - 3*\[Epsilon])*J[6])/(4*(-1 + 3*\[Epsilon])) + 
   ((4 + 3*s)*J[7])/(8*(-1 + 3*\[Epsilon])) + m^2*J[29], 
 j[0, 1, 1, 0, 0, 1, 1, 1, 0] -> J[30], j[0, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  J[31], j[1, 0, 0, 0, 1, 1, 1, 1, 0] -> J[32], 
 j[2, 0, 0, 0, 1, 1, 1, 1, 0] -> J[33], j[1, 0, 0, 0, 2, 1, 1, 1, 0] -> 
  J[34], j[1, 0, 1, 0, 1, 1, 0, 1, 0] -> J[35], 
 j[2, 0, 1, 0, 1, 1, 0, 1, 0] -> 
  (3*(-s + 4*s*\[Epsilon] - 5*s*\[Epsilon]^2 + 2*s*\[Epsilon]^3)*J[2])/
    (8*m^4*(-1 + t)*(-1 + 16*\[Epsilon]^2)) + 
   ((2*s - 5*s*\[Epsilon] - s*\[Epsilon]^2 + 6*s*\[Epsilon]^3)*J[6])/
    (16*m^4*(-1 + t)*\[Epsilon]*(1 + 4*\[Epsilon])) + 
   ((12*s + 3*s^2 - 44*s*\[Epsilon] - 3*s^2*\[Epsilon] + 40*s*\[Epsilon]^2 - 
      6*s^2*\[Epsilon]^2)*J[7])/(32*m^4*(-1 + t)*\[Epsilon]*
     (1 + 4*\[Epsilon])) - (3*(-2*s + 13*s*\[Epsilon] - 27*s*\[Epsilon]^2 + 
      18*s*\[Epsilon]^3)*J[13])/(8*m^4*(-1 + t)*(-1 + 16*\[Epsilon]^2)) - 
   (3*(s^2*\[Epsilon] - 5*s^2*\[Epsilon]^2 + 6*s^2*\[Epsilon]^3)*J[29])/
    (4*m^4*(-1 + t)*(-1 + 16*\[Epsilon]^2)) + J[36]/m^2, 
 j[1, 0, 2, 0, 1, 1, 0, 1, 0] -> J[37]/m^2 + ((1 - m^2)*J[38])/m^2, 
 j[1, 0, 1, 0, 2, 1, 0, 1, 0] -> J[38], j[1, 0, 1, 0, 1, 2, 0, 1, 0] -> 
  (3*(1 + t - 2*\[Epsilon] - 2*t*\[Epsilon] + \[Epsilon]^2 + t*\[Epsilon]^2)*
     J[1])/(8*m^2*s*(1 + 4*\[Epsilon])) - 
   (3*(-1 + 4*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3)*J[2])/
    (32*(-1 + t)*(-1 + 16*\[Epsilon]^2)) + 
   ((-2 + 5*\[Epsilon] + \[Epsilon]^2 - 6*\[Epsilon]^3)*J[6])/
    (64*(-1 + t)*\[Epsilon]*(1 + 4*\[Epsilon])) + 
   ((-12 - 3*s + 44*\[Epsilon] + 3*s*\[Epsilon] - 40*\[Epsilon]^2 + 
      6*s*\[Epsilon]^2)*J[7])/(128*(-1 + t)*\[Epsilon]*(1 + 4*\[Epsilon])) + 
   ((2 + 2*t - 7*\[Epsilon] - 7*t*\[Epsilon] + 6*\[Epsilon]^2 + 
      6*t*\[Epsilon]^2)*J[10])/(8*m^2*s*(1 + 4*\[Epsilon])) + 
   ((2*t + t*\[Epsilon] + t^2*\[Epsilon])*J[11])/
    (8*m^2*s*(1 + 4*\[Epsilon])) + ((1 - 2*t - 2*\[Epsilon] + 4*t*\[Epsilon])*
     J[12])/(4*m^2*s*(1 + 4*\[Epsilon])) + 
   (3*(8 - 2*m^2*s - 16*t + 8*t^2 - 52*\[Epsilon] + 13*m^2*s*\[Epsilon] + 
      104*t*\[Epsilon] - 52*t^2*\[Epsilon] + 108*\[Epsilon]^2 - 
      27*m^2*s*\[Epsilon]^2 - 216*t*\[Epsilon]^2 + 108*t^2*\[Epsilon]^2 - 
      72*\[Epsilon]^3 + 18*m^2*s*\[Epsilon]^3 + 144*t*\[Epsilon]^3 - 
      72*t^2*\[Epsilon]^3)*J[13])/(32*m^2*s*(-1 + t)*
     (-1 + 16*\[Epsilon]^2)) - 
   (3*(\[Epsilon] - 2*t*\[Epsilon] + t^2*\[Epsilon] - 5*\[Epsilon]^2 + 
      10*t*\[Epsilon]^2 - 5*t^2*\[Epsilon]^2 + 6*\[Epsilon]^3 - 
      12*t*\[Epsilon]^3 + 6*t^2*\[Epsilon]^3)*J[22])/
    (4*m^2*s*(-1 + 16*\[Epsilon]^2)) + 
   (3*(s*\[Epsilon] - 5*s*\[Epsilon]^2 + 6*s*\[Epsilon]^3)*J[29])/
    (16*(-1 + t)*(-1 + 16*\[Epsilon]^2)) + ((1 - m^2)*J[36])/(4*s) + 
   ((-1 + m^2)*J[38])/4 + J[39], j[1, 0, 1, 0, 1, 1, 1, 0, 0] -> J[40], 
 j[1, 0, 1, 0, 1, 1, 2, 0, 0] -> (-4*(-1 + m^2)*\[Epsilon]^2*J[40])/(m^2*s) + 
   J[41]/m^2, j[1, 1, 1, 0, 1, 0, 0, 1, 0] -> 
  ((2*s + 2*s*t - 2*s^2*t - 16*t^2 - 10*s*t^2 - s^2*t^2 + 32*t^3 - 6*s*t^3 + 
      3*s^2*t^3 - 16*t^4 - 4*s*t^4 - s*\[Epsilon] - 12*t*\[Epsilon] - 
      13*s*t*\[Epsilon] + 2*s^2*t*\[Epsilon] + 112*t^2*\[Epsilon] + 
      25*s*t^2*\[Epsilon] + 12*s^2*t^2*\[Epsilon] - 200*t^3*\[Epsilon] + 
      57*s*t^3*\[Epsilon] + 6*s^2*t^3*\[Epsilon] + 112*t^4*\[Epsilon] - 
      4*s*t^4*\[Epsilon] - 12*t^5*\[Epsilon] - 3*s*\[Epsilon]^2 + 
      18*s*t*\[Epsilon]^2 + 2*s^2*t*\[Epsilon]^2 - 80*t^2*\[Epsilon]^2 - 
      12*s*t^2*\[Epsilon]^2 - 13*s^2*t^2*\[Epsilon]^2 + 
      160*t^3*\[Epsilon]^2 - 110*s*t^3*\[Epsilon]^2 - 
      21*s^2*t^3*\[Epsilon]^2 - 80*t^4*\[Epsilon]^2 + 27*s*t^4*\[Epsilon]^2 + 
      s*\[Epsilon]^3 + 36*t*\[Epsilon]^3 - 5*s*t*\[Epsilon]^3 - 
      2*s^2*t*\[Epsilon]^3 - 112*t^2*\[Epsilon]^3 - 11*s*t^2*\[Epsilon]^3 - 
      6*s^2*t^2*\[Epsilon]^3 + 152*t^3*\[Epsilon]^3 + 73*s*t^3*\[Epsilon]^3 + 
      12*s^2*t^3*\[Epsilon]^3 - 112*t^4*\[Epsilon]^3 - 
      26*s*t^4*\[Epsilon]^3 + 36*t^5*\[Epsilon]^3 + s*\[Epsilon]^4 - 
      24*t*\[Epsilon]^4 - 2*s*t*\[Epsilon]^4 + 96*t^2*\[Epsilon]^4 + 
      8*s*t^2*\[Epsilon]^4 + 8*s^2*t^2*\[Epsilon]^4 - 144*t^3*\[Epsilon]^4 - 
      14*s*t^3*\[Epsilon]^4 + 96*t^4*\[Epsilon]^4 + 7*s*t^4*\[Epsilon]^4 - 
      24*t^5*\[Epsilon]^4)*J[1])/(24*s*(-1 + t)*t^2*(1 - 2*t + s*t + t^2)*
     \[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^2) + 
   ((3 + t - 8*\[Epsilon] - 8*t*\[Epsilon] + 7*\[Epsilon]^2 + 
      13*t*\[Epsilon]^2 - 2*\[Epsilon]^3 - 6*t*\[Epsilon]^3)*J[2])/
    (6*(1 - 2*t + s*t + t^2)*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^2) + 
   ((4*s - 4*s^2*t + 8*s*t^2 - 6*s^2*t^2 - 32*s*t^3 + 16*s^2*t^3 + 20*s*t^4 - 
      6*s^2*t^4 - 12*s*\[Epsilon] - 24*t*\[Epsilon] - 24*s*t*\[Epsilon] + 
      14*s^2*t*\[Epsilon] + 120*t^2*\[Epsilon] + 32*s*t^2*\[Epsilon] + 
      27*s^2*t^2*\[Epsilon] - 240*t^3*\[Epsilon] + 48*s*t^3*\[Epsilon] - 
      12*s^2*t^3*\[Epsilon] + 240*t^4*\[Epsilon] - 68*s*t^4*\[Epsilon] + 
      3*s^2*t^4*\[Epsilon] - 120*t^5*\[Epsilon] + 24*s*t^5*\[Epsilon] + 
      24*t^6*\[Epsilon] - 7*s*\[Epsilon]^2 + 60*t*\[Epsilon]^2 + 
      102*s*t*\[Epsilon]^2 - 300*t^2*\[Epsilon]^2 - 242*s*t^2*\[Epsilon]^2 - 
      51*s^2*t^2*\[Epsilon]^2 + 600*t^3*\[Epsilon]^2 + 
      164*s*t^3*\[Epsilon]^2 - 78*s^2*t^3*\[Epsilon]^2 - 
      600*t^4*\[Epsilon]^2 + 73*s*t^4*\[Epsilon]^2 + 
      81*s^2*t^4*\[Epsilon]^2 + 300*t^5*\[Epsilon]^2 - 
      90*s*t^5*\[Epsilon]^2 - 60*t^6*\[Epsilon]^2 + 18*s*\[Epsilon]^3 + 
      108*t*\[Epsilon]^3 - 81*s*t*\[Epsilon]^3 - 18*s^2*t*\[Epsilon]^3 - 
      540*t^2*\[Epsilon]^3 + 460*s*t^2*\[Epsilon]^3 - 
      12*s^2*t^2*\[Epsilon]^3 + 1080*t^3*\[Epsilon]^3 - 
      594*s*t^3*\[Epsilon]^3 + 10*s^2*t^3*\[Epsilon]^3 - 
      1080*t^4*\[Epsilon]^3 + 170*s*t^4*\[Epsilon]^3 - 
      108*s^2*t^4*\[Epsilon]^3 + 540*t^5*\[Epsilon]^3 + 
      27*s*t^5*\[Epsilon]^3 - 108*t^6*\[Epsilon]^3 + 9*s*\[Epsilon]^4 - 
      216*t*\[Epsilon]^4 - 27*s*t*\[Epsilon]^4 + 1080*t^2*\[Epsilon]^4 - 
      294*s*t^2*\[Epsilon]^4 + 72*s^2*t^2*\[Epsilon]^4 - 
      2160*t^3*\[Epsilon]^4 + 522*s*t^3*\[Epsilon]^4 + 
      120*s^2*t^3*\[Epsilon]^4 + 2160*t^4*\[Epsilon]^4 - 
      291*s*t^4*\[Epsilon]^4 - 1080*t^5*\[Epsilon]^4 + 
      81*s*t^5*\[Epsilon]^4 + 216*t^6*\[Epsilon]^4)*J[4])/
    (24*s*(-1 + t)^2*t^2*(1 - 2*t + s*t + t^2)*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^2) + ((2*s - 2*s^2*t - 2*s^2*t^2 - 11*s*t^3 + 
      7*s^2*t^3 + 8*s*t^4 - 3*s^2*t^4 + s*t^5 - 3*s*\[Epsilon] - 
      12*t*\[Epsilon] - 12*s*t*\[Epsilon] + 4*s^2*t*\[Epsilon] + 
      60*t^2*\[Epsilon] + 27*s*t^2*\[Epsilon] + 9*s^2*t^2*\[Epsilon] - 
      120*t^3*\[Epsilon] + 3*s*t^3*\[Epsilon] + 2*s^2*t^3*\[Epsilon] + 
      120*t^4*\[Epsilon] - 24*s*t^4*\[Epsilon] - 3*s^2*t^4*\[Epsilon] - 
      60*t^5*\[Epsilon] + 9*s*t^5*\[Epsilon] + 12*t^6*\[Epsilon] - 
      8*s*\[Epsilon]^2 + 12*t*\[Epsilon]^2 + 33*s*t*\[Epsilon]^2 + 
      6*s^2*t*\[Epsilon]^2 - 60*t^2*\[Epsilon]^2 - 72*s*t^2*\[Epsilon]^2 - 
      16*s^2*t^2*\[Epsilon]^2 + 120*t^3*\[Epsilon]^2 + 
      62*s*t^3*\[Epsilon]^2 - 26*s^2*t^3*\[Epsilon]^2 - 
      120*t^4*\[Epsilon]^2 + 16*s*t^4*\[Epsilon]^2 + 
      36*s^2*t^4*\[Epsilon]^2 + 60*t^5*\[Epsilon]^2 - 31*s*t^5*\[Epsilon]^2 - 
      12*t^6*\[Epsilon]^2 - 3*s*\[Epsilon]^3 + 72*t*\[Epsilon]^3 + 
      9*s*t*\[Epsilon]^3 - 360*t^2*\[Epsilon]^3 + 78*s*t^2*\[Epsilon]^3 - 
      24*s^2*t^2*\[Epsilon]^3 + 720*t^3*\[Epsilon]^3 - 
      186*s*t^3*\[Epsilon]^3 - 24*s^2*t^3*\[Epsilon]^3 - 
      720*t^4*\[Epsilon]^3 + 117*s*t^4*\[Epsilon]^3 + 360*t^5*\[Epsilon]^3 - 
      15*s*t^5*\[Epsilon]^3 - 72*t^6*\[Epsilon]^3)*J[5])/
    (3*s*(-1 + t)^2*t^2*(1 - 2*t + s*t + t^2)*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^2) + ((-2 + s + 2*t + 6*\[Epsilon] - 3*s*\[Epsilon] - 
      6*t*\[Epsilon] - 4*\[Epsilon]^2 + 2*s*\[Epsilon]^2 + 4*t*\[Epsilon]^2)*
     J[8])/(3*s*(1 - 2*t + s*t + t^2)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((4*s - 4*s^2*t + 24*s*t^2 - 6*s^2*t^2 - 40*s*t^3 + 16*s^2*t^3 + 4*s*t^4 - 
      6*s^2*t^4 + 8*s*t^5 - 12*s*\[Epsilon] - 24*t*\[Epsilon] - 
      24*s*t*\[Epsilon] + 14*s^2*t*\[Epsilon] + 120*t^2*\[Epsilon] - 
      24*s*t^2*\[Epsilon] + 27*s^2*t^2*\[Epsilon] - 240*t^3*\[Epsilon] + 
      68*s*t^3*\[Epsilon] - 12*s^2*t^3*\[Epsilon] + 240*t^4*\[Epsilon] + 
      4*s*t^4*\[Epsilon] + 3*s^2*t^4*\[Epsilon] - 120*t^5*\[Epsilon] - 
      12*s*t^5*\[Epsilon] + 24*t^6*\[Epsilon] - 7*s*\[Epsilon]^2 + 
      60*t*\[Epsilon]^2 + 102*s*t*\[Epsilon]^2 - 300*t^2*\[Epsilon]^2 - 
      258*s*t^2*\[Epsilon]^2 - 51*s^2*t^2*\[Epsilon]^2 + 
      600*t^3*\[Epsilon]^2 + 184*s*t^3*\[Epsilon]^2 - 
      78*s^2*t^3*\[Epsilon]^2 - 600*t^4*\[Epsilon]^2 + 
      65*s*t^4*\[Epsilon]^2 + 81*s^2*t^4*\[Epsilon]^2 + 
      300*t^5*\[Epsilon]^2 - 86*s*t^5*\[Epsilon]^2 - 60*t^6*\[Epsilon]^2 + 
      18*s*\[Epsilon]^3 + 108*t*\[Epsilon]^3 - 81*s*t*\[Epsilon]^3 - 
      18*s^2*t*\[Epsilon]^3 - 540*t^2*\[Epsilon]^3 + 684*s*t^2*\[Epsilon]^3 - 
      12*s^2*t^2*\[Epsilon]^3 + 1080*t^3*\[Epsilon]^3 - 
      674*s*t^3*\[Epsilon]^3 + 10*s^2*t^3*\[Epsilon]^3 - 
      1080*t^4*\[Epsilon]^3 - 118*s*t^4*\[Epsilon]^3 - 
      108*s^2*t^4*\[Epsilon]^3 + 540*t^5*\[Epsilon]^3 + 
      171*s*t^5*\[Epsilon]^3 - 108*t^6*\[Epsilon]^3 + 9*s*\[Epsilon]^4 - 
      216*t*\[Epsilon]^4 - 27*s*t*\[Epsilon]^4 + 1080*t^2*\[Epsilon]^4 - 
      486*s*t^2*\[Epsilon]^4 + 72*s^2*t^2*\[Epsilon]^4 - 
      2160*t^3*\[Epsilon]^4 + 570*s*t^3*\[Epsilon]^4 + 
      120*s^2*t^3*\[Epsilon]^4 + 2160*t^4*\[Epsilon]^4 - 
      3*s*t^4*\[Epsilon]^4 - 1080*t^5*\[Epsilon]^4 - 63*s*t^5*\[Epsilon]^4 + 
      216*t^6*\[Epsilon]^4)*J[10])/(24*s*(-1 + t)^2*t^2*(1 - 2*t + s*t + t^2)*
     \[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^2) + 
   ((-8*s*t^2 + 8*s^2*t^2 - 8*s^2*t^3 + 8*s*t^4 + 2*s*\[Epsilon] - 
      2*s^2*t*\[Epsilon] - 36*s*t^2*\[Epsilon] - 19*s^2*t^2*\[Epsilon] + 
      172*s*t^3*\[Epsilon] - 8*s^2*t^3*\[Epsilon] - 142*s*t^4*\[Epsilon] - 
      3*s^2*t^4*\[Epsilon] + 4*s*t^5*\[Epsilon] - 3*s*\[Epsilon]^2 - 
      12*t*\[Epsilon]^2 - 12*s*t*\[Epsilon]^2 + 4*s^2*t*\[Epsilon]^2 + 
      60*t^2*\[Epsilon]^2 + 182*s*t^2*\[Epsilon]^2 - 
      23*s^2*t^2*\[Epsilon]^2 - 120*t^3*\[Epsilon]^2 - 
      412*s*t^3*\[Epsilon]^2 + 102*s^2*t^3*\[Epsilon]^2 + 
      120*t^4*\[Epsilon]^2 + 245*s*t^4*\[Epsilon]^2 - 
      3*s^2*t^4*\[Epsilon]^2 - 60*t^5*\[Epsilon]^2 + 12*t^6*\[Epsilon]^2 - 
      8*s*\[Epsilon]^3 + 12*t*\[Epsilon]^3 + 33*s*t*\[Epsilon]^3 + 
      6*s^2*t*\[Epsilon]^3 - 60*t^2*\[Epsilon]^3 + 72*s*t^2*\[Epsilon]^3 + 
      52*s^2*t^2*\[Epsilon]^3 + 120*t^3*\[Epsilon]^3 - 
      670*s*t^3*\[Epsilon]^3 + 34*s^2*t^3*\[Epsilon]^3 - 
      120*t^4*\[Epsilon]^3 + 616*s*t^4*\[Epsilon]^3 + 
      36*s^2*t^4*\[Epsilon]^3 + 60*t^5*\[Epsilon]^3 - 43*s*t^5*\[Epsilon]^3 - 
      12*t^6*\[Epsilon]^3 - 3*s*\[Epsilon]^4 + 72*t*\[Epsilon]^4 + 
      9*s*t*\[Epsilon]^4 - 360*t^2*\[Epsilon]^4 - 414*s*t^2*\[Epsilon]^4 - 
      24*s^2*t^2*\[Epsilon]^4 + 720*t^3*\[Epsilon]^4 + 
      1474*s*t^3*\[Epsilon]^4 - 296*s^2*t^3*\[Epsilon]^4 - 
      720*t^4*\[Epsilon]^4 - 1087*s*t^4*\[Epsilon]^4 + 360*t^5*\[Epsilon]^4 + 
      21*s*t^5*\[Epsilon]^4 - 72*t^6*\[Epsilon]^4)*J[11])/
    (24*s*(-1 + t)^2*t*(1 - 2*t + s*t + t^2)*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (1 + 2*\[Epsilon])^2) + ((2*s - 2*s^2*t + 12*s*t^2 - 3*s^2*t^2 - 
      24*s*t^3 + 8*s^2*t^3 + 10*s*t^4 - 3*s^2*t^4 - 3*s*\[Epsilon] - 
      12*t*\[Epsilon] - 12*s*t*\[Epsilon] + 4*s^2*t*\[Epsilon] + 
      60*t^2*\[Epsilon] + 6*s*t^2*\[Epsilon] + 9*s^2*t^2*\[Epsilon] - 
      120*t^3*\[Epsilon] + 16*s*t^3*\[Epsilon] + 6*s^2*t^3*\[Epsilon] + 
      120*t^4*\[Epsilon] - 19*s*t^4*\[Epsilon] - 3*s^2*t^4*\[Epsilon] - 
      60*t^5*\[Epsilon] + 12*s*t^5*\[Epsilon] + 12*t^6*\[Epsilon] - 
      8*s*\[Epsilon]^2 + 12*t*\[Epsilon]^2 + 33*s*t*\[Epsilon]^2 + 
      6*s^2*t*\[Epsilon]^2 - 60*t^2*\[Epsilon]^2 - 120*s*t^2*\[Epsilon]^2 - 
      12*s^2*t^2*\[Epsilon]^2 + 120*t^3*\[Epsilon]^2 + 
      114*s*t^3*\[Epsilon]^2 - 30*s^2*t^3*\[Epsilon]^2 - 
      120*t^4*\[Epsilon]^2 + 8*s*t^4*\[Epsilon]^2 + 36*s^2*t^4*\[Epsilon]^2 + 
      60*t^5*\[Epsilon]^2 - 27*s*t^5*\[Epsilon]^2 - 12*t^6*\[Epsilon]^2 - 
      3*s*\[Epsilon]^3 + 72*t*\[Epsilon]^3 + 9*s*t*\[Epsilon]^3 - 
      360*t^2*\[Epsilon]^3 + 162*s*t^2*\[Epsilon]^3 - 
      24*s^2*t^2*\[Epsilon]^3 + 720*t^3*\[Epsilon]^3 - 
      238*s*t^3*\[Epsilon]^3 - 40*s^2*t^3*\[Epsilon]^3 - 
      720*t^4*\[Epsilon]^3 + 97*s*t^4*\[Epsilon]^3 + 360*t^5*\[Epsilon]^3 - 
      27*s*t^5*\[Epsilon]^3 - 72*t^6*\[Epsilon]^3)*J[12])/
    (12*s*(-1 + t)^2*t^2*(1 - 2*t + s*t + t^2)*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^2) + 
   ((2 - s - 2*t + s*t - 4*\[Epsilon] + 3*s*\[Epsilon] - 2*t*\[Epsilon] + 
      s*t*\[Epsilon] + 6*t^2*\[Epsilon] - 6*\[Epsilon]^2 + 
      24*t*\[Epsilon]^2 - 12*s*t*\[Epsilon]^2 - 18*t^2*\[Epsilon]^2)*J[18])/
    (3*(-1 + t)*(1 - 2*t + s*t + t^2)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   (4*(3 - s - 3*t + s*t + \[Epsilon] - 12*t*\[Epsilon] + 4*s*t*\[Epsilon] + 
      3*t^2*\[Epsilon])*J[19])/(3*(-1 + t)*(1 - 2*t + s*t + t^2)*\[Epsilon]*
     (1 + 2*\[Epsilon])) + ((12 - s - s^2 - 12*t + s*t + s^2*t + 
      4*\[Epsilon] + s*\[Epsilon] - 48*t*\[Epsilon] + 4*s*t*\[Epsilon] + 
      4*s^2*t*\[Epsilon] + 12*t^2*\[Epsilon] + 3*s*t^2*\[Epsilon])*J[20])/
    (6*(-1 + t)*(1 - 2*t + s*t + t^2)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((2 - s - 2*t + s*t - 2*\[Epsilon] + s*\[Epsilon] - 4*t*\[Epsilon] + 
      3*s*t*\[Epsilon] + 6*t^2*\[Epsilon])*J[21])/
    (3*(-1 + t)*(1 - 2*t + s*t + t^2)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((12*s - 12*s*t - 9*s^2*t - 8*s*t^2 + 10*s^2*t^2 + 12*s*t^3 - 3*s^2*t^3 - 
      4*s*t^4 + 2*s^2*t^4 - 42*s*\[Epsilon] - 24*t*\[Epsilon] + 
      81*s*t*\[Epsilon] + 30*s^2*t*\[Epsilon] + 96*t^2*\[Epsilon] - 
      78*s*t^2*\[Epsilon] - 5*s^2*t^2*\[Epsilon] - 144*t^3*\[Epsilon] + 
      60*s*t^3*\[Epsilon] + 14*s^2*t^3*\[Epsilon] + 96*t^4*\[Epsilon] - 
      24*s*t^4*\[Epsilon] + s^2*t^4*\[Epsilon] - 24*t^5*\[Epsilon] + 
      3*s*t^5*\[Epsilon] + 12*s*\[Epsilon]^2 + 24*t*\[Epsilon]^2 - 
      189*s*t*\[Epsilon]^2 - 9*s^2*t*\[Epsilon]^2 - 96*t^2*\[Epsilon]^2 + 
      386*s*t^2*\[Epsilon]^2 - 87*s^2*t^2*\[Epsilon]^2 + 
      144*t^3*\[Epsilon]^2 - 288*s*t^3*\[Epsilon]^2 + 
      17*s^2*t^3*\[Epsilon]^2 - 96*t^4*\[Epsilon]^2 + 82*s*t^4*\[Epsilon]^2 - 
      25*s^2*t^4*\[Epsilon]^2 + 24*t^5*\[Epsilon]^2 - 3*s*t^5*\[Epsilon]^2 + 
      18*s*\[Epsilon]^3 + 144*t*\[Epsilon]^3 + 162*s*t*\[Epsilon]^3 - 
      576*t^2*\[Epsilon]^3 - 240*s*t^2*\[Epsilon]^3 + 
      36*s^2*t^2*\[Epsilon]^3 + 864*t^3*\[Epsilon]^3 - 
      96*s^2*t^3*\[Epsilon]^3 - 576*t^4*\[Epsilon]^3 + 
      78*s*t^4*\[Epsilon]^3 + 12*s^2*t^4*\[Epsilon]^3 + 
      144*t^5*\[Epsilon]^3 - 18*s*t^5*\[Epsilon]^3)*J[26])/
    (12*s*(-1 + t)*t*(1 - 2*t + s*t + t^2)*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^2) + ((-4*s + 12*s*t + 5*s^2*t - 6*s^2*t^2 - 
      12*s*t^3 + 3*s^2*t^3 + 4*s*t^4 - 2*s^2*t^4 - 6*s*\[Epsilon] + 
      24*t*\[Epsilon] - 9*s*t*\[Epsilon] + 5*s^2*t*\[Epsilon] - 
      96*t^2*\[Epsilon] + 66*s*t^2*\[Epsilon] - 17*s^2*t^2*\[Epsilon] + 
      144*t^3*\[Epsilon] - 84*s*t^3*\[Epsilon] - 5*s^2*t^3*\[Epsilon] - 
      96*t^4*\[Epsilon] + 36*s*t^4*\[Epsilon] - 7*s^2*t^4*\[Epsilon] + 
      24*t^5*\[Epsilon] - 3*s*t^5*\[Epsilon] - 2*s*\[Epsilon]^2 + 
      48*t*\[Epsilon]^2 - 18*s*t*\[Epsilon]^2 - 192*t^2*\[Epsilon]^2 + 
      24*s*t^2*\[Epsilon]^2 - 20*s^2*t^2*\[Epsilon]^2 + 
      288*t^3*\[Epsilon]^2 - 24*s*t^3*\[Epsilon]^2 - 
      32*s^2*t^3*\[Epsilon]^2 - 192*t^4*\[Epsilon]^2 + 
      26*s*t^4*\[Epsilon]^2 + 4*s^2*t^4*\[Epsilon]^2 + 48*t^5*\[Epsilon]^2 - 
      6*s*t^5*\[Epsilon]^2)*J[27])/(12*s*(-1 + t)*t*(1 - 2*t + s*t + t^2)*
     \[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((-12*s + 20*s*t + 13*s^2*t - 8*s*t^2 - 10*s^2*t^2 - 4*s*t^3 - s^2*t^3 + 
      4*s*t^4 - 2*s^2*t^4 - 6*s*\[Epsilon] + 72*t*\[Epsilon] + 
      15*s*t*\[Epsilon] + 2*s^2*t*\[Epsilon] - 288*t^2*\[Epsilon] + 
      118*s*t^2*\[Epsilon] - 47*s^2*t^2*\[Epsilon] + 432*t^3*\[Epsilon] - 
      188*s*t^3*\[Epsilon] - 18*s^2*t^3*\[Epsilon] - 288*t^4*\[Epsilon] + 
      64*s*t^4*\[Epsilon] - 9*s^2*t^4*\[Epsilon] + 72*t^5*\[Epsilon] - 
      3*s*t^5*\[Epsilon] + 12*s*\[Epsilon]^2 + 72*t*\[Epsilon]^2 - 
      83*s*t*\[Epsilon]^2 - 11*s^2*t*\[Epsilon]^2 - 288*t^2*\[Epsilon]^2 + 
      266*s*t^2*\[Epsilon]^2 - 5*s^2*t^2*\[Epsilon]^2 + 
      432*t^3*\[Epsilon]^2 - 308*s*t^3*\[Epsilon]^2 - 
      21*s^2*t^3*\[Epsilon]^2 - 288*t^4*\[Epsilon]^2 + 
      122*s*t^4*\[Epsilon]^2 - 3*s^2*t^4*\[Epsilon]^2 + 72*t^5*\[Epsilon]^2 - 
      9*s*t^5*\[Epsilon]^2 + 6*s*\[Epsilon]^3 - 144*t*\[Epsilon]^3 - 
      18*s*t*\[Epsilon]^3 + 576*t^2*\[Epsilon]^3 - 472*s*t^2*\[Epsilon]^3 + 
      44*s^2*t^2*\[Epsilon]^3 - 864*t^3*\[Epsilon]^3 + 
      680*s*t^3*\[Epsilon]^3 + 32*s^2*t^3*\[Epsilon]^3 + 
      576*t^4*\[Epsilon]^3 - 190*s*t^4*\[Epsilon]^3 + 
      4*s^2*t^4*\[Epsilon]^3 - 144*t^5*\[Epsilon]^3 - 6*s*t^5*\[Epsilon]^3)*
     J[28])/(12*s*(-1 + t)*t*(1 - 2*t + s*t + t^2)*\[Epsilon]*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^2) + m^2*J[42] + 
   ((-(s*t) + m^2*s*t + s*t^2 - m^2*s*t^2 - s*t*\[Epsilon] + 
      m^2*s*t*\[Epsilon] + s*t^2*\[Epsilon] - m^2*s*t^2*\[Epsilon])*J[43])/
    (3*(1 - 2*t + s*t + t^2)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((2*s - 2*m^2*s - 4*s*t + 4*m^2*s*t + s^2*t - m^2*s^2*t + 2*s*t^2 - 
      2*m^2*s*t^2 - s^2*t^2 + m^2*s^2*t^2 + s*\[Epsilon] - m^2*s*\[Epsilon] - 
      5*s*t*\[Epsilon] + 5*m^2*s*t*\[Epsilon] + 7*s*t^2*\[Epsilon] - 
      7*m^2*s*t^2*\[Epsilon] - 4*s^2*t^2*\[Epsilon] + 
      4*m^2*s^2*t^2*\[Epsilon] - 3*s*t^3*\[Epsilon] + 3*m^2*s*t^3*\[Epsilon])*
     J[44])/(3*(-1 + t)*(1 - 2*t + s*t + t^2)*\[Epsilon]*(1 + 2*\[Epsilon])), 
 j[2, 1, 1, 0, 1, 0, 0, 1, 0] -> 
  ((2 + 2*t + 4*t^2 - \[Epsilon] - 19*t*\[Epsilon] - 25*t^2*\[Epsilon] - 
      3*t^3*\[Epsilon] - 3*\[Epsilon]^2 + 27*t*\[Epsilon]^2 + 
      65*t^2*\[Epsilon]^2 + 15*t^3*\[Epsilon]^2 + \[Epsilon]^3 - 
      5*t*\[Epsilon]^3 - 71*t^2*\[Epsilon]^3 - 21*t^3*\[Epsilon]^3 + 
      \[Epsilon]^4 - 5*t*\[Epsilon]^4 + 27*t^2*\[Epsilon]^4 + 
      9*t^3*\[Epsilon]^4)*J[1])/(8*m^2*s*t^3*(-1 - \[Epsilon] + 
      4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   ((-4 - 4*t - 8*t^2 + 12*\[Epsilon] + 48*t*\[Epsilon] + 54*t^2*\[Epsilon] + 
      6*t^3*\[Epsilon] + 7*\[Epsilon]^2 - 143*t*\[Epsilon]^2 - 
      139*t^2*\[Epsilon]^2 - 45*t^3*\[Epsilon]^2 - 18*\[Epsilon]^3 + 
      90*t*\[Epsilon]^3 + 180*t^2*\[Epsilon]^3 + 108*t^3*\[Epsilon]^3 - 
      9*\[Epsilon]^4 + 45*t*\[Epsilon]^4 - 99*t^2*\[Epsilon]^4 - 
      81*t^3*\[Epsilon]^4)*J[4])/(8*m^2*s*t^3*(-1 - \[Epsilon] + 
      4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   ((-2 - 2*t - 4*t^2 + 3*\[Epsilon] + 21*t*\[Epsilon] + 21*t^2*\[Epsilon] + 
      3*t^3*\[Epsilon] + 8*\[Epsilon]^2 - 40*t*\[Epsilon]^2 - 
      38*t^2*\[Epsilon]^2 - 18*t^3*\[Epsilon]^2 + 3*\[Epsilon]^3 - 
      15*t*\[Epsilon]^3 + 33*t^2*\[Epsilon]^3 + 27*t^3*\[Epsilon]^3)*J[5])/
    (m^2*s*t^3*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   ((-4 - 4*t - 8*t^2 + 12*\[Epsilon] + 48*t*\[Epsilon] + 54*t^2*\[Epsilon] + 
      6*t^3*\[Epsilon] + 7*\[Epsilon]^2 - 143*t*\[Epsilon]^2 - 
      139*t^2*\[Epsilon]^2 - 45*t^3*\[Epsilon]^2 - 18*\[Epsilon]^3 + 
      90*t*\[Epsilon]^3 + 180*t^2*\[Epsilon]^3 + 108*t^3*\[Epsilon]^3 - 
      9*\[Epsilon]^4 + 45*t*\[Epsilon]^4 - 99*t^2*\[Epsilon]^4 - 
      81*t^3*\[Epsilon]^4)*J[10])/(8*m^2*s*t^3*(-1 - \[Epsilon] + 
      4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   ((-2*\[Epsilon] - 2*t*\[Epsilon] - 4*t^2*\[Epsilon] + 3*\[Epsilon]^2 + 
      21*t*\[Epsilon]^2 + 21*t^2*\[Epsilon]^2 + 3*t^3*\[Epsilon]^2 + 
      8*\[Epsilon]^3 - 40*t*\[Epsilon]^3 - 38*t^2*\[Epsilon]^3 - 
      18*t^3*\[Epsilon]^3 + 3*\[Epsilon]^4 - 15*t*\[Epsilon]^4 + 
      33*t^2*\[Epsilon]^4 + 27*t^3*\[Epsilon]^4)*J[11])/
    (8*m^2*s*t^2*(-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((-2 - 2*t - 4*t^2 + 3*\[Epsilon] + 21*t*\[Epsilon] + 21*t^2*\[Epsilon] + 
      3*t^3*\[Epsilon] + 8*\[Epsilon]^2 - 40*t*\[Epsilon]^2 - 
      38*t^2*\[Epsilon]^2 - 18*t^3*\[Epsilon]^2 + 3*\[Epsilon]^3 - 
      15*t*\[Epsilon]^3 + 33*t^2*\[Epsilon]^3 + 27*t^3*\[Epsilon]^3)*J[12])/
    (4*m^2*s*t^3*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   ((6*\[Epsilon] - 10*t*\[Epsilon] + 4*t^2*\[Epsilon] - 21*\[Epsilon]^2 + 
      27*t*\[Epsilon]^2 - 3*t^2*\[Epsilon]^2 - 3*t^3*\[Epsilon]^2 + 
      6*\[Epsilon]^3 + 28*t*\[Epsilon]^3 - 52*t^2*\[Epsilon]^3 + 
      18*t^3*\[Epsilon]^3 + 9*\[Epsilon]^4 - 57*t*\[Epsilon]^4 + 
      75*t^2*\[Epsilon]^4 - 27*t^3*\[Epsilon]^4)*J[26])/
    (2*m^2*s*t^2*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   ((-2 + 6*t - 4*t^2 - 3*\[Epsilon] + 3*t*\[Epsilon] - 3*t^2*\[Epsilon] + 
      3*t^3*\[Epsilon] - \[Epsilon]^2 - 3*t*\[Epsilon]^2 + 
      13*t^2*\[Epsilon]^2 - 9*t^3*\[Epsilon]^2)*J[27])/
    (2*m^2*s*t^2*(-1 + \[Epsilon] + 2*\[Epsilon]^2)) + 
   ((-6 + 10*t - 4*t^2 - 3*\[Epsilon] + 27*t*\[Epsilon] - 21*t^2*\[Epsilon] - 
      3*t^3*\[Epsilon] + 6*\[Epsilon]^2 - 46*t*\[Epsilon]^2 + 
      16*t^2*\[Epsilon]^2 + 24*t^3*\[Epsilon]^2 + 3*\[Epsilon]^3 - 
      15*t*\[Epsilon]^3 + 57*t^2*\[Epsilon]^3 - 45*t^3*\[Epsilon]^3)*J[28])/
    (2*m^2*s*t^2*(-1 - \[Epsilon] + 4*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
   J[43], j[1, 2, 1, 0, 1, 0, 0, 1, 0] -> 
  ((-1 - t - 2*t^2 + \[Epsilon] + 10*t*\[Epsilon] + 5*t^2*\[Epsilon] + 
      \[Epsilon]^2 - 17*t*\[Epsilon]^2 - 4*t^2*\[Epsilon]^2 - \[Epsilon]^3 + 
      8*t*\[Epsilon]^3 + t^2*\[Epsilon]^3)*J[1])/
    (8*m^2*s*t^2*(-1 + 4*\[Epsilon]^2)) + 
   ((2 + 2*t + 4*t^2 - 7*\[Epsilon] - 25*t*\[Epsilon] - 20*t^2*\[Epsilon] + 
      81*t*\[Epsilon]^2 + 27*t^2*\[Epsilon]^2 + 9*\[Epsilon]^3 - 
      72*t*\[Epsilon]^3 - 9*t^2*\[Epsilon]^3)*J[4])/
    (8*m^2*s*t^2*(-1 + 4*\[Epsilon]^2)) + 
   ((1 + t + 2*t^2 - 2*\[Epsilon] - 11*t*\[Epsilon] - 7*t^2*\[Epsilon] - 
      3*\[Epsilon]^2 + 24*t*\[Epsilon]^2 + 3*t^2*\[Epsilon]^2)*J[5])/
    (m^2*s*t^2*(-1 + 4*\[Epsilon]^2)) + 
   ((2 + 2*t + 4*t^2 - 7*\[Epsilon] - 25*t*\[Epsilon] - 20*t^2*\[Epsilon] + 
      81*t*\[Epsilon]^2 + 27*t^2*\[Epsilon]^2 + 9*\[Epsilon]^3 - 
      72*t*\[Epsilon]^3 - 9*t^2*\[Epsilon]^3)*J[10])/
    (8*m^2*s*t^2*(-1 + 4*\[Epsilon]^2)) + 
   ((\[Epsilon] + t*\[Epsilon] + 2*t^2*\[Epsilon] - 2*\[Epsilon]^2 - 
      11*t*\[Epsilon]^2 - 7*t^2*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
      24*t*\[Epsilon]^3 + 3*t^2*\[Epsilon]^3)*J[11])/
    (8*m^2*s*t*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])) + 
   ((1 + t + 2*t^2 - 2*\[Epsilon] - 11*t*\[Epsilon] - 7*t^2*\[Epsilon] - 
      3*\[Epsilon]^2 + 24*t*\[Epsilon]^2 + 3*t^2*\[Epsilon]^2)*J[12])/
    (4*m^2*s*t^2*(-1 + 4*\[Epsilon]^2)) + 
   ((-3*\[Epsilon] + 5*t*\[Epsilon] - 2*t^2*\[Epsilon] + 12*\[Epsilon]^2 - 
      19*t*\[Epsilon]^2 + 7*t^2*\[Epsilon]^2 - 9*\[Epsilon]^3 + 
      12*t*\[Epsilon]^3 - 3*t^2*\[Epsilon]^3)*J[26])/
    (2*m^2*s*t*(-1 + 4*\[Epsilon]^2)) + 
   ((1 - 3*t + 2*t^2 + \[Epsilon] - t^2*\[Epsilon])*J[27])/
    (2*m^2*s*t*(-1 + 2*\[Epsilon])) + 
   ((3 - 5*t + 2*t^2 - 11*t*\[Epsilon] + 11*t^2*\[Epsilon] - 3*\[Epsilon]^2 + 
      24*t*\[Epsilon]^2 - 21*t^2*\[Epsilon]^2)*J[28])/
    (2*m^2*s*t*(-1 + 4*\[Epsilon]^2)) + J[44], 
 j[0, 1, 1, 0, 1, 1, 1, 1, 0] -> J[45], j[1, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  J[46], j[1, 0, 1, 0, 1, 1, 1, 2, 0] -> 
  ((1 - 9*\[Epsilon] - 3*t*\[Epsilon] + 15*\[Epsilon]^2 + 6*t*\[Epsilon]^2 - 
      7*\[Epsilon]^3 - 3*t*\[Epsilon]^3)*J[1])/(8*m^2*s*(-1 + t)*\[Epsilon]*
     (1 + 2*\[Epsilon])) + ((-2 + 11*\[Epsilon] - 20*\[Epsilon]^2 + 
      12*\[Epsilon]^3)*J[4])/(16*m^2*s*(-1 + t)*\[Epsilon]*
     (1 + 2*\[Epsilon])) + ((-5 + 22*\[Epsilon] - 24*\[Epsilon]^2)*J[5])/
    (8*m^2*s*(-1 + t)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((-2 - 2*t + 7*\[Epsilon] + 7*t*\[Epsilon] - 6*\[Epsilon]^2 - 
      6*t*\[Epsilon]^2)*J[10])/(8*m^2*s*(-1 + t)*(1 + 2*\[Epsilon])) + 
   ((-2*t - t*\[Epsilon] - t^2*\[Epsilon])*J[11])/
    (8*m^2*s*(-1 + t)*(1 + 2*\[Epsilon])) + 
   ((-1 + 2*t + 2*\[Epsilon] - 4*t*\[Epsilon])*J[12])/
    (4*m^2*s*(-1 + t)*(1 + 2*\[Epsilon])) + 
   (3*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)*J[13])/
    (8*m^2*s*(-1 + 2*\[Epsilon] + 8*\[Epsilon]^2)) + 
   (3*(-\[Epsilon] + t*\[Epsilon] + 5*\[Epsilon]^2 - 5*t*\[Epsilon]^2 - 
      6*\[Epsilon]^3 + 6*t*\[Epsilon]^3)*J[22])/
    (4*m^2*s*(-1 + 2*\[Epsilon] + 8*\[Epsilon]^2)) + J[47], 
 j[1, 1, 1, 0, 1, 1, 1, 1, 0] -> J[48], j[2, 1, 1, 0, 1, 1, 1, 1, 0] -> 
  ((-8*t + 8*s*t + 24*t^2 - 16*s*t^2 - 24*t^3 + 8*s*t^3 + 8*t^4 + 
      \[Epsilon] - 23*t*\[Epsilon] + 22*s*t*\[Epsilon] + 72*t^2*\[Epsilon] - 
      50*s*t^2*\[Epsilon] - 86*t^3*\[Epsilon] + 34*s*t^3*\[Epsilon] + 
      41*t^4*\[Epsilon] - 6*s*t^4*\[Epsilon] - 3*t^5*\[Epsilon] - 
      2*t^6*\[Epsilon] + 13*\[Epsilon]^2 - 6*s*\[Epsilon]^2 - 
      s^2*\[Epsilon]^2 + 245*t*\[Epsilon]^2 - 264*s*t*\[Epsilon]^2 + 
      29*s^2*t*\[Epsilon]^2 - 658*t^2*\[Epsilon]^2 + 386*s*t^2*\[Epsilon]^2 + 
      7*s^2*t^2*\[Epsilon]^2 + 382*t^3*\[Epsilon]^2 - 22*s*t^3*\[Epsilon]^2 + 
      31*s^2*t^3*\[Epsilon]^2 + 157*t^4*\[Epsilon]^2 - 
      92*s*t^4*\[Epsilon]^2 - 2*s^2*t^4*\[Epsilon]^2 - 131*t^5*\[Epsilon]^2 - 
      2*s*t^5*\[Epsilon]^2 - 8*t^6*\[Epsilon]^2 + 11*\[Epsilon]^3 - 
      12*s*\[Epsilon]^3 - 2*s^2*\[Epsilon]^3 + 383*t*\[Epsilon]^3 - 
      406*s*t*\[Epsilon]^3 + 58*s^2*t*\[Epsilon]^3 - 1140*t^2*\[Epsilon]^3 + 
      846*s*t^2*\[Epsilon]^3 - 114*s^2*t^2*\[Epsilon]^3 + 
      998*t^3*\[Epsilon]^3 - 430*s*t^3*\[Epsilon]^3 + 
      62*s^2*t^3*\[Epsilon]^3 - 149*t^4*\[Epsilon]^3 + 6*s*t^4*\[Epsilon]^3 - 
      4*s^2*t^4*\[Epsilon]^3 - 117*t^5*\[Epsilon]^3 - 4*s*t^5*\[Epsilon]^3 + 
      14*t^6*\[Epsilon]^3 - 125*\[Epsilon]^4 + 66*s*\[Epsilon]^4 + 
      11*s^2*\[Epsilon]^4 - 1845*t*\[Epsilon]^4 + 2052*s*t*\[Epsilon]^4 - 
      335*s^2*t*\[Epsilon]^4 + 4846*t^2*\[Epsilon]^4 - 
      3026*s*t^2*\[Epsilon]^4 + 211*s^2*t^2*\[Epsilon]^4 - 
      2270*t^3*\[Epsilon]^4 + 102*s*t^3*\[Epsilon]^4 - 
      357*s^2*t^3*\[Epsilon]^4 - 1941*t^4*\[Epsilon]^4 + 
      784*s*t^4*\[Epsilon]^4 + 22*s^2*t^4*\[Epsilon]^4 + 
      1283*t^5*\[Epsilon]^4 + 22*s*t^5*\[Epsilon]^4 + 52*t^6*\[Epsilon]^4 - 
      16*\[Epsilon]^5 + 24*s*\[Epsilon]^5 + 4*s^2*\[Epsilon]^5 - 
      548*t*\[Epsilon]^5 + 524*s*t*\[Epsilon]^5 - 52*s^2*t*\[Epsilon]^5 + 
      1744*t^2*\[Epsilon]^5 - 1316*s*t^2*\[Epsilon]^5 + 
      228*s^2*t^2*\[Epsilon]^5 - 1744*t^3*\[Epsilon]^5 + 
      844*s*t^3*\[Epsilon]^5 - 60*s^2*t^3*\[Epsilon]^5 + 
      488*t^4*\[Epsilon]^5 - 84*s*t^4*\[Epsilon]^5 + 8*s^2*t^4*\[Epsilon]^5 + 
      116*t^5*\[Epsilon]^5 + 8*s*t^5*\[Epsilon]^5 - 40*t^6*\[Epsilon]^5 + 
      292*\[Epsilon]^6 - 168*s*\[Epsilon]^6 - 28*s^2*\[Epsilon]^6 + 
      4068*t*\[Epsilon]^6 - 4448*s*t*\[Epsilon]^6 + 732*s^2*t*\[Epsilon]^6 - 
      10776*t^2*\[Epsilon]^6 + 6808*s*t^2*\[Epsilon]^6 - 
      668*s^2*t^2*\[Epsilon]^6 + 5080*t^3*\[Epsilon]^6 - 
      424*s*t^3*\[Epsilon]^6 + 788*s^2*t^3*\[Epsilon]^6 + 
      4356*t^4*\[Epsilon]^6 - 1712*s*t^4*\[Epsilon]^6 - 
      56*s^2*t^4*\[Epsilon]^6 - 2940*t^5*\[Epsilon]^6 - 
      56*s*t^5*\[Epsilon]^6 - 80*t^6*\[Epsilon]^6 - 176*\[Epsilon]^7 + 
      96*s*\[Epsilon]^7 + 16*s^2*\[Epsilon]^7 - 2272*t*\[Epsilon]^7 + 
      2512*s*t*\[Epsilon]^7 - 432*s^2*t*\[Epsilon]^7 + 
      5888*t^2*\[Epsilon]^7 - 3632*s*t^2*\[Epsilon]^7 + 
      336*s^2*t^2*\[Epsilon]^7 - 2336*t^3*\[Epsilon]^7 - 
      112*s*t^3*\[Epsilon]^7 - 464*s^2*t^3*\[Epsilon]^7 - 
      2960*t^4*\[Epsilon]^7 + 1104*s*t^4*\[Epsilon]^7 + 
      32*s^2*t^4*\[Epsilon]^7 + 1792*t^5*\[Epsilon]^7 + 
      32*s*t^5*\[Epsilon]^7 + 64*t^6*\[Epsilon]^7)*J[1])/
    (8*m^2*(4*m^2 - s)*s*(-1 + t)^4*t*(-1 + s + t)*\[Epsilon]*
     (1 + 2*\[Epsilon])^2*(-1 - 3*\[Epsilon] + 6*\[Epsilon]^2 + 
      8*\[Epsilon]^3)) + ((2*m^4 + 9*m^4*s - 10*m^4*t - 24*m^4*s*t + 
      20*m^4*t^2 + 18*m^4*s*t^2 - 20*m^4*t^3 + 10*m^4*t^4 - 3*m^4*s*t^4 - 
      2*m^4*t^5 - 32*m^4*\[Epsilon] - 4*m^2*s*\[Epsilon] + 
      67*m^4*s*\[Epsilon] + 3*s^2*\[Epsilon] + m^2*s^2*\[Epsilon] - 
      28*m^4*s^2*\[Epsilon] - 3*s^3*\[Epsilon] + 3*m^2*s^3*\[Epsilon] + 
      3*m^4*s^3*\[Epsilon] + 162*m^4*t*\[Epsilon] + 20*m^2*s*t*\[Epsilon] - 
      214*m^4*s*t*\[Epsilon] - 15*s^2*t*\[Epsilon] - 
      10*m^2*s^2*t*\[Epsilon] + 28*m^4*s^2*t*\[Epsilon] + 
      12*s^3*t*\[Epsilon] - 3*m^2*s^3*t*\[Epsilon] + 
      18*m^4*s^3*t*\[Epsilon] - 330*m^4*t^2*\[Epsilon] - 
      40*m^2*s*t^2*\[Epsilon] + 242*m^4*s*t^2*\[Epsilon] + 
      30*s^2*t^2*\[Epsilon] + 24*m^2*s^2*t^2*\[Epsilon] + 
      4*m^4*s^2*t^2*\[Epsilon] - 18*s^3*t^2*\[Epsilon] - 
      3*m^2*s^3*t^2*\[Epsilon] + 3*m^4*s^3*t^2*\[Epsilon] + 
      340*m^4*t^3*\[Epsilon] + 40*m^2*s*t^3*\[Epsilon] - 
      112*m^4*s*t^3*\[Epsilon] - 30*s^2*t^3*\[Epsilon] - 
      22*m^2*s^2*t^3*\[Epsilon] - 4*m^4*s^2*t^3*\[Epsilon] + 
      12*s^3*t^3*\[Epsilon] + 3*m^2*s^3*t^3*\[Epsilon] - 
      180*m^4*t^4*\[Epsilon] - 20*m^2*s*t^4*\[Epsilon] + 
      19*m^4*s*t^4*\[Epsilon] + 15*s^2*t^4*\[Epsilon] + 
      7*m^2*s^2*t^4*\[Epsilon] - 3*s^3*t^4*\[Epsilon] + 
      42*m^4*t^5*\[Epsilon] + 4*m^2*s*t^5*\[Epsilon] - 
      2*m^4*s*t^5*\[Epsilon] - 3*s^2*t^5*\[Epsilon] - 2*m^4*t^6*\[Epsilon] - 
      18*m^4*\[Epsilon]^2 - 2*m^2*s*\[Epsilon]^2 - 215*m^4*s*\[Epsilon]^2 - 
      3*s^2*\[Epsilon]^2 + 17*m^2*s^2*\[Epsilon]^2 + 
      89*m^4*s^2*\[Epsilon]^2 + 3*s^3*\[Epsilon]^2 - 
      15*m^2*s^3*\[Epsilon]^2 - 21*m^4*s^3*\[Epsilon]^2 + 
      94*m^4*t*\[Epsilon]^2 + 10*m^2*s*t*\[Epsilon]^2 + 
      572*m^4*s*t*\[Epsilon]^2 + 15*s^2*t*\[Epsilon]^2 - 
      44*m^2*s^2*t*\[Epsilon]^2 - 55*m^4*s^2*t*\[Epsilon]^2 - 
      12*s^3*t*\[Epsilon]^2 + 21*m^2*s^3*t*\[Epsilon]^2 - 
      66*m^4*s^3*t*\[Epsilon]^2 - 200*m^4*t^2*\[Epsilon]^2 - 
      20*m^2*s*t^2*\[Epsilon]^2 - 422*m^4*s*t^2*\[Epsilon]^2 - 
      30*s^2*t^2*\[Epsilon]^2 + 30*m^2*s^2*t^2*\[Epsilon]^2 - 
      61*m^4*s^2*t^2*\[Epsilon]^2 + 18*s^3*t^2*\[Epsilon]^2 + 
      3*m^2*s^3*t^2*\[Epsilon]^2 - 9*m^4*s^3*t^2*\[Epsilon]^2 + 
      220*m^4*t^3*\[Epsilon]^2 + 20*m^2*s*t^3*\[Epsilon]^2 - 
      16*m^4*s*t^3*\[Epsilon]^2 + 30*s^2*t^3*\[Epsilon]^2 + 
      4*m^2*s^2*t^3*\[Epsilon]^2 + 27*m^4*s^2*t^3*\[Epsilon]^2 - 
      12*s^3*t^3*\[Epsilon]^2 - 9*m^2*s^3*t^3*\[Epsilon]^2 - 
      130*m^4*t^4*\[Epsilon]^2 - 10*m^2*s*t^4*\[Epsilon]^2 + 
      85*m^4*s*t^4*\[Epsilon]^2 - 15*s^2*t^4*\[Epsilon]^2 - 
      7*m^2*s^2*t^4*\[Epsilon]^2 + 3*s^3*t^4*\[Epsilon]^2 + 
      38*m^4*t^5*\[Epsilon]^2 + 2*m^2*s*t^5*\[Epsilon]^2 - 
      4*m^4*s*t^5*\[Epsilon]^2 + 3*s^2*t^5*\[Epsilon]^2 - 
      4*m^4*t^6*\[Epsilon]^2 + 812*m^4*\[Epsilon]^3 + 56*m^2*s*\[Epsilon]^3 - 
      903*m^4*s*\[Epsilon]^3 - 33*s^2*\[Epsilon]^3 - 
      71*m^2*s^2*\[Epsilon]^3 + 100*m^4*s^2*\[Epsilon]^3 + 
      33*s^3*\[Epsilon]^3 + 15*m^2*s^3*\[Epsilon]^3 + 
      39*m^4*s^3*\[Epsilon]^3 - 4098*m^4*t*\[Epsilon]^3 - 
      280*m^2*s*t*\[Epsilon]^3 + 3394*m^4*s*t*\[Epsilon]^3 + 
      165*s^2*t*\[Epsilon]^3 + 278*m^2*s^2*t*\[Epsilon]^3 - 
      260*m^4*s^2*t*\[Epsilon]^3 - 132*s^3*t*\[Epsilon]^3 - 
      39*m^2*s^3*t*\[Epsilon]^3 - 6*m^4*s^3*t*\[Epsilon]^3 + 
      8310*m^4*t^2*\[Epsilon]^3 + 560*m^2*s*t^2*\[Epsilon]^3 - 
      4802*m^4*s*t^2*\[Epsilon]^3 - 330*s^2*t^2*\[Epsilon]^3 - 
      408*m^2*s^2*t^2*\[Epsilon]^3 + 196*m^4*s^2*t^2*\[Epsilon]^3 + 
      198*s^3*t^2*\[Epsilon]^3 + 33*m^2*s^3*t^2*\[Epsilon]^3 - 
      9*m^4*s^3*t^2*\[Epsilon]^3 - 8500*m^4*t^3*\[Epsilon]^3 - 
      560*m^2*s*t^3*\[Epsilon]^3 + 3072*m^4*s*t^3*\[Epsilon]^3 + 
      330*s^2*t^3*\[Epsilon]^3 + 266*m^2*s^2*t^3*\[Epsilon]^3 - 
      36*m^4*s^2*t^3*\[Epsilon]^3 - 132*s^3*t^3*\[Epsilon]^3 - 
      9*m^2*s^3*t^3*\[Epsilon]^3 + 4440*m^4*t^4*\[Epsilon]^3 + 
      280*m^2*s*t^4*\[Epsilon]^3 - 799*m^4*s*t^4*\[Epsilon]^3 - 
      165*s^2*t^4*\[Epsilon]^3 - 65*m^2*s^2*t^4*\[Epsilon]^3 + 
      33*s^3*t^4*\[Epsilon]^3 - 1002*m^4*t^5*\[Epsilon]^3 - 
      56*m^2*s*t^5*\[Epsilon]^3 + 38*m^4*s*t^5*\[Epsilon]^3 + 
      33*s^2*t^5*\[Epsilon]^3 + 38*m^4*t^6*\[Epsilon]^3 - 
      1276*m^4*\[Epsilon]^4 - 2*m^2*s*\[Epsilon]^4 + 
      2450*m^4*s*\[Epsilon]^4 + 51*s^2*\[Epsilon]^4 - 
      37*m^2*s^2*\[Epsilon]^4 - 631*m^4*s^2*\[Epsilon]^4 - 
      51*s^3*\[Epsilon]^4 + 39*m^2*s^3*\[Epsilon]^4 + 
      33*m^4*s^3*\[Epsilon]^4 + 6308*m^4*t*\[Epsilon]^4 + 
      10*m^2*s*t*\[Epsilon]^4 - 8104*m^4*s*t*\[Epsilon]^4 - 
      255*s^2*t*\[Epsilon]^4 + 64*m^2*s^2*t*\[Epsilon]^4 + 
      809*m^4*s^2*t*\[Epsilon]^4 + 204*s^3*t*\[Epsilon]^4 - 
      33*m^2*s^3*t*\[Epsilon]^4 + 258*m^4*s^3*t*\[Epsilon]^4 - 
      12400*m^4*t^2*\[Epsilon]^4 - 20*m^2*s*t^2*\[Epsilon]^4 + 
      9540*m^4*s*t^2*\[Epsilon]^4 + 510*s^2*t^2*\[Epsilon]^4 + 
      30*m^2*s^2*t^2*\[Epsilon]^4 - 61*m^4*s^2*t^2*\[Epsilon]^4 - 
      306*s^3*t^2*\[Epsilon]^4 - 51*m^2*s^3*t^2*\[Epsilon]^4 + 
      45*m^4*s^3*t^2*\[Epsilon]^4 + 12040*m^4*t^3*\[Epsilon]^4 + 
      20*m^2*s*t^3*\[Epsilon]^4 - 4496*m^4*s*t^3*\[Epsilon]^4 - 
      510*s^2*t^3*\[Epsilon]^4 - 104*m^2*s^2*t^3*\[Epsilon]^4 - 
      117*m^4*s^2*t^3*\[Epsilon]^4 + 204*s^3*t^3*\[Epsilon]^4 + 
      45*m^2*s^3*t^3*\[Epsilon]^4 - 5660*m^4*t^4*\[Epsilon]^4 - 
      10*m^2*s*t^4*\[Epsilon]^4 + 538*m^4*s*t^4*\[Epsilon]^4 + 
      255*s^2*t^4*\[Epsilon]^4 + 47*m^2*s^2*t^4*\[Epsilon]^4 - 
      51*s^3*t^4*\[Epsilon]^4 + 916*m^4*t^5*\[Epsilon]^4 + 
      2*m^2*s*t^5*\[Epsilon]^4 + 72*m^4*s*t^5*\[Epsilon]^4 - 
      51*s^2*t^5*\[Epsilon]^4 + 72*m^4*t^6*\[Epsilon]^4 - 
      1392*m^4*\[Epsilon]^5 - 328*m^2*s*\[Epsilon]^5 + 
      440*m^4*s*\[Epsilon]^5 + 66*s^2*\[Epsilon]^5 + 
      430*m^2*s^2*\[Epsilon]^5 + 706*m^4*s^2*\[Epsilon]^5 - 
      66*s^3*\[Epsilon]^5 - 102*m^2*s^3*\[Epsilon]^5 - 
      186*m^4*s^3*\[Epsilon]^5 + 7064*m^4*t*\[Epsilon]^5 + 
      1640*m^2*s*t*\[Epsilon]^5 - 2792*m^4*s*t*\[Epsilon]^5 - 
      330*s^2*t*\[Epsilon]^5 - 1600*m^2*s^2*t*\[Epsilon]^5 - 
      542*m^4*s^2*t*\[Epsilon]^5 + 264*s^3*t*\[Epsilon]^5 + 
      186*m^2*s^3*t*\[Epsilon]^5 - 276*m^4*s^3*t*\[Epsilon]^5 - 
      14440*m^4*t^2*\[Epsilon]^5 - 3280*m^2*s*t^2*\[Epsilon]^5 + 
      5840*m^4*s*t^2*\[Epsilon]^5 + 660*s^2*t^2*\[Epsilon]^5 + 
      2220*m^2*s^2*t^2*\[Epsilon]^5 - 554*m^4*s^2*t^2*\[Epsilon]^5 - 
      396*s^3*t^2*\[Epsilon]^5 - 66*m^2*s^3*t^2*\[Epsilon]^5 - 
      18*m^4*s^3*t^2*\[Epsilon]^5 + 14960*m^4*t^3*\[Epsilon]^5 + 
      3280*m^2*s*t^3*\[Epsilon]^5 - 5168*m^4*s*t^3*\[Epsilon]^5 - 
      660*s^2*t^3*\[Epsilon]^5 - 1360*m^2*s^2*t^3*\[Epsilon]^5 + 
      390*m^4*s^2*t^3*\[Epsilon]^5 + 264*s^3*t^3*\[Epsilon]^5 - 
      18*m^2*s^3*t^3*\[Epsilon]^5 - 8000*m^4*t^4*\[Epsilon]^5 - 
      1640*m^2*s*t^4*\[Epsilon]^5 + 1784*m^4*s*t^4*\[Epsilon]^5 + 
      330*s^2*t^4*\[Epsilon]^5 + 310*m^2*s^2*t^4*\[Epsilon]^5 - 
      66*s^3*t^4*\[Epsilon]^5 + 1912*m^4*t^5*\[Epsilon]^5 + 
      328*m^2*s*t^5*\[Epsilon]^5 - 104*m^4*s*t^5*\[Epsilon]^5 - 
      66*s^2*t^5*\[Epsilon]^5 - 104*m^4*t^6*\[Epsilon]^5 + 
      3632*m^4*\[Epsilon]^6 + 472*m^2*s*\[Epsilon]^6 - 
      4008*m^4*s*\[Epsilon]^6 - 156*s^2*\[Epsilon]^6 - 
      556*m^2*s^2*\[Epsilon]^6 - 196*m^4*s^2*\[Epsilon]^6 + 
      156*s^3*\[Epsilon]^6 + 84*m^2*s^3*\[Epsilon]^6 + 
      204*m^4*s^3*\[Epsilon]^6 - 18032*m^4*t*\[Epsilon]^6 - 
      2360*m^2*s*t*\[Epsilon]^6 + 14912*m^4*s*t*\[Epsilon]^6 + 
      780*s^2*t*\[Epsilon]^6 + 2176*m^2*s^2*t*\[Epsilon]^6 - 
      196*m^4*s^2*t*\[Epsilon]^6 - 624*s^3*t*\[Epsilon]^6 - 
      204*m^2*s^3*t*\[Epsilon]^6 + 24*m^4*s^3*t*\[Epsilon]^6 + 
      35680*m^4*t^2*\[Epsilon]^6 + 4720*m^2*s*t^2*\[Epsilon]^6 - 
      20560*m^4*s*t^2*\[Epsilon]^6 - 1560*s^2*t^2*\[Epsilon]^6 - 
      3192*m^2*s^2*t^2*\[Epsilon]^6 + 788*m^4*s^2*t^2*\[Epsilon]^6 + 
      936*s^3*t^2*\[Epsilon]^6 + 156*m^2*s^3*t^2*\[Epsilon]^6 - 
      36*m^4*s^3*t^2*\[Epsilon]^6 - 35040*m^4*t^3*\[Epsilon]^6 - 
      4720*m^2*s*t^3*\[Epsilon]^6 + 12288*m^4*s*t^3*\[Epsilon]^6 + 
      1560*s^2*t^3*\[Epsilon]^6 + 2080*m^2*s^2*t^3*\[Epsilon]^6 - 
      396*m^4*s^2*t^3*\[Epsilon]^6 - 624*s^3*t^3*\[Epsilon]^6 - 
      36*m^2*s^3*t^3*\[Epsilon]^6 + 16880*m^4*t^4*\[Epsilon]^6 + 
      2360*m^2*s*t^4*\[Epsilon]^6 - 2504*m^4*s*t^4*\[Epsilon]^6 - 
      780*s^2*t^4*\[Epsilon]^6 - 508*m^2*s^2*t^4*\[Epsilon]^6 + 
      156*s^3*t^4*\[Epsilon]^6 - 2992*m^4*t^5*\[Epsilon]^6 - 
      472*m^2*s*t^5*\[Epsilon]^6 - 128*m^4*s*t^5*\[Epsilon]^6 + 
      156*s^2*t^5*\[Epsilon]^6 - 128*m^4*t^6*\[Epsilon]^6 - 
      1728*m^4*\[Epsilon]^7 - 192*m^2*s*\[Epsilon]^7 + 
      2160*m^4*s*\[Epsilon]^7 + 72*s^2*\[Epsilon]^7 + 
      216*m^2*s^2*\[Epsilon]^7 - 40*m^4*s^2*\[Epsilon]^7 - 
      72*s^3*\[Epsilon]^7 - 24*m^2*s^3*\[Epsilon]^7 - 
      72*m^4*s^3*\[Epsilon]^7 + 8512*m^4*t*\[Epsilon]^7 + 
      960*m^2*s*t*\[Epsilon]^7 - 7744*m^4*s*t*\[Epsilon]^7 - 
      360*s^2*t*\[Epsilon]^7 - 864*m^2*s^2*t*\[Epsilon]^7 + 
      216*m^4*s^2*t*\[Epsilon]^7 + 288*s^3*t*\[Epsilon]^7 + 
      72*m^2*s^3*t*\[Epsilon]^7 + 48*m^4*s^3*t*\[Epsilon]^7 - 
      16640*m^4*t^2*\[Epsilon]^7 - 1920*m^2*s*t^2*\[Epsilon]^7 + 
      10144*m^4*s*t^2*\[Epsilon]^7 + 720*s^2*t^2*\[Epsilon]^7 + 
      1296*m^2*s^2*t^2*\[Epsilon]^7 - 312*m^4*s^2*t^2*\[Epsilon]^7 - 
      432*s^3*t^2*\[Epsilon]^7 - 72*m^2*s^3*t^2*\[Epsilon]^7 + 
      24*m^4*s^3*t^2*\[Epsilon]^7 + 16000*m^4*t^3*\[Epsilon]^7 + 
      1920*m^2*s*t^3*\[Epsilon]^7 - 5568*m^4*s*t^3*\[Epsilon]^7 - 
      720*s^2*t^3*\[Epsilon]^7 - 864*m^2*s^2*t^3*\[Epsilon]^7 + 
      136*m^4*s^2*t^3*\[Epsilon]^7 + 288*s^3*t^3*\[Epsilon]^7 + 
      24*m^2*s^3*t^3*\[Epsilon]^7 - 7360*m^4*t^4*\[Epsilon]^7 - 
      960*m^2*s*t^4*\[Epsilon]^7 + 880*m^4*s*t^4*\[Epsilon]^7 + 
      360*s^2*t^4*\[Epsilon]^7 + 216*m^2*s^2*t^4*\[Epsilon]^7 - 
      72*s^3*t^4*\[Epsilon]^7 + 1088*m^4*t^5*\[Epsilon]^7 + 
      192*m^2*s*t^5*\[Epsilon]^7 + 128*m^4*s*t^5*\[Epsilon]^7 - 
      72*s^2*t^5*\[Epsilon]^7 + 128*m^4*t^6*\[Epsilon]^7)*J[2])/
    (8*m^6*(4*m^2 - s)*s*(-1 + t)^5*(-1 + s + t)*(1 + 2*\[Epsilon])^2*
     (1 - \[Epsilon] - 18*\[Epsilon]^2 + 16*\[Epsilon]^3 + 
      32*\[Epsilon]^4)) + (4*(\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3)*
     J[3])/(m^2*(4*m^2 - s)*s*(-1 + t)*(1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((-8*t + 8*s*t + 8*t^2 + 2*\[Epsilon] - 2*t*\[Epsilon] - 
      20*s*t*\[Epsilon] - 6*t^2*\[Epsilon] + 4*s*t^2*\[Epsilon] + 
      14*t^3*\[Epsilon] - 4*s*t^3*\[Epsilon] - 8*t^4*\[Epsilon] + 
      13*\[Epsilon]^2 - 12*s*\[Epsilon]^2 - 2*s^2*\[Epsilon]^2 + 
      85*t*\[Epsilon]^2 - 40*s*t*\[Epsilon]^2 + 6*s^2*t*\[Epsilon]^2 - 
      17*t^2*\[Epsilon]^2 - 54*s*t^2*\[Epsilon]^2 - 4*s^2*t^2*\[Epsilon]^2 - 
      101*t^3*\[Epsilon]^2 + 6*s*t^3*\[Epsilon]^2 + 20*t^4*\[Epsilon]^2 - 
      90*\[Epsilon]^3 + 54*s*\[Epsilon]^3 + 9*s^2*\[Epsilon]^3 - 
      274*t*\[Epsilon]^3 + 290*s*t*\[Epsilon]^3 - 19*s^2*t*\[Epsilon]^3 - 
      26*t^2*\[Epsilon]^3 + 268*s*t^2*\[Epsilon]^3 + 
      18*s^2*t^2*\[Epsilon]^3 + 354*t^3*\[Epsilon]^3 + 
      36*s*t^3*\[Epsilon]^3 + 36*t^4*\[Epsilon]^3 + 99*\[Epsilon]^4 - 
      54*s*\[Epsilon]^4 - 9*s^2*\[Epsilon]^4 + 267*t*\[Epsilon]^4 - 
      318*s*t*\[Epsilon]^4 + 15*s^2*t*\[Epsilon]^4 + 57*t^2*\[Epsilon]^4 - 
      294*s*t^2*\[Epsilon]^4 - 18*s^2*t^2*\[Epsilon]^4 - 
      351*t^3*\[Epsilon]^4 - 54*s*t^3*\[Epsilon]^4 - 72*t^4*\[Epsilon]^4)*
     J[4])/(8*m^2*(4*m^2 - s)*s*(-1 + t)^2*t*(-1 + s + t)*\[Epsilon]*
     (1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((-10*t + 10*s*t + 10*t^2 + 2*\[Epsilon] - 13*t*\[Epsilon] - 
      9*s*t*\[Epsilon] + 7*t^2*\[Epsilon] + 2*s*t^2*\[Epsilon] + 
      11*t^3*\[Epsilon] - 3*s*t^3*\[Epsilon] - 7*t^4*\[Epsilon] + 
      16*\[Epsilon]^2 - 12*s*\[Epsilon]^2 - 2*s^2*\[Epsilon]^2 + 
      95*t*\[Epsilon]^2 - 77*s*t*\[Epsilon]^2 + 6*s^2*t*\[Epsilon]^2 - 
      35*t^2*\[Epsilon]^2 - 50*s*t^2*\[Epsilon]^2 - 4*s^2*t^2*\[Epsilon]^2 - 
      83*t^3*\[Epsilon]^2 - s*t^3*\[Epsilon]^2 + 7*t^4*\[Epsilon]^2 - 
      66*\[Epsilon]^3 + 36*s*\[Epsilon]^3 + 6*s^2*\[Epsilon]^3 - 
      144*t*\[Epsilon]^3 + 192*s*t*\[Epsilon]^3 - 12*s^2*t*\[Epsilon]^3 - 
      72*t^2*\[Epsilon]^3 + 198*s*t^2*\[Epsilon]^3 + 
      12*s^2*t^2*\[Epsilon]^3 + 240*t^3*\[Epsilon]^3 + 
      30*s*t^3*\[Epsilon]^3 + 42*t^4*\[Epsilon]^3)*J[5])/
    (2*m^2*(4*m^2 - s)*s*(-1 + t)^2*t*(-1 + s + t)*\[Epsilon]*
     (1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((12*m^4 - 10*m^4*s - 60*m^4*t + 48*m^4*s*t + 120*m^4*t^2 - 84*m^4*s*t^2 - 
      120*m^4*t^3 + 64*m^4*s*t^3 + 60*m^4*t^4 - 18*m^4*s*t^4 - 12*m^4*t^5 - 
      22*m^4*\[Epsilon] - 8*m^2*s*\[Epsilon] - 17*m^4*s*\[Epsilon] + 
      2*s^2*\[Epsilon] + 6*m^2*s^2*\[Epsilon] + 40*m^4*s^2*\[Epsilon] - 
      2*s^3*\[Epsilon] + 2*m^2*s^3*\[Epsilon] + 2*m^4*s^3*\[Epsilon] + 
      110*m^4*t*\[Epsilon] + 40*m^2*s*t*\[Epsilon] + 96*m^4*s*t*\[Epsilon] - 
      10*s^2*t*\[Epsilon] - 28*m^2*s^2*t*\[Epsilon] - 
      136*m^4*s^2*t*\[Epsilon] + 8*s^3*t*\[Epsilon] - 
      2*m^2*s^3*t*\[Epsilon] + 12*m^4*s^3*t*\[Epsilon] - 
      220*m^4*t^2*\[Epsilon] - 80*m^2*s*t^2*\[Epsilon] - 
      186*m^4*s*t^2*\[Epsilon] + 20*s^2*t^2*\[Epsilon] + 
      48*m^2*s^2*t^2*\[Epsilon] + 136*m^4*s^2*t^2*\[Epsilon] - 
      12*s^3*t^2*\[Epsilon] - 2*m^2*s^3*t^2*\[Epsilon] + 
      2*m^4*s^3*t^2*\[Epsilon] + 220*m^4*t^3*\[Epsilon] + 
      80*m^2*s*t^3*\[Epsilon] + 152*m^4*s*t^3*\[Epsilon] - 
      20*s^2*t^3*\[Epsilon] - 36*m^2*s^2*t^3*\[Epsilon] - 
      40*m^4*s^2*t^3*\[Epsilon] + 8*s^3*t^3*\[Epsilon] + 
      2*m^2*s^3*t^3*\[Epsilon] - 110*m^4*t^4*\[Epsilon] - 
      40*m^2*s*t^4*\[Epsilon] - 45*m^4*s*t^4*\[Epsilon] + 
      10*s^2*t^4*\[Epsilon] + 10*m^2*s^2*t^4*\[Epsilon] - 
      2*s^3*t^4*\[Epsilon] + 22*m^4*t^5*\[Epsilon] + 8*m^2*s*t^5*\[Epsilon] - 
      2*s^2*t^5*\[Epsilon] - 458*m^4*\[Epsilon]^2 - 12*m^2*s*\[Epsilon]^2 + 
      522*m^4*s*\[Epsilon]^2 + s^2*\[Epsilon]^2 + 19*m^2*s^2*\[Epsilon]^2 - 
      78*m^4*s^2*\[Epsilon]^2 - s^3*\[Epsilon]^2 - 7*m^2*s^3*\[Epsilon]^2 - 
      11*m^4*s^3*\[Epsilon]^2 + 2290*m^4*t*\[Epsilon]^2 + 
      60*m^2*s*t*\[Epsilon]^2 - 2212*m^4*s*t*\[Epsilon]^2 - 
      5*s^2*t*\[Epsilon]^2 - 66*m^2*s^2*t*\[Epsilon]^2 + 
      346*m^4*s^2*t*\[Epsilon]^2 + 4*s^3*t*\[Epsilon]^2 + 
      11*m^2*s^3*t*\[Epsilon]^2 - 26*m^4*s^3*t*\[Epsilon]^2 - 
      4580*m^4*t^2*\[Epsilon]^2 - 120*m^2*s*t^2*\[Epsilon]^2 + 
      3504*m^4*s*t^2*\[Epsilon]^2 + 10*s^2*t^2*\[Epsilon]^2 + 
      84*m^2*s^2*t^2*\[Epsilon]^2 - 418*m^4*s^2*t^2*\[Epsilon]^2 - 
      6*s^3*t^2*\[Epsilon]^2 - m^2*s^3*t^2*\[Epsilon]^2 - 
      3*m^4*s^3*t^2*\[Epsilon]^2 + 4580*m^4*t^3*\[Epsilon]^2 + 
      120*m^2*s*t^3*\[Epsilon]^2 - 2460*m^4*s*t^3*\[Epsilon]^2 - 
      10*s^2*t^3*\[Epsilon]^2 - 46*m^2*s^2*t^3*\[Epsilon]^2 + 
      150*m^4*s^2*t^3*\[Epsilon]^2 + 4*s^3*t^3*\[Epsilon]^2 - 
      3*m^2*s^3*t^3*\[Epsilon]^2 - 2290*m^4*t^4*\[Epsilon]^2 - 
      60*m^2*s*t^4*\[Epsilon]^2 + 646*m^4*s*t^4*\[Epsilon]^2 + 
      5*s^2*t^4*\[Epsilon]^2 + 9*m^2*s^2*t^4*\[Epsilon]^2 - 
      s^3*t^4*\[Epsilon]^2 + 458*m^4*t^5*\[Epsilon]^2 + 
      12*m^2*s*t^5*\[Epsilon]^2 - s^2*t^5*\[Epsilon]^2 + 
      856*m^4*\[Epsilon]^3 + 100*m^2*s*\[Epsilon]^3 - 
      215*m^4*s*\[Epsilon]^3 - 16*s^2*\[Epsilon]^3 - 
      104*m^2*s^2*\[Epsilon]^3 - 655*m^4*s^2*\[Epsilon]^3 + 
      16*s^3*\[Epsilon]^3 + 4*m^2*s^3*\[Epsilon]^3 + 
      14*m^4*s^3*\[Epsilon]^3 - 4280*m^4*t*\[Epsilon]^3 - 
      500*m^2*s*t*\[Epsilon]^3 + 924*m^4*s*t*\[Epsilon]^3 + 
      80*s^2*t*\[Epsilon]^3 + 418*m^2*s^2*t*\[Epsilon]^3 + 
      1729*m^4*s^2*t*\[Epsilon]^3 - 64*s^3*t*\[Epsilon]^3 - 
      14*m^2*s^3*t*\[Epsilon]^3 - 16*m^4*s^3*t*\[Epsilon]^3 + 
      8560*m^4*t^2*\[Epsilon]^3 + 1000*m^2*s*t^2*\[Epsilon]^3 - 
      1482*m^4*s*t^2*\[Epsilon]^3 - 160*s^2*t^2*\[Epsilon]^3 - 
      630*m^2*s^2*t^2*\[Epsilon]^3 - 1485*m^4*s^2*t^2*\[Epsilon]^3 + 
      96*s^3*t^2*\[Epsilon]^3 + 16*m^2*s^3*t^2*\[Epsilon]^3 - 
      6*m^4*s^3*t^2*\[Epsilon]^3 - 8560*m^4*t^3*\[Epsilon]^3 - 
      1000*m^2*s*t^3*\[Epsilon]^3 + 1052*m^4*s*t^3*\[Epsilon]^3 + 
      160*s^2*t^3*\[Epsilon]^3 + 422*m^2*s^2*t^3*\[Epsilon]^3 + 
      411*m^4*s^2*t^3*\[Epsilon]^3 - 64*s^3*t^3*\[Epsilon]^3 - 
      6*m^2*s^3*t^3*\[Epsilon]^3 + 4280*m^4*t^4*\[Epsilon]^3 + 
      500*m^2*s*t^4*\[Epsilon]^3 - 279*m^4*s*t^4*\[Epsilon]^3 - 
      80*s^2*t^4*\[Epsilon]^3 - 106*m^2*s^2*t^4*\[Epsilon]^3 + 
      16*s^3*t^4*\[Epsilon]^3 - 856*m^4*t^5*\[Epsilon]^3 - 
      100*m^2*s*t^5*\[Epsilon]^3 + 16*s^2*t^5*\[Epsilon]^3 + 
      1136*m^4*\[Epsilon]^4 - 64*m^2*s*\[Epsilon]^4 - 
      3216*m^4*s*\[Epsilon]^4 + 3*s^2*\[Epsilon]^4 + 
      57*m^2*s^2*\[Epsilon]^4 + 2139*m^4*s^2*\[Epsilon]^4 - 
      3*s^3*\[Epsilon]^4 + 7*m^2*s^3*\[Epsilon]^4 + 9*m^4*s^3*\[Epsilon]^4 - 
      5680*m^4*t*\[Epsilon]^4 + 320*m^2*s*t*\[Epsilon]^4 + 
      12784*m^4*s*t*\[Epsilon]^4 - 15*s^2*t*\[Epsilon]^4 - 
      240*m^2*s^2*t*\[Epsilon]^4 - 6277*m^4*s^2*t*\[Epsilon]^4 + 
      12*s^3*t*\[Epsilon]^4 - 9*m^2*s^3*t*\[Epsilon]^4 + 
      34*m^4*s^3*t*\[Epsilon]^4 + 11360*m^4*t^2*\[Epsilon]^4 - 
      640*m^2*s*t^2*\[Epsilon]^4 - 19056*m^4*s*t^2*\[Epsilon]^4 + 
      30*s^2*t^2*\[Epsilon]^4 + 378*m^2*s^2*t^2*\[Epsilon]^4 + 
      6089*m^4*s^2*t^2*\[Epsilon]^4 - 18*s^3*t^2*\[Epsilon]^4 - 
      3*m^2*s^3*t^2*\[Epsilon]^4 + 5*m^4*s^3*t^2*\[Epsilon]^4 - 
      11360*m^4*t^3*\[Epsilon]^4 + 640*m^2*s*t^3*\[Epsilon]^4 + 
      12624*m^4*s*t^3*\[Epsilon]^4 - 30*s^2*t^3*\[Epsilon]^4 - 
      264*m^2*s^2*t^3*\[Epsilon]^4 - 1951*m^4*s^2*t^3*\[Epsilon]^4 + 
      12*s^3*t^3*\[Epsilon]^4 + 5*m^2*s^3*t^3*\[Epsilon]^4 + 
      5680*m^4*t^4*\[Epsilon]^4 - 320*m^2*s*t^4*\[Epsilon]^4 - 
      3136*m^4*s*t^4*\[Epsilon]^4 + 15*s^2*t^4*\[Epsilon]^4 + 
      69*m^2*s^2*t^4*\[Epsilon]^4 - 3*s^3*t^4*\[Epsilon]^4 - 
      1136*m^4*t^5*\[Epsilon]^4 + 64*m^2*s*t^5*\[Epsilon]^4 - 
      3*s^2*t^5*\[Epsilon]^4 - 2064*m^4*\[Epsilon]^5 - 
      48*m^2*s*\[Epsilon]^5 + 3708*m^4*s*\[Epsilon]^5 + 18*s^2*\[Epsilon]^5 + 
      54*m^2*s^2*\[Epsilon]^5 - 1674*m^4*s^2*\[Epsilon]^5 - 
      18*s^3*\[Epsilon]^5 - 6*m^2*s^3*\[Epsilon]^5 - 
      18*m^4*s^3*\[Epsilon]^5 + 10320*m^4*t*\[Epsilon]^5 + 
      240*m^2*s*t*\[Epsilon]^5 - 14640*m^4*s*t*\[Epsilon]^5 - 
      90*s^2*t*\[Epsilon]^5 - 216*m^2*s^2*t*\[Epsilon]^5 + 
      5046*m^4*s^2*t*\[Epsilon]^5 + 72*s^3*t*\[Epsilon]^5 + 
      18*m^2*s^3*t*\[Epsilon]^5 + 12*m^4*s^3*t*\[Epsilon]^5 - 
      20640*m^4*t^2*\[Epsilon]^5 - 480*m^2*s*t^2*\[Epsilon]^5 + 
      21672*m^4*s*t^2*\[Epsilon]^5 + 180*s^2*t^2*\[Epsilon]^5 + 
      324*m^2*s^2*t^2*\[Epsilon]^5 - 5070*m^4*s^2*t^2*\[Epsilon]^5 - 
      108*s^3*t^2*\[Epsilon]^5 - 18*m^2*s^3*t^2*\[Epsilon]^5 + 
      6*m^4*s^3*t^2*\[Epsilon]^5 + 20640*m^4*t^3*\[Epsilon]^5 + 
      480*m^2*s*t^3*\[Epsilon]^5 - 14256*m^4*s*t^3*\[Epsilon]^5 - 
      180*s^2*t^3*\[Epsilon]^5 - 216*m^2*s^2*t^3*\[Epsilon]^5 + 
      1698*m^4*s^2*t^3*\[Epsilon]^5 + 72*s^3*t^3*\[Epsilon]^5 + 
      6*m^2*s^3*t^3*\[Epsilon]^5 - 10320*m^4*t^4*\[Epsilon]^5 - 
      240*m^2*s*t^4*\[Epsilon]^5 + 3516*m^4*s*t^4*\[Epsilon]^5 + 
      90*s^2*t^4*\[Epsilon]^5 + 54*m^2*s^2*t^4*\[Epsilon]^5 - 
      18*s^3*t^4*\[Epsilon]^5 + 2064*m^4*t^5*\[Epsilon]^5 + 
      48*m^2*s*t^5*\[Epsilon]^5 - 18*s^2*t^5*\[Epsilon]^5)*J[6])/
    (16*m^6*(4*m^2 - s)*s*(-1 + t)^5*(-1 + s + t)*\[Epsilon]*
     (1 + 7*\[Epsilon] + 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
   ((88*m^4 - 42*m^4*s - 15*m^4*s^2 - 440*m^4*t + 198*m^4*s*t + 
      72*m^4*s^2*t + 880*m^4*t^2 - 324*m^4*s*t^2 - 126*m^4*s^2*t^2 - 
      880*m^4*t^3 + 204*m^4*s*t^3 + 96*m^4*s^2*t^3 + 440*m^4*t^4 - 
      18*m^4*s*t^4 - 27*m^4*s^2*t^4 - 88*m^4*t^5 - 18*m^4*s*t^5 + 
      184*m^4*\[Epsilon] - 32*m^2*s*\[Epsilon] - 374*m^4*s*\[Epsilon] + 
      12*s^2*\[Epsilon] + 8*m^2*s^2*\[Epsilon] + 160*m^4*s^2*\[Epsilon] - 
      9*s^3*\[Epsilon] + 21*m^2*s^3*\[Epsilon] + 72*m^4*s^3*\[Epsilon] - 
      3*s^4*\[Epsilon] + 3*m^2*s^4*\[Epsilon] + 3*m^4*s^4*\[Epsilon] - 
      920*m^4*t*\[Epsilon] + 160*m^2*s*t*\[Epsilon] + 
      1678*m^4*s*t*\[Epsilon] - 60*s^2*t*\[Epsilon] - 
      44*m^2*s^2*t*\[Epsilon] - 532*m^4*s^2*t*\[Epsilon] + 
      33*s^3*t*\[Epsilon] - 54*m^2*s^3*t*\[Epsilon] - 
      132*m^4*s^3*t*\[Epsilon] + 12*s^4*t*\[Epsilon] - 
      3*m^2*s^4*t*\[Epsilon] + 18*m^4*s^4*t*\[Epsilon] + 
      1840*m^4*t^2*\[Epsilon] - 320*m^2*s*t^2*\[Epsilon] - 
      2796*m^4*s*t^2*\[Epsilon] + 120*s^2*t^2*\[Epsilon] + 
      72*m^2*s^2*t^2*\[Epsilon] + 380*m^4*s^2*t^2*\[Epsilon] - 
      42*s^3*t^2*\[Epsilon] + 60*m^2*s^3*t^2*\[Epsilon] + 
      216*m^4*s^3*t^2*\[Epsilon] - 18*s^4*t^2*\[Epsilon] - 
      3*m^2*s^4*t^2*\[Epsilon] + 3*m^4*s^4*t^2*\[Epsilon] - 
      1840*m^4*t^3*\[Epsilon] + 320*m^2*s*t^3*\[Epsilon] + 
      2060*m^4*s*t^3*\[Epsilon] - 120*s^2*t^3*\[Epsilon] - 
      32*m^2*s^2*t^3*\[Epsilon] + 100*m^4*s^2*t^3*\[Epsilon] + 
      18*s^3*t^3*\[Epsilon] - 42*m^2*s^3*t^3*\[Epsilon] - 
      60*m^4*s^3*t^3*\[Epsilon] + 12*s^4*t^3*\[Epsilon] + 
      3*m^2*s^4*t^3*\[Epsilon] + 920*m^4*t^4*\[Epsilon] - 
      160*m^2*s*t^4*\[Epsilon] - 574*m^4*s*t^4*\[Epsilon] + 
      60*s^2*t^4*\[Epsilon] - 16*m^2*s^2*t^4*\[Epsilon] - 
      108*m^4*s^2*t^4*\[Epsilon] + 3*s^3*t^4*\[Epsilon] + 
      15*m^2*s^3*t^4*\[Epsilon] - 3*s^4*t^4*\[Epsilon] - 
      184*m^4*t^5*\[Epsilon] + 32*m^2*s*t^5*\[Epsilon] + 
      6*m^4*s*t^5*\[Epsilon] - 12*s^2*t^5*\[Epsilon] + 
      12*m^2*s^2*t^5*\[Epsilon] - 3*s^3*t^5*\[Epsilon] - 
      2528*m^4*\[Epsilon]^2 - 32*m^2*s*\[Epsilon]^2 + 
      1460*m^4*s*\[Epsilon]^2 - 8*s^2*\[Epsilon]^2 + 
      52*m^2*s^2*\[Epsilon]^2 + 747*m^4*s^2*\[Epsilon]^2 + 
      14*s^3*\[Epsilon]^2 - 14*m^2*s^3*\[Epsilon]^2 - 
      107*m^4*s^3*\[Epsilon]^2 - 6*s^4*\[Epsilon]^2 - 
      6*m^2*s^4*\[Epsilon]^2 - 12*m^4*s^4*\[Epsilon]^2 + 
      12640*m^4*t*\[Epsilon]^2 + 160*m^2*s*t*\[Epsilon]^2 - 
      6104*m^4*s*t*\[Epsilon]^2 + 40*s^2*t*\[Epsilon]^2 - 
      84*m^2*s^2*t*\[Epsilon]^2 - 2200*m^4*s^2*t*\[Epsilon]^2 - 
      62*s^3*t*\[Epsilon]^2 - 82*m^2*s^3*t*\[Epsilon]^2 - 
      27*m^4*s^3*t*\[Epsilon]^2 + 24*s^4*t*\[Epsilon]^2 + 
      12*m^2*s^4*t*\[Epsilon]^2 - 12*m^4*s^4*t*\[Epsilon]^2 - 
      25280*m^4*t^2*\[Epsilon]^2 - 320*m^2*s*t^2*\[Epsilon]^2 + 
      8856*m^4*s*t^2*\[Epsilon]^2 - 80*s^2*t^2*\[Epsilon]^2 - 
      96*m^2*s^2*t^2*\[Epsilon]^2 + 3318*m^4*s^2*t^2*\[Epsilon]^2 + 
      108*s^3*t^2*\[Epsilon]^2 + 242*m^2*s^3*t^2*\[Epsilon]^2 - 
      353*m^4*s^3*t^2*\[Epsilon]^2 - 36*s^4*t^2*\[Epsilon]^2 - 
      6*m^2*s^4*t^2*\[Epsilon]^2 + 25280*m^4*t^3*\[Epsilon]^2 + 
      320*m^2*s*t^3*\[Epsilon]^2 - 4544*m^4*s*t^3*\[Epsilon]^2 + 
      80*s^2*t^3*\[Epsilon]^2 + 272*m^2*s^2*t^3*\[Epsilon]^2 - 
      2672*m^4*s^2*t^3*\[Epsilon]^2 - 92*s^3*t^3*\[Epsilon]^2 - 
      182*m^2*s^3*t^3*\[Epsilon]^2 + 135*m^4*s^3*t^3*\[Epsilon]^2 + 
      24*s^4*t^3*\[Epsilon]^2 - 12640*m^4*t^4*\[Epsilon]^2 - 
      160*m^2*s*t^4*\[Epsilon]^2 - 364*m^4*s*t^4*\[Epsilon]^2 - 
      40*s^2*t^4*\[Epsilon]^2 - 180*m^2*s^2*t^4*\[Epsilon]^2 + 
      807*m^4*s^2*t^4*\[Epsilon]^2 + 38*s^3*t^4*\[Epsilon]^2 + 
      36*m^2*s^3*t^4*\[Epsilon]^2 - 6*s^4*t^4*\[Epsilon]^2 + 
      2528*m^4*t^5*\[Epsilon]^2 + 32*m^2*s*t^5*\[Epsilon]^2 + 
      696*m^4*s*t^5*\[Epsilon]^2 + 8*s^2*t^5*\[Epsilon]^2 + 
      36*m^2*s^2*t^5*\[Epsilon]^2 - 6*s^3*t^5*\[Epsilon]^2 + 
      512*m^4*\[Epsilon]^3 + 352*m^2*s*\[Epsilon]^3 + 
      3568*m^4*s*\[Epsilon]^3 - 92*s^2*\[Epsilon]^3 - 
      340*m^2*s^2*\[Epsilon]^3 - 3412*m^4*s^2*\[Epsilon]^3 + 
      77*s^3*\[Epsilon]^3 - 9*m^2*s^3*\[Epsilon]^3 - 
      851*m^4*s^3*\[Epsilon]^3 + 15*s^4*\[Epsilon]^3 - 
      3*m^2*s^4*\[Epsilon]^3 + 3*m^4*s^4*\[Epsilon]^3 - 
      2560*m^4*t*\[Epsilon]^3 - 1760*m^2*s*t*\[Epsilon]^3 - 
      14320*m^4*s*t*\[Epsilon]^3 + 460*s^2*t*\[Epsilon]^3 + 
      1184*m^2*s^2*t*\[Epsilon]^3 + 8308*m^4*s^2*t*\[Epsilon]^3 - 
      293*s^3*t*\[Epsilon]^3 + 212*m^2*s^3*t*\[Epsilon]^3 + 
      3065*m^4*s^3*t*\[Epsilon]^3 - 60*s^4*t*\[Epsilon]^3 - 
      3*m^2*s^4*t*\[Epsilon]^3 - 42*m^4*s^4*t*\[Epsilon]^3 + 
      5120*m^4*t^2*\[Epsilon]^3 + 3520*m^2*s*t^2*\[Epsilon]^3 + 
      21792*m^4*s*t^2*\[Epsilon]^3 - 920*s^2*t^2*\[Epsilon]^3 - 
      1416*m^2*s^2*t^2*\[Epsilon]^3 - 5908*m^4*s^2*t^2*\[Epsilon]^3 + 
      402*s^3*t^2*\[Epsilon]^3 - 502*m^2*s^3*t^2*\[Epsilon]^3 - 
      2713*m^4*s^3*t^2*\[Epsilon]^3 + 90*s^4*t^2*\[Epsilon]^3 + 
      15*m^2*s^4*t^2*\[Epsilon]^3 - 9*m^4*s^4*t^2*\[Epsilon]^3 - 
      5120*m^4*t^3*\[Epsilon]^3 - 3520*m^2*s*t^3*\[Epsilon]^3 - 
      15136*m^4*s*t^3*\[Epsilon]^3 + 920*s^2*t^3*\[Epsilon]^3 + 
      544*m^2*s^2*t^3*\[Epsilon]^3 + 220*m^4*s^2*t^3*\[Epsilon]^3 - 
      218*s^3*t^3*\[Epsilon]^3 + 404*m^2*s^3*t^3*\[Epsilon]^3 + 
      819*m^4*s^3*t^3*\[Epsilon]^3 - 60*s^4*t^3*\[Epsilon]^3 - 
      9*m^2*s^4*t^3*\[Epsilon]^3 + 2560*m^4*t^4*\[Epsilon]^3 + 
      1760*m^2*s*t^4*\[Epsilon]^3 + 4336*m^4*s*t^4*\[Epsilon]^3 - 
      460*s^2*t^4*\[Epsilon]^3 + 124*m^2*s^2*t^4*\[Epsilon]^3 + 
      792*m^4*s^2*t^4*\[Epsilon]^3 + 17*s^3*t^4*\[Epsilon]^3 - 
      105*m^2*s^3*t^4*\[Epsilon]^3 + 15*s^4*t^4*\[Epsilon]^3 - 
      512*m^4*t^5*\[Epsilon]^3 - 352*m^2*s*t^5*\[Epsilon]^3 - 
      240*m^4*s*t^5*\[Epsilon]^3 + 92*s^2*t^5*\[Epsilon]^3 - 
      96*m^2*s^2*t^5*\[Epsilon]^3 + 15*s^3*t^5*\[Epsilon]^3 + 
      6208*m^4*\[Epsilon]^4 - 320*m^2*s*\[Epsilon]^4 - 
      9312*m^4*s*\[Epsilon]^4 + 120*s^2*\[Epsilon]^4 + 
      408*m^2*s^2*\[Epsilon]^4 + 2796*m^4*s^2*\[Epsilon]^4 - 
      138*s^3*\[Epsilon]^4 - 94*m^2*s^3*\[Epsilon]^4 + 
      1554*m^4*s^3*\[Epsilon]^4 + 18*s^4*\[Epsilon]^4 + 
      6*m^2*s^4*\[Epsilon]^4 + 18*m^4*s^4*\[Epsilon]^4 - 
      31040*m^4*t*\[Epsilon]^4 + 1600*m^2*s*t*\[Epsilon]^4 + 
      36464*m^4*s*t*\[Epsilon]^4 - 600*s^2*t*\[Epsilon]^4 - 
      1680*m^2*s^2*t*\[Epsilon]^4 - 4712*m^4*s^2*t*\[Epsilon]^4 + 
      570*s^3*t*\[Epsilon]^4 + 336*m^2*s^3*t*\[Epsilon]^4 - 
      4966*m^4*s^3*t*\[Epsilon]^4 - 72*s^4*t*\[Epsilon]^4 - 
      18*m^2*s^4*t*\[Epsilon]^4 - 12*m^4*s^4*t*\[Epsilon]^4 + 
      62080*m^4*t^2*\[Epsilon]^4 - 3200*m^2*s*t^2*\[Epsilon]^4 - 
      51456*m^4*s*t^2*\[Epsilon]^4 + 1200*s^2*t^2*\[Epsilon]^4 + 
      2640*m^2*s^2*t^2*\[Epsilon]^4 - 2480*m^4*s^2*t^2*\[Epsilon]^4 - 
      900*s^3*t^2*\[Epsilon]^4 - 444*m^2*s^3*t^2*\[Epsilon]^4 + 
      5110*m^4*s^3*t^2*\[Epsilon]^4 + 108*s^4*t^2*\[Epsilon]^4 + 
      18*m^2*s^4*t^2*\[Epsilon]^4 - 6*m^4*s^4*t^2*\[Epsilon]^4 - 
      62080*m^4*t^3*\[Epsilon]^4 + 3200*m^2*s*t^3*\[Epsilon]^4 + 
      28704*m^4*s*t^3*\[Epsilon]^4 - 1200*s^2*t^3*\[Epsilon]^4 - 
      1920*m^2*s^2*t^3*\[Epsilon]^4 + 7912*m^4*s^2*t^3*\[Epsilon]^4 + 
      660*s^3*t^3*\[Epsilon]^4 + 256*m^2*s^3*t^3*\[Epsilon]^4 - 
      1698*m^4*s^3*t^3*\[Epsilon]^4 - 72*s^4*t^3*\[Epsilon]^4 - 
      6*m^2*s^4*t^3*\[Epsilon]^4 + 31040*m^4*t^4*\[Epsilon]^4 - 
      1600*m^2*s*t^4*\[Epsilon]^4 - 2336*m^4*s*t^4*\[Epsilon]^4 + 
      600*s^2*t^4*\[Epsilon]^4 + 600*m^2*s^2*t^4*\[Epsilon]^4 - 
      3516*m^4*s^2*t^4*\[Epsilon]^4 - 210*s^3*t^4*\[Epsilon]^4 - 
      54*m^2*s^3*t^4*\[Epsilon]^4 + 18*s^4*t^4*\[Epsilon]^4 - 
      6208*m^4*t^5*\[Epsilon]^4 + 320*m^2*s*t^5*\[Epsilon]^4 - 
      2064*m^4*s*t^5*\[Epsilon]^4 - 120*s^2*t^5*\[Epsilon]^4 - 
      48*m^2*s^2*t^5*\[Epsilon]^4 + 18*s^3*t^5*\[Epsilon]^4)*J[7])/
    (32*m^6*(4*m^2 - s)*s*(-1 + t)^5*(-1 + s + t)*\[Epsilon]*
     (1 + 7*\[Epsilon] + 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
   ((2 + 18*t - 20*s*t - 80*t^2 + 60*s*t^2 + 116*t^3 - 60*s*t^3 - 78*t^4 + 
      20*s*t^4 + 26*t^5 - 4*t^6 + 21*\[Epsilon] - 12*s*\[Epsilon] - 
      2*s^2*\[Epsilon] + 145*t*\[Epsilon] - 162*s*t*\[Epsilon] + 
      26*s^2*t*\[Epsilon] - 556*t^2*\[Epsilon] + 538*s*t^2*\[Epsilon] - 
      178*s^2*t^2*\[Epsilon] + 594*t^3*\[Epsilon] - 418*s*t^3*\[Epsilon] + 
      30*s^2*t^3*\[Epsilon] - 211*t^4*\[Epsilon] + 58*s*t^4*\[Epsilon] - 
      4*s^2*t^4*\[Epsilon] + 13*t^5*\[Epsilon] - 4*s*t^5*\[Epsilon] - 
      6*t^6*\[Epsilon] - 38*\[Epsilon]^2 + 6*s*\[Epsilon]^2 + 
      s^2*\[Epsilon]^2 - 192*t*\[Epsilon]^2 + 252*s*t*\[Epsilon]^2 - 
      37*s^2*t*\[Epsilon]^2 + 842*t^2*\[Epsilon]^2 - 886*s*t^2*\[Epsilon]^2 + 
      265*s^2*t^2*\[Epsilon]^2 - 1052*t^3*\[Epsilon]^2 + 
      802*s*t^3*\[Epsilon]^2 - 39*s^2*t^3*\[Epsilon]^2 + 
      594*t^4*\[Epsilon]^2 - 176*s*t^4*\[Epsilon]^2 + 
      2*s^2*t^4*\[Epsilon]^2 - 212*t^5*\[Epsilon]^2 + 2*s*t^5*\[Epsilon]^2 + 
      58*t^6*\[Epsilon]^2 - 261*\[Epsilon]^3 + 162*s*\[Epsilon]^3 + 
      27*s^2*\[Epsilon]^3 - 1771*t*\[Epsilon]^3 + 1750*s*t*\[Epsilon]^3 - 
      123*s^2*t*\[Epsilon]^3 + 5938*t^2*\[Epsilon]^3 - 
      4004*s*t^2*\[Epsilon]^3 + 731*s^2*t^2*\[Epsilon]^3 - 
      4614*t^3*\[Epsilon]^3 + 1652*s*t^3*\[Epsilon]^3 - 
      177*s^2*t^3*\[Epsilon]^3 - 161*t^4*\[Epsilon]^3 + 
      386*s*t^4*\[Epsilon]^3 + 54*s^2*t^4*\[Epsilon]^3 + 
      833*t^5*\[Epsilon]^3 + 54*s*t^5*\[Epsilon]^3 + 36*t^6*\[Epsilon]^3 + 
      396*\[Epsilon]^4 - 216*s*\[Epsilon]^4 - 36*s^2*\[Epsilon]^4 + 
      2508*t*\[Epsilon]^4 - 2544*s*t*\[Epsilon]^4 + 180*s^2*t*\[Epsilon]^4 - 
      8520*t^2*\[Epsilon]^4 + 5880*s*t^2*\[Epsilon]^4 - 
      1092*s^2*t^2*\[Epsilon]^4 + 6696*t^3*\[Epsilon]^4 - 
      2568*s*t^3*\[Epsilon]^4 + 252*s^2*t^3*\[Epsilon]^4 + 
      12*t^4*\[Epsilon]^4 - 480*s*t^4*\[Epsilon]^4 - 
      72*s^2*t^4*\[Epsilon]^4 - 948*t^5*\[Epsilon]^4 - 
      72*s*t^5*\[Epsilon]^4 - 144*t^6*\[Epsilon]^4)*J[10])/
    (8*m^2*(4*m^2 - s)*s*(-1 + t)^4*t*(-1 + s + t)*
     (1 + 7*\[Epsilon] + 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
   ((-12*t + 12*s*t + 32*t^2 - 20*s*t^2 - 24*t^3 + 4*s*t^3 + 4*s*t^4 + 
      4*t^5 + \[Epsilon] - 3*t*\[Epsilon] + 34*s*t*\[Epsilon] - 
      32*s^2*t*\[Epsilon] + 36*t^2*\[Epsilon] - 34*s*t^2*\[Epsilon] - 
      32*s^2*t^2*\[Epsilon] - 98*t^3*\[Epsilon] + 30*s*t^3*\[Epsilon] + 
      93*t^4*\[Epsilon] - 30*s*t^4*\[Epsilon] - 27*t^5*\[Epsilon] - 
      2*t^6*\[Epsilon] + 12*\[Epsilon]^2 - 6*s*\[Epsilon]^2 - 
      s^2*\[Epsilon]^2 + 202*t*\[Epsilon]^2 - 316*s*t*\[Epsilon]^2 + 
      117*s^2*t*\[Epsilon]^2 - 426*t^2*\[Epsilon]^2 + 86*s*t^2*\[Epsilon]^2 + 
      215*s^2*t^2*\[Epsilon]^2 - 48*t^3*\[Epsilon]^2 + 
      478*s*t^3*\[Epsilon]^2 - 9*s^2*t^3*\[Epsilon]^2 + 
      500*t^4*\[Epsilon]^2 - 240*s*t^4*\[Epsilon]^2 - 
      2*s^2*t^4*\[Epsilon]^2 - 234*t^5*\[Epsilon]^2 - 2*s*t^5*\[Epsilon]^2 - 
      6*t^6*\[Epsilon]^2 - \[Epsilon]^3 - 6*s*\[Epsilon]^3 - 
      s^2*\[Epsilon]^3 + 129*t*\[Epsilon]^3 - 242*s*t*\[Epsilon]^3 + 
      129*s^2*t*\[Epsilon]^3 - 582*t^2*\[Epsilon]^3 + 
      428*s*t^2*\[Epsilon]^3 + 127*s^2*t^2*\[Epsilon]^3 + 
      962*t^3*\[Epsilon]^3 - 364*s*t^3*\[Epsilon]^3 + 
      3*s^2*t^3*\[Epsilon]^3 - 669*t^4*\[Epsilon]^3 + 
      186*s*t^4*\[Epsilon]^3 - 2*s^2*t^4*\[Epsilon]^3 + 
      141*t^5*\[Epsilon]^3 - 2*s*t^5*\[Epsilon]^3 + 20*t^6*\[Epsilon]^3 - 
      132*\[Epsilon]^4 + 72*s*\[Epsilon]^4 + 12*s^2*\[Epsilon]^4 - 
      1012*t*\[Epsilon]^4 + 1440*s*t*\[Epsilon]^4 - 476*s^2*t*\[Epsilon]^4 + 
      2296*t^2*\[Epsilon]^4 - 440*s*t^2*\[Epsilon]^4 - 
      852*s^2*t^2*\[Epsilon]^4 + 456*t^3*\[Epsilon]^4 - 
      2424*s*t^3*\[Epsilon]^4 + 12*s^2*t^3*\[Epsilon]^4 - 
      3044*t^4*\[Epsilon]^4 + 1328*s*t^4*\[Epsilon]^4 + 
      24*s^2*t^4*\[Epsilon]^4 + 1388*t^5*\[Epsilon]^4 + 
      24*s*t^5*\[Epsilon]^4 + 48*t^6*\[Epsilon]^4)*J[11])/
    (8*m^2*(4*m^2 - s)*s*(-1 + t)^4*(-1 + s + t)*(-1 - 5*\[Epsilon] + 
      20*\[Epsilon]^3 + 16*\[Epsilon]^4)) + 
   ((1 + 9*t - 10*s*t - 42*t^2 + 32*s*t^2 + 66*t^3 - 36*s*t^3 - 51*t^4 + 
      16*s*t^4 + 21*t^5 - 2*s*t^5 - 4*t^6 + 12*\[Epsilon] - 6*s*\[Epsilon] - 
      s^2*\[Epsilon] + 86*t*\[Epsilon] - 96*s*t*\[Epsilon] + 
      13*s^2*t*\[Epsilon] - 302*t^2*\[Epsilon] + 262*s*t^2*\[Epsilon] - 
      73*s^2*t^2*\[Epsilon] + 282*t^3*\[Epsilon] - 188*s*t^3*\[Epsilon] + 
      31*s^2*t^3*\[Epsilon] - 74*t^4*\[Epsilon] + 36*s*t^4*\[Epsilon] - 
      2*s^2*t^4*\[Epsilon] + 8*t^5*\[Epsilon] - 8*s*t^5*\[Epsilon] - 
      12*t^6*\[Epsilon] - \[Epsilon]^2 - 6*s*\[Epsilon]^2 - 
      s^2*\[Epsilon]^2 + 33*t*\[Epsilon]^2 - 18*s*t*\[Epsilon]^2 + 
      s^2*t*\[Epsilon]^2 - 66*t^2*\[Epsilon]^2 + 8*s*t^2*\[Epsilon]^2 - 
      s^2*t^2*\[Epsilon]^2 - 30*t^3*\[Epsilon]^2 + 80*s*t^3*\[Epsilon]^2 + 
      3*s^2*t^3*\[Epsilon]^2 + 171*t^4*\[Epsilon]^2 - 82*s*t^4*\[Epsilon]^2 - 
      2*s^2*t^4*\[Epsilon]^2 - 147*t^5*\[Epsilon]^2 + 18*s*t^5*\[Epsilon]^2 + 
      40*t^6*\[Epsilon]^2 - 132*\[Epsilon]^3 + 72*s*\[Epsilon]^3 + 
      12*s^2*\[Epsilon]^3 - 836*t*\[Epsilon]^3 + 848*s*t*\[Epsilon]^3 - 
      60*s^2*t*\[Epsilon]^3 + 2720*t^2*\[Epsilon]^3 - 
      1776*s*t^2*\[Epsilon]^3 + 300*s^2*t^2*\[Epsilon]^3 - 
      1920*t^3*\[Epsilon]^3 + 664*s*t^3*\[Epsilon]^3 - 
      148*s^2*t^3*\[Epsilon]^3 - 220*t^4*\[Epsilon]^3 + 
      120*s*t^4*\[Epsilon]^3 + 24*s^2*t^4*\[Epsilon]^3 + 
      292*t^5*\[Epsilon]^3 + 72*s*t^5*\[Epsilon]^3 + 96*t^6*\[Epsilon]^3)*
     J[12])/(4*m^2*(4*m^2 - s)*s*(-1 + t)^4*t*(-1 + s + t)*
     (1 + 7*\[Epsilon] + 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
   ((6*m^4*s - 36*m^4*s*t^2 + 48*m^4*s*t^3 - 18*m^4*s*t^4 - 
      184*m^4*\[Epsilon] - 24*m^2*s*\[Epsilon] + 175*m^4*s*\[Epsilon] + 
      6*s^2*\[Epsilon] + 18*m^2*s^2*\[Epsilon] - 6*s^3*\[Epsilon] + 
      6*m^2*s^3*\[Epsilon] + 6*m^4*s^3*\[Epsilon] + 920*m^4*t*\[Epsilon] + 
      120*m^2*s*t*\[Epsilon] - 712*m^4*s*t*\[Epsilon] - 30*s^2*t*\[Epsilon] - 
      84*m^2*s^2*t*\[Epsilon] - 48*m^4*s^2*t*\[Epsilon] + 
      24*s^3*t*\[Epsilon] - 6*m^2*s^3*t*\[Epsilon] + 
      36*m^4*s^3*t*\[Epsilon] - 1840*m^4*t^2*\[Epsilon] - 
      240*m^2*s*t^2*\[Epsilon] + 1086*m^4*s*t^2*\[Epsilon] + 
      60*s^2*t^2*\[Epsilon] + 144*m^2*s^2*t^2*\[Epsilon] + 
      48*m^4*s^2*t^2*\[Epsilon] - 36*s^3*t^2*\[Epsilon] - 
      6*m^2*s^3*t^2*\[Epsilon] + 6*m^4*s^3*t^2*\[Epsilon] + 
      1840*m^4*t^3*\[Epsilon] + 240*m^2*s*t^3*\[Epsilon] - 
      736*m^4*s*t^3*\[Epsilon] - 60*s^2*t^3*\[Epsilon] - 
      108*m^2*s^2*t^3*\[Epsilon] + 24*s^3*t^3*\[Epsilon] + 
      6*m^2*s^3*t^3*\[Epsilon] - 920*m^4*t^4*\[Epsilon] - 
      120*m^2*s*t^4*\[Epsilon] + 187*m^4*s*t^4*\[Epsilon] + 
      30*s^2*t^4*\[Epsilon] + 30*m^2*s^2*t^4*\[Epsilon] - 
      6*s^3*t^4*\[Epsilon] + 184*m^4*t^5*\[Epsilon] + 
      24*m^2*s*t^5*\[Epsilon] - 6*s^2*t^5*\[Epsilon] + 748*m^4*\[Epsilon]^2 + 
      96*m^2*s*\[Epsilon]^2 - 862*m^4*s*\[Epsilon]^2 - 21*s^2*\[Epsilon]^2 - 
      51*m^2*s^2*\[Epsilon]^2 + 66*m^4*s^2*\[Epsilon]^2 + 
      21*s^3*\[Epsilon]^2 - 45*m^2*s^3*\[Epsilon]^2 - 
      57*m^4*s^3*\[Epsilon]^2 - 3740*m^4*t*\[Epsilon]^2 - 
      480*m^2*s*t*\[Epsilon]^2 + 2980*m^4*s*t*\[Epsilon]^2 + 
      105*s^2*t*\[Epsilon]^2 + 282*m^2*s^2*t*\[Epsilon]^2 + 
      186*m^4*s^2*t*\[Epsilon]^2 - 84*s^3*t*\[Epsilon]^2 + 
      57*m^2*s^3*t*\[Epsilon]^2 - 222*m^4*s^3*t*\[Epsilon]^2 + 
      7480*m^4*t^2*\[Epsilon]^2 + 960*m^2*s*t^2*\[Epsilon]^2 - 
      3768*m^4*s*t^2*\[Epsilon]^2 - 210*s^2*t^2*\[Epsilon]^2 - 
      540*m^2*s^2*t^2*\[Epsilon]^2 - 258*m^4*s^2*t^2*\[Epsilon]^2 + 
      126*s^3*t^2*\[Epsilon]^2 + 21*m^2*s^3*t^2*\[Epsilon]^2 - 
      33*m^4*s^3*t^2*\[Epsilon]^2 - 7480*m^4*t^3*\[Epsilon]^2 - 
      960*m^2*s*t^3*\[Epsilon]^2 + 2044*m^4*s*t^3*\[Epsilon]^2 + 
      210*s^2*t^3*\[Epsilon]^2 + 438*m^2*s^2*t^3*\[Epsilon]^2 + 
      6*m^4*s^2*t^3*\[Epsilon]^2 - 84*s^3*t^3*\[Epsilon]^2 - 
      33*m^2*s^3*t^3*\[Epsilon]^2 + 3740*m^4*t^4*\[Epsilon]^2 + 
      480*m^2*s*t^4*\[Epsilon]^2 - 394*m^4*s*t^4*\[Epsilon]^2 - 
      105*s^2*t^4*\[Epsilon]^2 - 129*m^2*s^2*t^4*\[Epsilon]^2 + 
      21*s^3*t^4*\[Epsilon]^2 - 748*m^4*t^5*\[Epsilon]^2 - 
      96*m^2*s*t^5*\[Epsilon]^2 + 21*s^2*t^5*\[Epsilon]^2 + 
      428*m^4*\[Epsilon]^3 + 66*m^2*s*\[Epsilon]^3 - 77*m^4*s*\[Epsilon]^3 - 
      36*s^2*\[Epsilon]^3 - 186*m^2*s^2*\[Epsilon]^3 - 
      429*m^4*s^2*\[Epsilon]^3 + 36*s^3*\[Epsilon]^3 + 
      120*m^2*s^3*\[Epsilon]^3 + 198*m^4*s^3*\[Epsilon]^3 - 
      2140*m^4*t*\[Epsilon]^3 - 330*m^2*s*t*\[Epsilon]^3 + 
      1100*m^4*s*t*\[Epsilon]^3 + 180*s^2*t*\[Epsilon]^3 + 
      582*m^2*s^2*t*\[Epsilon]^3 + 171*m^4*s^2*t*\[Epsilon]^3 - 
      144*s^3*t*\[Epsilon]^3 - 198*m^2*s^3*t*\[Epsilon]^3 + 
      408*m^4*s^3*t*\[Epsilon]^3 + 4280*m^4*t^2*\[Epsilon]^3 + 
      660*m^2*s*t^2*\[Epsilon]^3 - 2838*m^4*s*t^2*\[Epsilon]^3 - 
      360*s^2*t^2*\[Epsilon]^3 - 630*m^2*s^2*t^2*\[Epsilon]^3 + 
      297*m^4*s^2*t^2*\[Epsilon]^3 + 216*s^3*t^2*\[Epsilon]^3 + 
      36*m^2*s^3*t^2*\[Epsilon]^3 + 42*m^4*s^3*t^2*\[Epsilon]^3 - 
      4280*m^4*t^3*\[Epsilon]^3 - 660*m^2*s*t^3*\[Epsilon]^3 + 
      2684*m^4*s*t^3*\[Epsilon]^3 + 360*s^2*t^3*\[Epsilon]^3 + 
      258*m^2*s^2*t^3*\[Epsilon]^3 - 39*m^4*s^2*t^3*\[Epsilon]^3 - 
      144*s^3*t^3*\[Epsilon]^3 + 42*m^2*s^3*t^3*\[Epsilon]^3 + 
      2140*m^4*t^4*\[Epsilon]^3 + 330*m^2*s*t^4*\[Epsilon]^3 - 
      869*m^4*s*t^4*\[Epsilon]^3 - 180*s^2*t^4*\[Epsilon]^3 - 
      24*m^2*s^2*t^4*\[Epsilon]^3 + 36*s^3*t^4*\[Epsilon]^3 - 
      428*m^4*t^5*\[Epsilon]^3 - 66*m^2*s*t^5*\[Epsilon]^3 + 
      36*s^2*t^5*\[Epsilon]^3 - 4392*m^4*\[Epsilon]^4 - 
      594*m^2*s*\[Epsilon]^4 + 4122*m^4*s*\[Epsilon]^4 + 
      189*s^2*\[Epsilon]^4 + 729*m^2*s^2*\[Epsilon]^4 + 
      891*m^4*s^2*\[Epsilon]^4 - 189*s^3*\[Epsilon]^4 - 
      135*m^2*s^3*\[Epsilon]^4 - 297*m^4*s^3*\[Epsilon]^4 + 
      21960*m^4*t*\[Epsilon]^4 + 2970*m^2*s*t*\[Epsilon]^4 - 
      15840*m^4*s*t*\[Epsilon]^4 - 945*s^2*t*\[Epsilon]^4 - 
      2808*m^2*s^2*t*\[Epsilon]^4 - 1269*m^4*s^2*t*\[Epsilon]^4 + 
      756*s^3*t*\[Epsilon]^4 + 297*m^2*s^3*t*\[Epsilon]^4 - 
      162*m^4*s^3*t*\[Epsilon]^4 - 43920*m^4*t^2*\[Epsilon]^4 - 
      5940*m^2*s*t^2*\[Epsilon]^4 + 22788*m^4*s*t^2*\[Epsilon]^4 + 
      1890*s^2*t^2*\[Epsilon]^4 + 4050*m^2*s^2*t^2*\[Epsilon]^4 + 
      297*m^4*s^2*t^2*\[Epsilon]^4 - 1134*s^3*t^2*\[Epsilon]^4 - 
      189*m^2*s^3*t^2*\[Epsilon]^4 + 27*m^4*s^3*t^2*\[Epsilon]^4 + 
      43920*m^4*t^3*\[Epsilon]^4 + 5940*m^2*s*t^3*\[Epsilon]^4 - 
      14544*m^4*s*t^3*\[Epsilon]^4 - 1890*s^2*t^3*\[Epsilon]^4 - 
      2592*m^2*s^2*t^3*\[Epsilon]^4 + 81*m^4*s^2*t^3*\[Epsilon]^4 + 
      756*s^3*t^3*\[Epsilon]^4 + 27*m^2*s^3*t^3*\[Epsilon]^4 - 
      21960*m^4*t^4*\[Epsilon]^4 - 2970*m^2*s*t^4*\[Epsilon]^4 + 
      3474*m^4*s*t^4*\[Epsilon]^4 + 945*s^2*t^4*\[Epsilon]^4 + 
      621*m^2*s^2*t^4*\[Epsilon]^4 - 189*s^3*t^4*\[Epsilon]^4 + 
      4392*m^4*t^5*\[Epsilon]^4 + 594*m^2*s*t^5*\[Epsilon]^4 - 
      189*s^2*t^5*\[Epsilon]^4 + 4032*m^4*\[Epsilon]^5 + 
      540*m^2*s*\[Epsilon]^5 - 4032*m^4*s*\[Epsilon]^5 - 
      162*s^2*\[Epsilon]^5 - 594*m^2*s^2*\[Epsilon]^5 - 
      594*m^4*s^2*\[Epsilon]^5 + 162*s^3*\[Epsilon]^5 + 
      54*m^2*s^3*\[Epsilon]^5 + 162*m^4*s^3*\[Epsilon]^5 - 
      20160*m^4*t*\[Epsilon]^5 - 2700*m^2*s*t*\[Epsilon]^5 + 
      14832*m^4*s*t*\[Epsilon]^5 + 810*s^2*t*\[Epsilon]^5 + 
      2376*m^2*s^2*t*\[Epsilon]^5 + 1134*m^4*s^2*t*\[Epsilon]^5 - 
      648*s^3*t*\[Epsilon]^5 - 162*m^2*s^3*t*\[Epsilon]^5 - 
      108*m^4*s^3*t*\[Epsilon]^5 + 40320*m^4*t^2*\[Epsilon]^5 + 
      5400*m^2*s*t^2*\[Epsilon]^5 - 20304*m^4*s*t^2*\[Epsilon]^5 - 
      1620*s^2*t^2*\[Epsilon]^5 - 3564*m^2*s^2*t^2*\[Epsilon]^5 - 
      486*m^4*s^2*t^2*\[Epsilon]^5 + 972*s^3*t^2*\[Epsilon]^5 + 
      162*m^2*s^3*t^2*\[Epsilon]^5 - 54*m^4*s^3*t^2*\[Epsilon]^5 - 
      40320*m^4*t^3*\[Epsilon]^5 - 5400*m^2*s*t^3*\[Epsilon]^5 + 
      12240*m^4*s*t^3*\[Epsilon]^5 + 1620*s^2*t^3*\[Epsilon]^5 + 
      2376*m^2*s^2*t^3*\[Epsilon]^5 - 54*m^4*s^2*t^3*\[Epsilon]^5 - 
      648*s^3*t^3*\[Epsilon]^5 - 54*m^2*s^3*t^3*\[Epsilon]^5 + 
      20160*m^4*t^4*\[Epsilon]^5 + 2700*m^2*s*t^4*\[Epsilon]^5 - 
      2736*m^4*s*t^4*\[Epsilon]^5 - 810*s^2*t^4*\[Epsilon]^5 - 
      594*m^2*s^2*t^4*\[Epsilon]^5 + 162*s^3*t^4*\[Epsilon]^5 - 
      4032*m^4*t^5*\[Epsilon]^5 - 540*m^2*s*t^5*\[Epsilon]^5 + 
      162*s^2*t^5*\[Epsilon]^5)*J[13])/(8*m^6*(4*m^2 - s)*s*(-1 + t)^5*
     (-1 + s + t)*(-1 - 3*\[Epsilon] + 14*\[Epsilon]^2 + 48*\[Epsilon]^3 + 
      32*\[Epsilon]^4)) + ((4 - s - 4*t + s*t + 8*\[Epsilon] - 
      22*s*\[Epsilon] + 5*s^2*\[Epsilon] - 8*t*\[Epsilon] + 
      2*s*t*\[Epsilon] - 116*\[Epsilon]^2 + 129*s*\[Epsilon]^2 - 
      25*s^2*\[Epsilon]^2 + 116*t*\[Epsilon]^2 - 29*s*t*\[Epsilon]^2 + 
      168*\[Epsilon]^3 - 162*s*\[Epsilon]^3 + 30*s^2*\[Epsilon]^3 - 
      168*t*\[Epsilon]^3 + 42*s*t*\[Epsilon]^3)*J[15])/
    (m^2*(4*m^2 - s)*s*(-1 + t)^2*(-1 + s + t)*(1 + 3*\[Epsilon] + 
      2*\[Epsilon]^2)) + ((8 - 2*s - 8*t + 2*s*t + 40*\[Epsilon] - 
      46*s*\[Epsilon] + 9*s^2*\[Epsilon] - 40*t*\[Epsilon] + 
      6*s*t*\[Epsilon] + s^2*t*\[Epsilon] - 112*\[Epsilon]^2 + 
      112*s*\[Epsilon]^2 - 17*s^2*\[Epsilon]^2 - s^3*\[Epsilon]^2 + 
      112*t*\[Epsilon]^2 - 32*s*t*\[Epsilon]^2 + s^2*t*\[Epsilon]^2)*J[16])/
    (m^2*(4*m^2 - s)*s*(-1 + t)^2*(-1 + s + t)*(1 + 3*\[Epsilon] + 
      2*\[Epsilon]^2)) + (3*(-7*\[Epsilon]^2 + 4*s*\[Epsilon]^2 + 
      14*t*\[Epsilon]^2 + 4*s*t*\[Epsilon]^2 - 7*t^2*\[Epsilon]^2 + 
      35*\[Epsilon]^3 - 20*s*\[Epsilon]^3 - 70*t*\[Epsilon]^3 - 
      20*s*t*\[Epsilon]^3 + 35*t^2*\[Epsilon]^3 - 42*\[Epsilon]^4 + 
      24*s*\[Epsilon]^4 + 84*t*\[Epsilon]^4 + 24*s*t*\[Epsilon]^4 - 
      42*t^2*\[Epsilon]^4)*J[22])/(2*m^2*(4*m^2 - s)*s*(-1 + t)^2*
     (-1 - \[Epsilon] + 16*\[Epsilon]^2 + 16*\[Epsilon]^3)) + 
   (4*(\[Epsilon] - 5*\[Epsilon]^2 + 6*\[Epsilon]^3)*J[23])/
    (m^2*(4*m^2 - s)*s*(-1 + t)*(1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   (2*(-4 + s)*\[Epsilon]^2*J[24])/(m^2*s*(-4*m^2 + s)*(-1 + t)*
     (1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((4*\[Epsilon] + s*\[Epsilon] - 4*s*\[Epsilon]^2)*J[25])/
    (m^2*(4*m^2 - s)*s*(-1 + t)*(1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((5*\[Epsilon] - 2*s*\[Epsilon] - 3*t*\[Epsilon] - s*t*\[Epsilon] - 
      5*t^2*\[Epsilon] + s*t^2*\[Epsilon] + 3*t^3*\[Epsilon] + 
      76*\[Epsilon]^2 - 58*s*\[Epsilon]^2 - 3*s^2*\[Epsilon]^2 - 
      123*t*\[Epsilon]^2 + 31*s*t*\[Epsilon]^2 + 2*s^2*t*\[Epsilon]^2 + 
      50*t^2*\[Epsilon]^2 + s*t^2*\[Epsilon]^2 - 3*t^3*\[Epsilon]^2 - 
      273*\[Epsilon]^3 + 192*s*\[Epsilon]^3 + 9*s^2*\[Epsilon]^3 + 
      396*t*\[Epsilon]^3 - 84*s*t*\[Epsilon]^3 - 6*s^2*t*\[Epsilon]^3 - 
      105*t^2*\[Epsilon]^3 - 12*s*t^2*\[Epsilon]^3 - 18*t^3*\[Epsilon]^3)*
     J[26])/(2*m^2*(4*m^2 - s)*s*(-1 + t)*(-1 + s + t)*
     (1 + 3*\[Epsilon] + 2*\[Epsilon]^2)) + 
   ((-1 + 3*t - s*t + t^2 - s*t^2 - 3*t^3 - 11*\[Epsilon] + 6*s*\[Epsilon] + 
      s^2*\[Epsilon] + 60*t*\[Epsilon] - 34*s*t*\[Epsilon] - 
      2*s^2*t*\[Epsilon] - 43*t^2*\[Epsilon] - 4*s*t^2*\[Epsilon] - 
      6*t^3*\[Epsilon])*J[27])/(2*m^2*(4*m^2 - s)*s*(-1 + t)*(-1 + s + t)*
     (1 + \[Epsilon])) + ((-3 - t + 3*s*t + 7*t^2 - s*t^2 - 3*t^3 - 
      30*\[Epsilon] + 18*s*\[Epsilon] + 3*s^2*\[Epsilon] + 35*t*\[Epsilon] + 
      5*s*t*\[Epsilon] - 2*s^2*t*\[Epsilon] + 12*t^2*\[Epsilon] - 
      9*s*t^2*\[Epsilon] - 17*t^3*\[Epsilon] + 33*\[Epsilon]^2 - 
      18*s*\[Epsilon]^2 - 3*s^2*\[Epsilon]^2 + 308*t*\[Epsilon]^2 - 
      254*s*t*\[Epsilon]^2 - 6*s^2*t*\[Epsilon]^2 - 319*t^2*\[Epsilon]^2 - 
      16*s*t^2*\[Epsilon]^2 - 22*t^3*\[Epsilon]^2)*J[28])/
    (2*m^2*(4*m^2 - s)*s*(-1 + t)*(-1 + s + t)*(1 + 3*\[Epsilon] + 
      2*\[Epsilon]^2)) - (3*(-4*m^4*\[Epsilon] + 3*m^4*s*\[Epsilon] + 
      20*m^4*t*\[Epsilon] - 8*m^4*s*t*\[Epsilon] - 40*m^4*t^2*\[Epsilon] + 
      6*m^4*s*t^2*\[Epsilon] + 40*m^4*t^3*\[Epsilon] - 
      20*m^4*t^4*\[Epsilon] - m^4*s*t^4*\[Epsilon] + 4*m^4*t^5*\[Epsilon] - 
      24*m^4*\[Epsilon]^2 - 6*m^2*s*\[Epsilon]^2 + 22*m^4*s*\[Epsilon]^2 + 
      s^2*\[Epsilon]^2 + 5*m^2*s^2*\[Epsilon]^2 - s^3*\[Epsilon]^2 + 
      m^2*s^3*\[Epsilon]^2 + m^4*s^3*\[Epsilon]^2 + 120*m^4*t*\[Epsilon]^2 + 
      30*m^2*s*t*\[Epsilon]^2 - 92*m^4*s*t*\[Epsilon]^2 - 
      5*s^2*t*\[Epsilon]^2 - 22*m^2*s^2*t*\[Epsilon]^2 + 
      4*s^3*t*\[Epsilon]^2 - m^2*s^3*t*\[Epsilon]^2 + 
      6*m^4*s^3*t*\[Epsilon]^2 - 240*m^4*t^2*\[Epsilon]^2 - 
      60*m^2*s*t^2*\[Epsilon]^2 + 144*m^4*s*t^2*\[Epsilon]^2 + 
      10*s^2*t^2*\[Epsilon]^2 + 36*m^2*s^2*t^2*\[Epsilon]^2 - 
      8*m^4*s^2*t^2*\[Epsilon]^2 - 6*s^3*t^2*\[Epsilon]^2 - 
      m^2*s^3*t^2*\[Epsilon]^2 + m^4*s^3*t^2*\[Epsilon]^2 + 
      240*m^4*t^3*\[Epsilon]^2 + 60*m^2*s*t^3*\[Epsilon]^2 - 
      100*m^4*s*t^3*\[Epsilon]^2 - 10*s^2*t^3*\[Epsilon]^2 - 
      26*m^2*s^2*t^3*\[Epsilon]^2 + 8*m^4*s^2*t^3*\[Epsilon]^2 + 
      4*s^3*t^3*\[Epsilon]^2 + m^2*s^3*t^3*\[Epsilon]^2 - 
      120*m^4*t^4*\[Epsilon]^2 - 30*m^2*s*t^4*\[Epsilon]^2 + 
      26*m^4*s*t^4*\[Epsilon]^2 + 5*s^2*t^4*\[Epsilon]^2 + 
      7*m^2*s^2*t^4*\[Epsilon]^2 - s^3*t^4*\[Epsilon]^2 + 
      24*m^4*t^5*\[Epsilon]^2 + 6*m^2*s*t^5*\[Epsilon]^2 - 
      s^2*t^5*\[Epsilon]^2 + 124*m^4*\[Epsilon]^3 + 14*m^2*s*\[Epsilon]^3 - 
      117*m^4*s*\[Epsilon]^3 - 2*s^2*\[Epsilon]^3 - 8*m^2*s^2*\[Epsilon]^3 + 
      17*m^4*s^2*\[Epsilon]^3 + 2*s^3*\[Epsilon]^3 - 6*m^2*s^3*\[Epsilon]^3 - 
      8*m^4*s^3*\[Epsilon]^3 - 620*m^4*t*\[Epsilon]^3 - 
      70*m^2*s*t*\[Epsilon]^3 + 412*m^4*s*t*\[Epsilon]^3 + 
      10*s^2*t*\[Epsilon]^3 + 42*m^2*s^2*t*\[Epsilon]^3 - 
      15*m^4*s^2*t*\[Epsilon]^3 - 8*s^3*t*\[Epsilon]^3 + 
      8*m^2*s^3*t*\[Epsilon]^3 - 28*m^4*s^3*t*\[Epsilon]^3 + 
      1240*m^4*t^2*\[Epsilon]^3 + 140*m^2*s*t^2*\[Epsilon]^3 - 
      534*m^4*s*t^2*\[Epsilon]^3 - 20*s^2*t^2*\[Epsilon]^3 - 
      78*m^2*s^2*t^2*\[Epsilon]^3 + 19*m^4*s^2*t^2*\[Epsilon]^3 + 
      12*s^3*t^2*\[Epsilon]^3 + 2*m^2*s^3*t^2*\[Epsilon]^3 - 
      4*m^4*s^3*t^2*\[Epsilon]^3 - 1240*m^4*t^3*\[Epsilon]^3 - 
      140*m^2*s*t^3*\[Epsilon]^3 + 300*m^4*s*t^3*\[Epsilon]^3 + 
      20*s^2*t^3*\[Epsilon]^3 + 62*m^2*s^2*t^3*\[Epsilon]^3 - 
      21*m^4*s^2*t^3*\[Epsilon]^3 - 8*s^3*t^3*\[Epsilon]^3 - 
      4*m^2*s^3*t^3*\[Epsilon]^3 + 620*m^4*t^4*\[Epsilon]^3 + 
      70*m^2*s*t^4*\[Epsilon]^3 - 61*m^4*s*t^4*\[Epsilon]^3 - 
      10*s^2*t^4*\[Epsilon]^3 - 18*m^2*s^2*t^4*\[Epsilon]^3 + 
      2*s^3*t^4*\[Epsilon]^3 - 124*m^4*t^5*\[Epsilon]^3 - 
      14*m^2*s*t^5*\[Epsilon]^3 + 2*s^2*t^5*\[Epsilon]^3 + 
      96*m^4*\[Epsilon]^4 + 44*m^2*s*\[Epsilon]^4 - 28*m^4*s*\[Epsilon]^4 - 
      9*s^2*\[Epsilon]^4 - 55*m^2*s^2*\[Epsilon]^4 - 
      85*m^4*s^2*\[Epsilon]^4 + 9*s^3*\[Epsilon]^4 + 
      11*m^2*s^3*\[Epsilon]^4 + 21*m^4*s^3*\[Epsilon]^4 - 
      480*m^4*t*\[Epsilon]^4 - 220*m^2*s*t*\[Epsilon]^4 + 
      208*m^4*s*t*\[Epsilon]^4 + 45*s^2*t*\[Epsilon]^4 + 
      208*m^2*s^2*t*\[Epsilon]^4 + 75*m^4*s^2*t*\[Epsilon]^4 - 
      36*s^3*t*\[Epsilon]^4 - 21*m^2*s^3*t*\[Epsilon]^4 + 
      26*m^4*s^3*t*\[Epsilon]^4 + 960*m^4*t^2*\[Epsilon]^4 + 
      440*m^2*s*t^2*\[Epsilon]^4 - 456*m^4*s*t^2*\[Epsilon]^4 - 
      90*s^2*t^2*\[Epsilon]^4 - 294*m^2*s^2*t^2*\[Epsilon]^4 + 
      57*m^4*s^2*t^2*\[Epsilon]^4 + 54*s^3*t^2*\[Epsilon]^4 + 
      9*m^2*s^3*t^2*\[Epsilon]^4 + m^4*s^3*t^2*\[Epsilon]^4 - 
      960*m^4*t^3*\[Epsilon]^4 - 440*m^2*s*t^3*\[Epsilon]^4 + 
      400*m^4*s*t^3*\[Epsilon]^4 + 90*s^2*t^3*\[Epsilon]^4 + 
      184*m^2*s^2*t^3*\[Epsilon]^4 - 47*m^4*s^2*t^3*\[Epsilon]^4 - 
      36*s^3*t^3*\[Epsilon]^4 + m^2*s^3*t^3*\[Epsilon]^4 + 
      480*m^4*t^4*\[Epsilon]^4 + 220*m^2*s*t^4*\[Epsilon]^4 - 
      124*m^4*s*t^4*\[Epsilon]^4 - 45*s^2*t^4*\[Epsilon]^4 - 
      43*m^2*s^2*t^4*\[Epsilon]^4 + 9*s^3*t^4*\[Epsilon]^4 - 
      96*m^4*t^5*\[Epsilon]^4 - 44*m^2*s*t^5*\[Epsilon]^4 + 
      9*s^2*t^5*\[Epsilon]^4 - 432*m^4*\[Epsilon]^5 - 96*m^2*s*\[Epsilon]^5 + 
      300*m^4*s*\[Epsilon]^5 + 18*s^2*\[Epsilon]^5 + 
      102*m^2*s^2*\[Epsilon]^5 + 102*m^4*s^2*\[Epsilon]^5 - 
      18*s^3*\[Epsilon]^5 - 6*m^2*s^3*\[Epsilon]^5 - 
      18*m^4*s^3*\[Epsilon]^5 + 2160*m^4*t*\[Epsilon]^5 + 
      480*m^2*s*t*\[Epsilon]^5 - 1200*m^4*s*t*\[Epsilon]^5 - 
      90*s^2*t*\[Epsilon]^5 - 408*m^2*s^2*t*\[Epsilon]^5 - 
      90*m^4*s^2*t*\[Epsilon]^5 + 72*s^3*t*\[Epsilon]^5 + 
      18*m^2*s^3*t*\[Epsilon]^5 + 12*m^4*s^3*t*\[Epsilon]^5 - 
      4320*m^4*t^2*\[Epsilon]^5 - 960*m^2*s*t^2*\[Epsilon]^5 + 
      1800*m^4*s*t^2*\[Epsilon]^5 + 180*s^2*t^2*\[Epsilon]^5 + 
      612*m^2*s^2*t^2*\[Epsilon]^5 - 126*m^4*s^2*t^2*\[Epsilon]^5 - 
      108*s^3*t^2*\[Epsilon]^5 - 18*m^2*s^3*t^2*\[Epsilon]^5 + 
      6*m^4*s^3*t^2*\[Epsilon]^5 + 4320*m^4*t^3*\[Epsilon]^5 + 
      960*m^2*s*t^3*\[Epsilon]^5 - 1200*m^4*s*t^3*\[Epsilon]^5 - 
      180*s^2*t^3*\[Epsilon]^5 - 408*m^2*s^2*t^3*\[Epsilon]^5 + 
      114*m^4*s^2*t^3*\[Epsilon]^5 + 72*s^3*t^3*\[Epsilon]^5 + 
      6*m^2*s^3*t^3*\[Epsilon]^5 - 2160*m^4*t^4*\[Epsilon]^5 - 
      480*m^2*s*t^4*\[Epsilon]^5 + 300*m^4*s*t^4*\[Epsilon]^5 + 
      90*s^2*t^4*\[Epsilon]^5 + 102*m^2*s^2*t^4*\[Epsilon]^5 - 
      18*s^3*t^4*\[Epsilon]^5 + 432*m^4*t^5*\[Epsilon]^5 + 
      96*m^2*s*t^5*\[Epsilon]^5 - 18*s^2*t^5*\[Epsilon]^5)*J[29])/
    (4*m^6*(4*m^2 - s)*(-1 + t)^5*(-1 + s + t)*(-1 - 3*\[Epsilon] + 
      14*\[Epsilon]^2 + 48*\[Epsilon]^3 + 32*\[Epsilon]^4)) + 
   (\[Epsilon]*J[33])/(m^2*(4*m^2 - s)*(1 + \[Epsilon])) - 
   (\[Epsilon]*J[34])/(m^2*(4*m^2 - s)*(1 + \[Epsilon])) + 
   (6*(-1 + s + t)*\[Epsilon]^2*J[35])/(m^2*(4*m^2 - s)*s*(-1 + t)*
     (1 + \[Epsilon])) + ((-1 + 3*t - 3*t^2 + t^3 - 11*\[Epsilon] + 
      5*s*\[Epsilon] + 2*s^2*\[Epsilon] + 33*t*\[Epsilon] - 
      15*s*t*\[Epsilon] + 3*s^2*t*\[Epsilon] - 33*t^2*\[Epsilon] + 
      10*s*t^2*\[Epsilon] + 11*t^3*\[Epsilon])*J[36])/
    (m^2*(4*m^2 - s)*s*(-1 + t)^2*(-1 + s + t)*(1 + \[Epsilon])) + 
   ((s - s*t^2 + 2*\[Epsilon] + 5*s*\[Epsilon] + 2*s^2*\[Epsilon] - 
      s^3*\[Epsilon] - 6*t*\[Epsilon] + 4*s*t*\[Epsilon] - 
      4*s^2*t*\[Epsilon] + 6*t^2*\[Epsilon] - 9*s*t^2*\[Epsilon] - 
      2*t^3*\[Epsilon])*J[37])/(m^2*(4*m^2 - s)*s*(-1 + t)^2*(-1 + s + t)*
     (1 + \[Epsilon])) + ((s - s*t^2 + 2*\[Epsilon] + 4*s*\[Epsilon] + 
      2*s^2*\[Epsilon] - 6*t*\[Epsilon] + 7*s*t*\[Epsilon] - 
      5*s^2*t*\[Epsilon] + 6*t^2*\[Epsilon] - 12*s*t^2*\[Epsilon] + 
      s^2*t^2*\[Epsilon] - 2*t^3*\[Epsilon] + s*t^3*\[Epsilon])*J[38])/
    (m^2*(4*m^2 - s)*s*(-1 + t)^2*(-1 + s + t)*(1 + \[Epsilon])) - 
   (4*s*\[Epsilon]*J[39])/(m^2*(4*m^2 - s)*(-1 + t)^2*(1 + \[Epsilon])) + 
   (4*J[49])/(4*m^2 - s), j[1, 2, 1, 0, 1, 1, 1, 1, 0] -> 
  ((72*m^2*t^2 - 12*s*t^2 - 84*m^2*s*t^2 + 12*s^2*t^2 + 12*m^2*s^2*t^2 - 
      512*m^2*t^3 + 84*s*t^3 + 656*m^2*s*t^3 - 96*s^2*t^3 - 228*m^2*s^2*t^3 + 
      24*s^3*t^3 + 24*m^2*s^3*t^3 + 1568*m^2*t^4 - 252*s*t^4 - 
      2044*m^2*s*t^4 + 300*s^2*t^4 + 880*m^2*s^2*t^4 - 108*s^3*t^4 - 
      156*m^2*s^3*t^4 + 12*s^4*t^4 + 12*m^2*s^4*t^4 - 2688*m^2*t^5 + 
      420*s*t^5 + 3320*m^2*s*t^5 - 480*s^2*t^5 - 1416*m^2*s^2*t^5 + 
      180*s^3*t^5 + 248*m^2*s^3*t^5 - 24*s^4*t^5 - 12*m^2*s^4*t^5 + 
      2800*m^2*t^6 - 420*s*t^6 - 3020*m^2*s*t^6 + 420*s^2*t^6 + 
      1068*m^2*s^2*t^6 - 132*s^3*t^6 - 124*m^2*s^3*t^6 + 12*s^4*t^6 - 
      1792*m^2*t^7 + 252*s*t^7 + 1504*m^2*s*t^7 - 192*s^2*t^7 - 
      340*m^2*s^2*t^7 + 36*s^3*t^7 + 8*m^2*s^3*t^7 + 672*m^2*t^8 - 84*s*t^8 - 
      356*m^2*s*t^8 + 36*s^2*t^8 + 24*m^2*s^2*t^8 - 128*m^2*t^9 + 12*s*t^9 + 
      24*m^2*s*t^9 + 8*m^2*t^10 + 4*s^2*\[Epsilon] + 4*m^2*s^2*\[Epsilon] - 
      4*s^3*\[Epsilon] - 4*m^2*s^3*\[Epsilon] - 8*m^2*t*\[Epsilon] - 
      16*s^2*t*\[Epsilon] - 12*m^2*s^2*t*\[Epsilon] + 12*s^3*t*\[Epsilon] + 
      8*m^2*s^3*t*\[Epsilon] + 216*m^2*t^2*\[Epsilon] - 88*s*t^2*\[Epsilon] - 
      280*m^2*s*t^2*\[Epsilon] + 88*s^2*t^2*\[Epsilon] + 
      76*m^2*s^2*t^2*\[Epsilon] + 22*s^3*t^2*\[Epsilon] + 
      30*m^2*s^3*t^2*\[Epsilon] - 14*s^4*t^2*\[Epsilon] - 
      14*m^2*s^4*t^2*\[Epsilon] + 4*s^5*t^2*\[Epsilon] + 
      4*m^2*s^5*t^2*\[Epsilon] - 1360*m^2*t^3*\[Epsilon] + 
      656*s*t^3*\[Epsilon] + 2072*m^2*s*t^3*\[Epsilon] - 
      624*s^2*t^3*\[Epsilon] - 908*m^2*s^2*t^3*\[Epsilon] + 
      24*s^3*t^3*\[Epsilon] + 54*m^2*s^3*t^3*\[Epsilon] + 
      44*s^4*t^3*\[Epsilon] + 30*m^2*s^4*t^3*\[Epsilon] - 
      6*s^5*t^3*\[Epsilon] - 2*m^2*s^5*t^3*\[Epsilon] + 
      4128*m^2*t^4*\[Epsilon] - 2128*s*t^4*\[Epsilon] - 
      6392*m^2*s*t^4*\[Epsilon] + 2192*s^2*t^4*\[Epsilon] + 
      3332*m^2*s^2*t^4*\[Epsilon] - 574*s^3*t^4*\[Epsilon] - 
      696*m^2*s^3*t^4*\[Epsilon] + 44*s^4*t^4*\[Epsilon] + 
      74*m^2*s^4*t^4*\[Epsilon] - 6*s^5*t^4*\[Epsilon] - 
      8*m^2*s^5*t^4*\[Epsilon] - 7280*m^2*t^5*\[Epsilon] + 
      3920*s*t^5*\[Epsilon] + 10648*m^2*s*t^5*\[Epsilon] - 
      4064*s^2*t^5*\[Epsilon] - 5492*m^2*s^2*t^5*\[Epsilon] + 
      1372*s^3*t^5*\[Epsilon] + 1252*m^2*s^3*t^5*\[Epsilon] - 
      208*s^4*t^5*\[Epsilon] - 134*m^2*s^4*t^5*\[Epsilon] + 
      14*s^5*t^5*\[Epsilon] + 6*m^2*s^5*t^5*\[Epsilon] + 
      7952*m^2*t^6*\[Epsilon] - 4480*s*t^6*\[Epsilon] - 
      10280*m^2*s*t^6*\[Epsilon] + 4296*s^2*t^6*\[Epsilon] + 
      4548*m^2*s^2*t^6*\[Epsilon] - 1382*s^3*t^6*\[Epsilon] - 
      802*m^2*s^3*t^6*\[Epsilon] + 178*s^4*t^6*\[Epsilon] + 
      44*m^2*s^4*t^6*\[Epsilon] - 6*s^5*t^6*\[Epsilon] - 
      5376*m^2*t^7*\[Epsilon] + 3248*s*t^7*\[Epsilon] + 
      5640*m^2*s*t^7*\[Epsilon] - 2608*s^2*t^7*\[Epsilon] - 
      1796*m^2*s^2*t^7*\[Epsilon] + 640*s^3*t^7*\[Epsilon] + 
      158*m^2*s^3*t^7*\[Epsilon] - 44*s^4*t^7*\[Epsilon] + 
      2080*m^2*t^8*\[Epsilon] - 1456*s*t^8*\[Epsilon] - 
      1512*m^2*s*t^8*\[Epsilon] + 844*s^2*t^8*\[Epsilon] + 
      232*m^2*s^2*t^8*\[Epsilon] - 110*s^3*t^8*\[Epsilon] - 
      328*m^2*t^9*\[Epsilon] + 368*s*t^9*\[Epsilon] + 
      72*m^2*s*t^9*\[Epsilon] - 112*s^2*t^9*\[Epsilon] + 
      16*m^2*s^2*t^9*\[Epsilon] - 40*m^2*t^10*\[Epsilon] - 
      40*s*t^10*\[Epsilon] + 32*m^2*s*t^10*\[Epsilon] + 
      16*m^2*t^11*\[Epsilon] + 8*s*\[Epsilon]^2 + 8*m^2*s*\[Epsilon]^2 + 
      12*s^2*\[Epsilon]^2 + 12*m^2*s^2*\[Epsilon]^2 - 20*s^3*\[Epsilon]^2 - 
      20*m^2*s^3*\[Epsilon]^2 - 104*m^2*t*\[Epsilon]^2 - 
      44*s*t*\[Epsilon]^2 + 12*m^2*s*t*\[Epsilon]^2 - 82*s^2*t*\[Epsilon]^2 - 
      62*m^2*s^2*t*\[Epsilon]^2 + 105*s^3*t*\[Epsilon]^2 + 
      85*m^2*s^3*t*\[Epsilon]^2 - 7*s^4*t*\[Epsilon]^2 - 
      7*m^2*s^4*t*\[Epsilon]^2 + 64*t^2*\[Epsilon]^2 - 
      1712*m^2*t^2*\[Epsilon]^2 + 224*s*t^2*\[Epsilon]^2 + 
      2132*m^2*s*t^2*\[Epsilon]^2 + 34*s^2*t^2*\[Epsilon]^2 - 
      204*m^2*s^2*t^2*\[Epsilon]^2 - 184*s^3*t^2*\[Epsilon]^2 - 
      83*m^2*s^3*t^2*\[Epsilon]^2 - 32*s^4*t^2*\[Epsilon]^2 - 
      39*m^2*s^4*t^2*\[Epsilon]^2 + 21*s^5*t^2*\[Epsilon]^2 + 
      21*m^2*s^5*t^2*\[Epsilon]^2 - 576*t^3*\[Epsilon]^2 + 
      13776*m^2*t^3*\[Epsilon]^2 - 572*s*t^3*\[Epsilon]^2 - 
      17176*m^2*s*t^3*\[Epsilon]^2 + 984*s^2*t^3*\[Epsilon]^2 + 
      6260*m^2*s^2*t^3*\[Epsilon]^2 - 454*s^3*t^3*\[Epsilon]^2 - 
      1001*m^2*s^3*t^3*\[Epsilon]^2 + 169*s^4*t^3*\[Epsilon]^2 + 
      138*m^2*s^4*t^3*\[Epsilon]^2 - 45*s^5*t^3*\[Epsilon]^2 - 
      24*m^2*s^5*t^3*\[Epsilon]^2 + 2304*t^4*\[Epsilon]^2 - 
      39776*m^2*t^4*\[Epsilon]^2 - 252*s*t^4*\[Epsilon]^2 + 
      49756*m^2*s*t^4*\[Epsilon]^2 - 2548*s^2*t^4*\[Epsilon]^2 - 
      21992*m^2*s^2*t^4*\[Epsilon]^2 + 2052*s^3*t^4*\[Epsilon]^2 + 
      4675*m^2*s^3*t^4*\[Epsilon]^2 - 510*s^4*t^4*\[Epsilon]^2 - 
      612*m^2*s^4*t^4*\[Epsilon]^2 + 16*s^5*t^4*\[Epsilon]^2 - 
      8*m^2*s^5*t^4*\[Epsilon]^2 - 5376*t^5*\[Epsilon]^2 + 
      58352*m^2*t^5*\[Epsilon]^2 + 4508*s*t^5*\[Epsilon]^2 - 
      67608*m^2*s*t^5*\[Epsilon]^2 + 1028*s^2*t^5*\[Epsilon]^2 + 
      28268*m^2*s^2*t^5*\[Epsilon]^2 - 2088*s^3*t^5*\[Epsilon]^2 - 
      5061*m^2*s^3*t^5*\[Epsilon]^2 + 483*s^4*t^5*\[Epsilon]^2 + 
      47*m^2*s^4*t^5*\[Epsilon]^2 + 12*s^5*t^5*\[Epsilon]^2 + 
      4*m^2*s^5*t^5*\[Epsilon]^2 + 8064*t^6*\[Epsilon]^2 - 
      44352*m^2*t^6*\[Epsilon]^2 - 10556*s*t^6*\[Epsilon]^2 + 
      40428*m^2*s*t^6*\[Epsilon]^2 + 4072*s^2*t^6*\[Epsilon]^2 - 
      11404*m^2*s^2*t^6*\[Epsilon]^2 - 380*s^3*t^6*\[Epsilon]^2 + 
      671*m^2*s^3*t^6*\[Epsilon]^2 + 80*s^4*t^6*\[Epsilon]^2 - 
      65*m^2*s^4*t^6*\[Epsilon]^2 + 3*s^5*t^6*\[Epsilon]^2 + 
      7*m^2*s^5*t^6*\[Epsilon]^2 - 8064*t^7*\[Epsilon]^2 + 
      11872*m^2*t^7*\[Epsilon]^2 + 12396*s*t^7*\[Epsilon]^2 - 
      952*m^2*s*t^7*\[Epsilon]^2 - 6504*s^2*t^7*\[Epsilon]^2 - 
      3788*m^2*s^2*t^7*\[Epsilon]^2 + 1602*s^3*t^7*\[Epsilon]^2 + 
      721*m^2*s^3*t^7*\[Epsilon]^2 - 173*s^4*t^7*\[Epsilon]^2 + 
      26*m^2*s^4*t^7*\[Epsilon]^2 - 7*s^5*t^7*\[Epsilon]^2 + 
      5376*t^8*\[Epsilon]^2 + 5984*m^2*t^8*\[Epsilon]^2 - 
      8188*s*t^8*\[Epsilon]^2 - 9764*m^2*s*t^8*\[Epsilon]^2 + 
      3816*s^2*t^8*\[Epsilon]^2 + 2932*m^2*s^2*t^8*\[Epsilon]^2 - 
      620*s^3*t^8*\[Epsilon]^2 + 13*m^2*s^3*t^8*\[Epsilon]^2 - 
      10*s^4*t^8*\[Epsilon]^2 - 2304*t^9*\[Epsilon]^2 - 
      5064*m^2*t^9*\[Epsilon]^2 + 2912*s*t^9*\[Epsilon]^2 + 
      3164*m^2*s*t^9*\[Epsilon]^2 - 802*s^2*t^9*\[Epsilon]^2 - 
      22*m^2*s^2*t^9*\[Epsilon]^2 - 13*s^3*t^9*\[Epsilon]^2 + 
      576*t^10*\[Epsilon]^2 + 1008*m^2*t^10*\[Epsilon]^2 - 
      436*s*t^10*\[Epsilon]^2 - 10*s^2*t^10*\[Epsilon]^2 - 
      64*t^11*\[Epsilon]^2 + 16*m^2*t^11*\[Epsilon]^2 + 28*s*\[Epsilon]^3 + 
      28*m^2*s*\[Epsilon]^3 - 21*s^2*\[Epsilon]^3 - 21*m^2*s^2*\[Epsilon]^3 - 
      7*s^3*\[Epsilon]^3 - 7*m^2*s^3*\[Epsilon]^3 - 88*m^2*t*\[Epsilon]^3 - 
      220*s*t*\[Epsilon]^3 - 96*m^2*s*t*\[Epsilon]^3 + 2*s^2*t*\[Epsilon]^3 - 
      3*m^2*s^2*t*\[Epsilon]^3 + 209*s^3*t*\[Epsilon]^3 + 
      202*m^2*s^3*t*\[Epsilon]^3 - 26*s^4*t*\[Epsilon]^3 - 
      26*m^2*s^4*t*\[Epsilon]^3 + 128*t^2*\[Epsilon]^3 - 
      2568*m^2*t^2*\[Epsilon]^3 + 1708*s*t^2*\[Epsilon]^3 + 
      4188*m^2*s*t^2*\[Epsilon]^3 - 489*s^2*t^2*\[Epsilon]^3 - 
      844*m^2*s^2*t^2*\[Epsilon]^3 - 1204*s^3*t^2*\[Epsilon]^3 - 
      970*m^2*s^3*t^2*\[Epsilon]^3 + 199*s^4*t^2*\[Epsilon]^3 + 
      173*m^2*s^4*t^2*\[Epsilon]^3 + 7*s^5*t^2*\[Epsilon]^3 + 
      7*m^2*s^5*t^2*\[Epsilon]^3 - 1152*t^3*\[Epsilon]^3 + 
      19696*m^2*t^3*\[Epsilon]^3 - 7924*s*t^3*\[Epsilon]^3 - 
      31224*m^2*s*t^3*\[Epsilon]^3 + 6224*s^2*t^3*\[Epsilon]^3 + 
      14572*m^2*s^2*t^3*\[Epsilon]^3 + 742*s^3*t^3*\[Epsilon]^3 - 
      1156*m^2*s^3*t^3*\[Epsilon]^3 - 368*s^4*t^3*\[Epsilon]^3 - 
      179*m^2*s^4*t^3*\[Epsilon]^3 - 53*s^5*t^3*\[Epsilon]^3 - 
      46*m^2*s^5*t^3*\[Epsilon]^3 + 4608*t^4*\[Epsilon]^3 - 
      58464*m^2*t^4*\[Epsilon]^3 + 20208*s*t^4*\[Epsilon]^3 + 
      93208*m^2*s*t^4*\[Epsilon]^3 - 22594*s^2*t^4*\[Epsilon]^3 - 
      53094*m^2*s^2*t^4*\[Epsilon]^3 + 6826*s^3*t^4*\[Epsilon]^3 + 
      13510*m^2*s^3*t^4*\[Epsilon]^3 - 1285*s^4*t^4*\[Epsilon]^3 - 
      1944*m^2*s^4*t^4*\[Epsilon]^3 + 192*s^5*t^4*\[Epsilon]^3 + 
      146*m^2*s^5*t^4*\[Epsilon]^3 - 10752*t^5*\[Epsilon]^3 + 
      91952*m^2*t^5*\[Epsilon]^3 - 29792*s*t^5*\[Epsilon]^3 - 
      140840*m^2*s*t^5*\[Epsilon]^3 + 39188*s^2*t^5*\[Epsilon]^3 + 
      80854*m^2*s^2*t^5*\[Epsilon]^3 - 16692*s^3*t^5*\[Epsilon]^3 - 
      22414*m^2*s^3*t^5*\[Epsilon]^3 + 3638*s^4*t^5*\[Epsilon]^3 + 
      3070*m^2*s^4*t^5*\[Epsilon]^3 - 296*s^5*t^5*\[Epsilon]^3 - 
      150*m^2*s^5*t^5*\[Epsilon]^3 + 16128*t^6*\[Epsilon]^3 - 
      81200*m^2*t^6*\[Epsilon]^3 + 25424*s*t^6*\[Epsilon]^3 + 
      111976*m^2*s*t^6*\[Epsilon]^3 - 36482*s^2*t^6*\[Epsilon]^3 - 
      56348*m^2*s^2*t^6*\[Epsilon]^3 + 15580*s^3*t^6*\[Epsilon]^3 + 
      12718*m^2*s^3*t^6*\[Epsilon]^3 - 2851*s^4*t^6*\[Epsilon]^3 - 
      1189*m^2*s^4*t^6*\[Epsilon]^3 + 193*s^5*t^6*\[Epsilon]^3 + 
      43*m^2*s^5*t^6*\[Epsilon]^3 - 16128*t^7*\[Epsilon]^3 + 
      36288*m^2*t^7*\[Epsilon]^3 - 11088*s*t^7*\[Epsilon]^3 - 
      40648*m^2*s*t^7*\[Epsilon]^3 + 17824*s^2*t^7*\[Epsilon]^3 + 
      14844*m^2*s^2*t^7*\[Epsilon]^3 - 6294*s^3*t^7*\[Epsilon]^3 - 
      1992*m^2*s^3*t^7*\[Epsilon]^3 + 756*s^4*t^7*\[Epsilon]^3 + 
      95*m^2*s^4*t^7*\[Epsilon]^3 - 43*s^5*t^7*\[Epsilon]^3 + 
      10752*t^8*\[Epsilon]^3 - 2656*m^2*t^8*\[Epsilon]^3 + 
      724*s*t^8*\[Epsilon]^3 + 1004*m^2*s*t^8*\[Epsilon]^3 - 
      3689*s^2*t^8*\[Epsilon]^3 + 99*m^2*s^2*t^8*\[Epsilon]^3 + 
      853*s^3*t^8*\[Epsilon]^3 + 109*m^2*s^3*t^8*\[Epsilon]^3 - 
      63*s^4*t^8*\[Epsilon]^3 - 4608*t^9*\[Epsilon]^3 - 
      4376*m^2*t^9*\[Epsilon]^3 + 1372*s*t^9*\[Epsilon]^3 + 
      2632*m^2*s*t^9*\[Epsilon]^3 - 6*s^2*t^9*\[Epsilon]^3 - 
      59*m^2*s^2*t^9*\[Epsilon]^3 - 13*s^3*t^9*\[Epsilon]^3 + 
      1152*t^10*\[Epsilon]^3 + 1528*m^2*t^10*\[Epsilon]^3 - 
      476*s*t^10*\[Epsilon]^3 - 228*m^2*s*t^10*\[Epsilon]^3 + 
      43*s^2*t^10*\[Epsilon]^3 - 128*t^11*\[Epsilon]^3 - 
      112*m^2*t^11*\[Epsilon]^3 + 36*s*t^11*\[Epsilon]^3 - 
      28*s*\[Epsilon]^4 - 28*m^2*s*\[Epsilon]^4 - 15*s^2*\[Epsilon]^4 - 
      15*m^2*s^2*\[Epsilon]^4 + 43*s^3*\[Epsilon]^4 + 
      43*m^2*s^3*\[Epsilon]^4 + 1000*m^2*t*\[Epsilon]^4 - 
      32*s*t*\[Epsilon]^4 - 588*m^2*s*t*\[Epsilon]^4 + 
      284*s^2*t*\[Epsilon]^4 + 181*m^2*s^2*t*\[Epsilon]^4 - 
      201*s^3*t*\[Epsilon]^4 - 158*m^2*s^3*t*\[Epsilon]^4 + 
      20*s^4*t*\[Epsilon]^4 + 20*m^2*s^4*t*\[Epsilon]^4 - 
      704*t^2*\[Epsilon]^4 + 11384*m^2*t^2*\[Epsilon]^4 - 
      320*s*t^2*\[Epsilon]^4 - 14012*m^2*s*t^2*\[Epsilon]^4 + 
      495*s^2*t^2*\[Epsilon]^4 + 2740*m^2*s^2*t^2*\[Epsilon]^4 + 
      212*s^3*t^2*\[Epsilon]^4 - 122*m^2*s^3*t^2*\[Epsilon]^4 + 
      273*s^4*t^2*\[Epsilon]^4 + 293*m^2*s^4*t^2*\[Epsilon]^4 - 
      57*s^5*t^2*\[Epsilon]^4 - 57*m^2*s^5*t^2*\[Epsilon]^4 + 
      6336*t^3*\[Epsilon]^4 - 96464*m^2*t^3*\[Epsilon]^4 + 
      1668*s*t^3*\[Epsilon]^4 + 125128*m^2*s*t^3*\[Epsilon]^4 - 
      9696*s^2*t^3*\[Epsilon]^4 - 54244*m^2*s^2*t^3*\[Epsilon]^4 + 
      4998*s^3*t^3*\[Epsilon]^4 + 10236*m^2*s^3*t^3*\[Epsilon]^4 - 
      1112*s^4*t^3*\[Epsilon]^4 - 907*m^2*s^4*t^3*\[Epsilon]^4 + 
      161*s^5*t^3*\[Epsilon]^4 + 104*m^2*s^5*t^3*\[Epsilon]^4 - 
      25344*t^4*\[Epsilon]^4 + 272576*m^2*t^4*\[Epsilon]^4 + 
      5768*s*t^4*\[Epsilon]^4 - 362352*m^2*s*t^4*\[Epsilon]^4 + 
      25178*s^2*t^4*\[Epsilon]^4 + 184006*m^2*s^2*t^4*\[Epsilon]^4 - 
      17766*s^3*t^4*\[Epsilon]^4 - 44730*m^2*s^3*t^4*\[Epsilon]^4 + 
      3471*s^4*t^4*\[Epsilon]^4 + 5332*m^2*s^4*t^4*\[Epsilon]^4 + 
      104*m^2*s^5*t^4*\[Epsilon]^4 + 59136*t^5*\[Epsilon]^4 - 
      373296*m^2*t^5*\[Epsilon]^4 - 40544*s*t^5*\[Epsilon]^4 + 
      470032*m^2*s*t^5*\[Epsilon]^4 - 16040*s^2*t^5*\[Epsilon]^4 - 
      230570*m^2*s^2*t^5*\[Epsilon]^4 + 17564*s^3*t^5*\[Epsilon]^4 + 
      50530*m^2*s^3*t^5*\[Epsilon]^4 - 2660*s^4*t^5*\[Epsilon]^4 - 
      1696*m^2*s^4*t^5*\[Epsilon]^4 - 268*s^5*t^5*\[Epsilon]^4 - 
      164*m^2*s^5*t^5*\[Epsilon]^4 - 88704*t^6*\[Epsilon]^4 + 
      231280*m^2*t^6*\[Epsilon]^4 + 90048*s*t^6*\[Epsilon]^4 - 
      233552*m^2*s*t^6*\[Epsilon]^4 - 25394*s^2*t^6*\[Epsilon]^4 + 
      85844*m^2*s^2*t^6*\[Epsilon]^4 + 3588*s^3*t^6*\[Epsilon]^4 - 
      10506*m^2*s^3*t^6*\[Epsilon]^4 - 2161*s^4*t^6*\[Epsilon]^4 + 
      687*m^2*s^4*t^6*\[Epsilon]^4 + 177*s^5*t^6*\[Epsilon]^4 + 
      13*m^2*s^5*t^6*\[Epsilon]^4 + 88704*t^7*\[Epsilon]^4 + 
      10976*m^2*t^7*\[Epsilon]^4 - 104440*s*t^7*\[Epsilon]^4 - 
      61128*m^2*s*t^7*\[Epsilon]^4 + 48000*s^2*t^7*\[Epsilon]^4 + 
      37420*m^2*s^2*t^7*\[Epsilon]^4 - 13830*s^3*t^7*\[Epsilon]^4 - 
      4928*m^2*s^3*t^7*\[Epsilon]^4 + 2200*s^4*t^7*\[Epsilon]^4 - 
      145*m^2*s^4*t^7*\[Epsilon]^4 - 13*s^5*t^7*\[Epsilon]^4 - 
      59136*t^8*\[Epsilon]^4 - 105216*m^2*t^8*\[Epsilon]^4 + 
      68212*s*t^8*\[Epsilon]^4 + 106732*m^2*s*t^8*\[Epsilon]^4 - 
      28699*s^2*t^8*\[Epsilon]^4 - 25151*m^2*s^2*t^8*\[Epsilon]^4 + 
      5219*s^3*t^8*\[Epsilon]^4 - 365*m^2*s^3*t^8*\[Epsilon]^4 - 
      31*s^4*t^8*\[Epsilon]^4 + 25344*t^9*\[Epsilon]^4 + 
      58504*m^2*t^9*\[Epsilon]^4 - 23648*s*t^9*\[Epsilon]^4 - 
      30148*m^2*s*t^9*\[Epsilon]^4 + 5612*s^2*t^9*\[Epsilon]^4 - 
      211*m^2*s^2*t^9*\[Epsilon]^4 + 173*s^3*t^9*\[Epsilon]^4 - 
      6336*t^10*\[Epsilon]^4 - 10664*m^2*t^10*\[Epsilon]^4 + 
      3232*s*t^10*\[Epsilon]^4 - 84*m^2*s*t^10*\[Epsilon]^4 + 
      275*s^2*t^10*\[Epsilon]^4 + 704*t^11*\[Epsilon]^4 - 
      80*m^2*t^11*\[Epsilon]^4 + 84*s*t^11*\[Epsilon]^4 - 44*s*\[Epsilon]^5 - 
      44*m^2*s*\[Epsilon]^5 + 21*s^2*\[Epsilon]^5 + 21*m^2*s^2*\[Epsilon]^5 + 
      23*s^3*\[Epsilon]^5 + 23*m^2*s^3*\[Epsilon]^5 + 
      128*m^2*t*\[Epsilon]^5 + 596*s*t*\[Epsilon]^5 + 
      360*m^2*s*t*\[Epsilon]^5 - 94*s^2*t*\[Epsilon]^5 - 
      105*m^2*s^2*t*\[Epsilon]^5 - 481*s^3*t*\[Epsilon]^5 - 
      458*m^2*s^3*t*\[Epsilon]^5 + 46*s^4*t*\[Epsilon]^5 + 
      46*m^2*s^4*t*\[Epsilon]^5 - 256*t^2*\[Epsilon]^5 + 
      3200*m^2*t^2*\[Epsilon]^5 - 4948*s*t^2*\[Epsilon]^5 - 
      7148*m^2*s*t^2*\[Epsilon]^5 + 2209*s^2*t^2*\[Epsilon]^5 + 
      2296*m^2*s^2*t^2*\[Epsilon]^5 + 2678*s^3*t^2*\[Epsilon]^5 + 
      2156*m^2*s^3*t^2*\[Epsilon]^5 - 613*s^4*t^2*\[Epsilon]^5 - 
      567*m^2*s^4*t^2*\[Epsilon]^5 - 11*s^5*t^2*\[Epsilon]^5 - 
      11*m^2*s^5*t^2*\[Epsilon]^5 + 2304*t^3*\[Epsilon]^5 - 
      25440*m^2*t^3*\[Epsilon]^5 + 21228*s*t^3*\[Epsilon]^5 + 
      47584*m^2*s*t^3*\[Epsilon]^5 - 16384*s^2*t^3*\[Epsilon]^5 - 
      24584*m^2*s^2*t^3*\[Epsilon]^5 - 2286*s^3*t^3*\[Epsilon]^5 + 
      702*m^2*s^3*t^3*\[Epsilon]^5 + 1324*s^4*t^3*\[Epsilon]^5 + 
      725*m^2*s^4*t^3*\[Epsilon]^5 + 95*s^5*t^3*\[Epsilon]^5 + 
      84*m^2*s^5*t^3*\[Epsilon]^5 - 9216*t^4*\[Epsilon]^5 + 
      77504*m^2*t^4*\[Epsilon]^5 - 50648*s*t^4*\[Epsilon]^5 - 
      139384*m^2*s*t^4*\[Epsilon]^5 + 51074*s^2*t^4*\[Epsilon]^5 + 
      84666*m^2*s^2*t^4*\[Epsilon]^5 - 12524*s^3*t^4*\[Epsilon]^5 - 
      21742*m^2*s^3*t^4*\[Epsilon]^5 + 2417*s^4*t^4*\[Epsilon]^5 + 
      3590*m^2*s^4*t^4*\[Epsilon]^5 - 482*s^5*t^4*\[Epsilon]^5 - 
      398*m^2*s^5*t^4*\[Epsilon]^5 + 21504*t^5*\[Epsilon]^5 - 
      125888*m^2*t^5*\[Epsilon]^5 + 70952*s*t^5*\[Epsilon]^5 + 
      213168*m^2*s*t^5*\[Epsilon]^5 - 82668*s^2*t^5*\[Epsilon]^5 - 
      129490*m^2*s^2*t^5*\[Epsilon]^5 + 33472*s^3*t^5*\[Epsilon]^5 + 
      39346*m^2*s^3*t^5*\[Epsilon]^5 - 8546*s^4*t^5*\[Epsilon]^5 - 
      7196*m^2*s^4*t^5*\[Epsilon]^5 + 890*s^5*t^5*\[Epsilon]^5 + 
      492*m^2*s^5*t^5*\[Epsilon]^5 - 32256*t^6*\[Epsilon]^5 + 
      116928*m^2*t^6*\[Epsilon]^5 - 57288*s*t^6*\[Epsilon]^5 - 
      176280*m^2*s*t^6*\[Epsilon]^5 + 73474*s^2*t^6*\[Epsilon]^5 + 
      93328*m^2*s^2*t^6*\[Epsilon]^5 - 33094*s^3*t^6*\[Epsilon]^5 - 
      23700*m^2*s^3*t^6*\[Epsilon]^5 + 7565*s^4*t^6*\[Epsilon]^5 + 
      2673*m^2*s^4*t^6*\[Epsilon]^5 - 659*s^5*t^6*\[Epsilon]^5 - 
      167*m^2*s^5*t^6*\[Epsilon]^5 + 32256*t^7*\[Epsilon]^5 - 
      58240*m^2*t^7*\[Epsilon]^5 + 21688*s*t^7*\[Epsilon]^5 + 
      71008*m^2*s*t^7*\[Epsilon]^5 - 33584*s^2*t^7*\[Epsilon]^5 - 
      26976*m^2*s^2*t^7*\[Epsilon]^5 + 14382*s^3*t^7*\[Epsilon]^5 + 
      3930*m^2*s^3*t^7*\[Epsilon]^5 - 2424*s^4*t^7*\[Epsilon]^5 - 
      295*m^2*s^4*t^7*\[Epsilon]^5 + 167*s^5*t^7*\[Epsilon]^5 - 
      21504*t^8*\[Epsilon]^5 + 9280*m^2*t^8*\[Epsilon]^5 + 
      2372*s*t^8*\[Epsilon]^5 - 6364*m^2*s*t^8*\[Epsilon]^5 + 
      5129*s^2*t^8*\[Epsilon]^5 + 681*m^2*s^2*t^8*\[Epsilon]^5 - 
      2139*s^3*t^8*\[Epsilon]^5 - 257*m^2*s^3*t^8*\[Epsilon]^5 + 
      231*s^4*t^8*\[Epsilon]^5 + 9216*t^9*\[Epsilon]^5 + 
      4416*m^2*t^9*\[Epsilon]^5 - 5692*s*t^9*\[Epsilon]^5 - 
      3416*m^2*s*t^9*\[Epsilon]^5 + 1146*s^2*t^9*\[Epsilon]^5 + 
      163*m^2*s^2*t^9*\[Epsilon]^5 - 31*s^3*t^9*\[Epsilon]^5 - 
      2304*t^10*\[Epsilon]^5 - 2112*m^2*t^10*\[Epsilon]^5 + 
      2012*s*t^10*\[Epsilon]^5 + 516*m^2*s*t^10*\[Epsilon]^5 - 
      323*s^2*t^10*\[Epsilon]^5 + 256*t^11*\[Epsilon]^5 + 
      224*m^2*t^11*\[Epsilon]^5 - 228*s*t^11*\[Epsilon]^5 + 
      20*s*\[Epsilon]^6 + 20*m^2*s*\[Epsilon]^6 + 3*s^2*\[Epsilon]^6 + 
      3*m^2*s^2*\[Epsilon]^6 - 23*s^3*\[Epsilon]^6 - 
      23*m^2*s^3*\[Epsilon]^6 - 2336*m^2*t*\[Epsilon]^6 + 
      4*s*t*\[Epsilon]^6 + 1368*m^2*s*t*\[Epsilon]^6 - 
      166*s^2*t*\[Epsilon]^6 + 61*m^2*s^2*t*\[Epsilon]^6 + 
      132*s^3*t*\[Epsilon]^6 + 109*m^2*s^3*t*\[Epsilon]^6 - 
      13*s^4*t*\[Epsilon]^6 - 13*m^2*s^4*t*\[Epsilon]^6 + 
      1792*t^2*\[Epsilon]^6 - 23520*m^2*t^2*\[Epsilon]^6 + 
      3516*s*t^2*\[Epsilon]^6 + 31188*m^2*s*t^2*\[Epsilon]^6 - 
      4729*s^2*t^2*\[Epsilon]^6 - 8956*m^2*s^2*t^2*\[Epsilon]^6 - 
      388*s^3*t^2*\[Epsilon]^6 + 169*m^2*s^3*t^2*\[Epsilon]^6 - 
      145*s^4*t^2*\[Epsilon]^6 - 158*m^2*s^4*t^2*\[Epsilon]^6 + 
      36*s^5*t^2*\[Epsilon]^6 + 36*m^2*s^5*t^2*\[Epsilon]^6 - 
      16128*t^3*\[Epsilon]^6 + 204352*m^2*t^3*\[Epsilon]^6 - 
      17428*s*t^3*\[Epsilon]^6 - 276800*m^2*s*t^3*\[Epsilon]^6 + 
      36456*s^2*t^3*\[Epsilon]^6 + 129356*m^2*s^2*t^3*\[Epsilon]^6 - 
      11432*s^3*t^3*\[Epsilon]^6 - 22975*m^2*s^3*t^3*\[Epsilon]^6 + 
      1051*s^4*t^3*\[Epsilon]^6 + 1117*m^2*s^4*t^3*\[Epsilon]^6 - 
      200*s^5*t^3*\[Epsilon]^6 - 164*m^2*s^5*t^3*\[Epsilon]^6 + 
      64512*t^4*\[Epsilon]^6 - 575744*m^2*t^4*\[Epsilon]^6 + 
      18952*s*t^4*\[Epsilon]^6 + 796872*m^2*s*t^4*\[Epsilon]^6 - 
      89818*s^2*t^4*\[Epsilon]^6 - 425166*m^2*s^2*t^4*\[Epsilon]^6 + 
      44982*s^3*t^4*\[Epsilon]^6 + 105527*m^2*s^3*t^4*\[Epsilon]^6 - 
      7905*s^4*t^4*\[Epsilon]^6 - 12868*m^2*s^4*t^4*\[Epsilon]^6 + 
      152*s^5*t^4*\[Epsilon]^6 - 12*m^2*s^5*t^4*\[Epsilon]^6 - 
      150528*t^5*\[Epsilon]^6 + 774592*m^2*t^5*\[Epsilon]^6 + 
      49896*s*t^5*\[Epsilon]^6 - 1022160*m^2*s*t^5*\[Epsilon]^6 + 
      79308*s^2*t^5*\[Epsilon]^6 + 528798*m^2*s^2*t^5*\[Epsilon]^6 - 
      51920*s^3*t^5*\[Epsilon]^6 - 124569*m^2*s^3*t^5*\[Epsilon]^6 + 
      9521*s^4*t^5*\[Epsilon]^6 + 7853*m^2*s^4*t^5*\[Epsilon]^6 + 
      64*s^5*t^5*\[Epsilon]^6 + 52*m^2*s^5*t^5*\[Epsilon]^6 + 
      225792*t^6*\[Epsilon]^6 - 448448*m^2*t^6*\[Epsilon]^6 - 
      174664*s*t^6*\[Epsilon]^6 + 485992*m^2*s*t^6*\[Epsilon]^6 + 
      26086*s^2*t^6*\[Epsilon]^6 - 196540*m^2*s^2*t^6*\[Epsilon]^6 + 
      4220*s^3*t^6*\[Epsilon]^6 + 30371*m^2*s^3*t^6*\[Epsilon]^6 + 
      1205*s^4*t^6*\[Epsilon]^6 - 2590*m^2*s^4*t^6*\[Epsilon]^6 + 
      36*s^5*t^6*\[Epsilon]^6 + 88*m^2*s^5*t^6*\[Epsilon]^6 - 
      225792*t^7*\[Epsilon]^6 - 76160*m^2*t^7*\[Epsilon]^6 + 
      231064*s*t^7*\[Epsilon]^6 + 164352*m^2*s*t^7*\[Epsilon]^6 - 
      98616*s^2*t^7*\[Epsilon]^6 - 85588*m^2*s^2*t^7*\[Epsilon]^6 + 
      25800*s^3*t^7*\[Epsilon]^6 + 10283*m^2*s^3*t^7*\[Epsilon]^6 - 
      3647*s^4*t^7*\[Epsilon]^6 + 515*m^2*s^4*t^7*\[Epsilon]^6 - 
      88*s^5*t^7*\[Epsilon]^6 + 150528*t^8*\[Epsilon]^6 + 
      260608*m^2*t^8*\[Epsilon]^6 - 162012*s*t^8*\[Epsilon]^6 - 
      251100*m^2*s*t^8*\[Epsilon]^6 + 66199*s^2*t^8*\[Epsilon]^6 + 
      57475*m^2*s^2*t^8*\[Epsilon]^6 - 11031*s^3*t^8*\[Epsilon]^6 + 
      1108*m^2*s^3*t^8*\[Epsilon]^6 - 67*s^4*t^8*\[Epsilon]^6 - 
      64512*t^9*\[Epsilon]^6 - 138656*m^2*t^9*\[Epsilon]^6 + 
      59988*s*t^9*\[Epsilon]^6 + 70328*m^2*s*t^9*\[Epsilon]^6 - 
      14422*s^2*t^9*\[Epsilon]^6 + 557*m^2*s^2*t^9*\[Epsilon]^6 - 
      340*s^3*t^9*\[Epsilon]^6 + 16128*t^10*\[Epsilon]^6 + 
      25248*m^2*t^10*\[Epsilon]^6 - 9396*s*t^10*\[Epsilon]^6 - 
      60*m^2*s*t^10*\[Epsilon]^6 - 301*s^2*t^10*\[Epsilon]^6 - 
      1792*t^11*\[Epsilon]^6 + 64*m^2*t^11*\[Epsilon]^6 + 
      60*s*t^11*\[Epsilon]^6 + 16*s*\[Epsilon]^7 + 16*m^2*s*\[Epsilon]^7 - 
      4*s^2*\[Epsilon]^7 - 4*m^2*s^2*\[Epsilon]^7 - 12*s^3*\[Epsilon]^7 - 
      12*m^2*s^3*\[Epsilon]^7 + 1408*m^2*t*\[Epsilon]^7 - 
      304*s*t*\[Epsilon]^7 - 1056*m^2*s*t*\[Epsilon]^7 + 
      72*s^2*t*\[Epsilon]^7 - 60*m^2*s^2*t*\[Epsilon]^7 + 
      224*s^3*t*\[Epsilon]^7 + 212*m^2*s^3*t*\[Epsilon]^7 - 
      20*s^4*t*\[Epsilon]^7 - 20*m^2*s^4*t*\[Epsilon]^7 - 
      1024*t^2*\[Epsilon]^7 + 12928*m^2*t^2*\[Epsilon]^7 - 
      80*s*t^2*\[Epsilon]^7 - 15984*m^2*s*t^2*\[Epsilon]^7 + 
      2380*s^2*t^2*\[Epsilon]^7 + 4880*m^2*s^2*t^2*\[Epsilon]^7 - 
      1136*s^3*t^2*\[Epsilon]^7 - 1180*m^2*s^3*t^2*\[Epsilon]^7 + 
      332*s^4*t^2*\[Epsilon]^7 + 312*m^2*s^4*t^2*\[Epsilon]^7 + 
      9216*t^3*\[Epsilon]^7 - 114048*m^2*t^3*\[Epsilon]^7 + 
      2288*s*t^3*\[Epsilon]^7 + 149760*m^2*s*t^3*\[Epsilon]^7 - 
      16864*s^2*t^3*\[Epsilon]^7 - 70224*m^2*s^2*t^3*\[Epsilon]^7 + 
      8384*s^3*t^3*\[Epsilon]^7 + 14116*m^2*s^3*t^3*\[Epsilon]^7 - 
      1108*s^4*t^3*\[Epsilon]^7 - 924*m^2*s^4*t^3*\[Epsilon]^7 + 
      48*s^5*t^3*\[Epsilon]^7 + 48*m^2*s^5*t^3*\[Epsilon]^7 - 
      36864*t^4*\[Epsilon]^7 + 318208*m^2*t^4*\[Epsilon]^7 + 
      8352*s*t^4*\[Epsilon]^7 - 429664*m^2*s*t^4*\[Epsilon]^7 + 
      36216*s^2*t^4*\[Epsilon]^7 + 227368*m^2*s^2*t^4*\[Epsilon]^7 - 
      22888*s^3*t^4*\[Epsilon]^7 - 56388*m^2*s^3*t^4*\[Epsilon]^7 + 
      3756*s^4*t^4*\[Epsilon]^7 + 6416*m^2*s^4*t^4*\[Epsilon]^7 + 
      128*s^5*t^4*\[Epsilon]^7 + 176*m^2*s^5*t^4*\[Epsilon]^7 + 
      86016*t^5*\[Epsilon]^7 - 415744*m^2*t^5*\[Epsilon]^7 - 
      59360*s*t^5*\[Epsilon]^7 + 533440*m^2*s*t^5*\[Epsilon]^7 - 
      16272*s^2*t^5*\[Epsilon]^7 - 270952*m^2*s^2*t^5*\[Epsilon]^7 + 
      18112*s^3*t^5*\[Epsilon]^7 + 60668*m^2*s^3*t^5*\[Epsilon]^7 - 
      2204*s^4*t^5*\[Epsilon]^7 - 1932*m^2*s^4*t^5*\[Epsilon]^7 - 
      416*s^5*t^5*\[Epsilon]^7 - 240*m^2*s^5*t^5*\[Epsilon]^7 - 
      129024*t^6*\[Epsilon]^7 + 215040*m^2*t^6*\[Epsilon]^7 + 
      131936*s*t^6*\[Epsilon]^7 - 215264*m^2*s*t^6*\[Epsilon]^7 - 
      46472*s^2*t^6*\[Epsilon]^7 + 79504*m^2*s^2*t^6*\[Epsilon]^7 + 
      11600*s^3*t^6*\[Epsilon]^7 - 8628*m^2*s^3*t^6*\[Epsilon]^7 - 
      4028*s^4*t^6*\[Epsilon]^7 + 440*m^2*s^4*t^6*\[Epsilon]^7 + 
      256*s^5*t^6*\[Epsilon]^7 + 16*m^2*s^5*t^6*\[Epsilon]^7 + 
      129024*t^7*\[Epsilon]^7 + 82432*m^2*t^7*\[Epsilon]^7 - 
      153120*s*t^7*\[Epsilon]^7 - 139776*m^2*s*t^7*\[Epsilon]^7 + 
      75680*s^2*t^7*\[Epsilon]^7 + 66224*m^2*s^2*t^7*\[Epsilon]^7 - 
      22336*s^3*t^7*\[Epsilon]^7 - 8180*m^2*s^3*t^7*\[Epsilon]^7 + 
      3332*s^4*t^7*\[Epsilon]^7 - 196*m^2*s^4*t^7*\[Epsilon]^7 - 
      16*s^5*t^7*\[Epsilon]^7 - 86016*t^8*\[Epsilon]^7 - 
      170752*m^2*t^8*\[Epsilon]^7 + 100432*s*t^8*\[Epsilon]^7 + 
      161360*m^2*s*t^8*\[Epsilon]^7 - 43636*s^2*t^8*\[Epsilon]^7 - 
      36292*m^2*s^2*t^8*\[Epsilon]^7 + 7828*s^3*t^8*\[Epsilon]^7 - 
      608*m^2*s^3*t^8*\[Epsilon]^7 - 60*s^4*t^8*\[Epsilon]^7 + 
      36864*t^9*\[Epsilon]^7 + 85632*m^2*t^9*\[Epsilon]^7 - 
      35312*s*t^9*\[Epsilon]^7 - 42656*m^2*s*t^9*\[Epsilon]^7 + 
      8584*s^2*t^9*\[Epsilon]^7 - 444*m^2*s^2*t^9*\[Epsilon]^7 + 
      224*s^3*t^9*\[Epsilon]^7 - 9216*t^10*\[Epsilon]^7 - 
      14976*m^2*t^10*\[Epsilon]^7 + 5104*s*t^10*\[Epsilon]^7 - 
      176*m^2*s*t^10*\[Epsilon]^7 + 316*s^2*t^10*\[Epsilon]^7 + 
      1024*t^11*\[Epsilon]^7 - 128*m^2*t^11*\[Epsilon]^7 + 
      48*s*t^11*\[Epsilon]^7)*J[1])/(16*m^2*(4*m^2 - s)*s^2*(-1 + t)^4*t^2*
     (-1 + s + t)*(1 - 2*t + s*t + t^2)^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])) + 
   ((4*m^4 + 3*m^2*s + 21*m^4*s - 3*m^2*s^2 - 3*m^4*s^2 - 36*m^4*t - 
      27*m^2*s*t - 136*m^4*s*t + 30*m^2*s^2*t + 63*m^4*s^2*t - 6*m^2*s^3*t - 
      6*m^4*s^3*t + 144*m^4*t^2 + 108*m^2*s*t^2 + 364*m^4*s*t^2 - 
      126*m^2*s^2*t^2 - 263*m^4*s^2*t^2 + 39*m^2*s^3*t^2 + 51*m^4*s^3*t^2 - 
      3*m^2*s^4*t^2 - 3*m^4*s^4*t^2 - 336*m^4*t^3 - 252*m^2*s*t^3 - 
      504*m^4*s*t^3 + 294*m^2*s^2*t^3 + 475*m^4*s^2*t^3 - 105*m^2*s^3*t^3 - 
      120*m^4*s^3*t^3 + 12*m^2*s^4*t^3 + 9*m^4*s^4*t^3 + 504*m^4*t^4 + 
      378*m^2*s*t^4 + 350*m^4*s*t^4 - 420*m^2*s^2*t^4 - 425*m^4*s^2*t^4 + 
      150*m^2*s^3*t^4 + 114*m^4*s^3*t^4 - 18*m^2*s^4*t^4 - 9*m^4*s^4*t^4 - 
      504*m^4*t^5 - 378*m^2*s*t^5 - 56*m^4*s*t^5 + 378*m^2*s^2*t^5 + 
      173*m^4*s^2*t^5 - 120*m^2*s^3*t^5 - 42*m^4*s^3*t^5 + 12*m^2*s^4*t^5 + 
      3*m^4*s^4*t^5 + 336*m^4*t^6 + 252*m^2*s*t^6 - 84*m^4*s*t^6 - 
      210*m^2*s^2*t^6 - 13*m^4*s^2*t^6 + 51*m^2*s^3*t^6 + 3*m^4*s^3*t^6 - 
      3*m^2*s^4*t^6 - 144*m^4*t^7 - 108*m^2*s*t^7 + 56*m^4*s*t^7 + 
      66*m^2*s^2*t^7 - 7*m^4*s^2*t^7 - 9*m^2*s^3*t^7 + 36*m^4*t^8 + 
      27*m^2*s*t^8 - 11*m^4*s*t^8 - 9*m^2*s^2*t^8 - 4*m^4*t^9 - 3*m^2*s*t^9 - 
      64*m^4*\[Epsilon] + 15*m^2*s*\[Epsilon] + 157*m^4*s*\[Epsilon] + 
      3*s^2*\[Epsilon] - 14*m^2*s^2*\[Epsilon] - 69*m^4*s^2*\[Epsilon] - 
      3*s^3*\[Epsilon] - 3*m^4*s^3*\[Epsilon] - m^2*s^4*\[Epsilon] - 
      m^4*s^4*\[Epsilon] + 580*m^4*t*\[Epsilon] - 132*m^2*s*t*\[Epsilon] - 
      1273*m^4*s*t*\[Epsilon] - 27*s^2*t*\[Epsilon] + 
      140*m^2*s^2*t*\[Epsilon] + 695*m^4*s^2*t*\[Epsilon] + 
      30*s^3*t*\[Epsilon] - 31*m^2*s^3*t*\[Epsilon] - 
      87*m^4*s^3*t*\[Epsilon] - 6*s^4*t*\[Epsilon] + 7*m^2*s^4*t*\[Epsilon] - 
      m^2*s^5*t*\[Epsilon] - m^4*s^5*t*\[Epsilon] - 2340*m^4*t^2*\[Epsilon] + 
      513*m^2*s*t^2*\[Epsilon] + 4524*m^4*s*t^2*\[Epsilon] + 
      108*s^2*t^2*\[Epsilon] - 580*m^2*s^2*t^2*\[Epsilon] - 
      2609*m^4*s^2*t^2*\[Epsilon] - 126*s^3*t^2*\[Epsilon] + 
      198*m^2*s^3*t^2*\[Epsilon] + 482*m^4*s^3*t^2*\[Epsilon] + 
      39*s^4*t^2*\[Epsilon] - 38*m^2*s^4*t^2*\[Epsilon] + 
      9*m^4*s^4*t^2*\[Epsilon] - 3*s^5*t^2*\[Epsilon] + 
      5*m^2*s^5*t^2*\[Epsilon] + m^4*s^5*t^2*\[Epsilon] + 
      5520*m^4*t^3*\[Epsilon] - 1152*m^2*s*t^3*\[Epsilon] - 
      9212*m^4*s*t^3*\[Epsilon] - 252*s^2*t^3*\[Epsilon] + 
      1316*m^2*s^2*t^3*\[Epsilon] + 5039*m^4*s^2*t^3*\[Epsilon] + 
      294*s^3*t^3*\[Epsilon] - 519*m^2*s^3*t^3*\[Epsilon] - 
      980*m^4*s^3*t^3*\[Epsilon] - 105*s^4*t^3*\[Epsilon] + 
      102*m^2*s^4*t^3*\[Epsilon] - 21*m^4*s^4*t^3*\[Epsilon] + 
      12*s^5*t^3*\[Epsilon] - 10*m^2*s^5*t^3*\[Epsilon] + 
      36*m^4*s^5*t^3*\[Epsilon] - 8400*m^4*t^4*\[Epsilon] + 
      1638*m^2*s*t^4*\[Epsilon] + 11774*m^4*s*t^4*\[Epsilon] + 
      378*s^2*t^4*\[Epsilon] - 1792*m^2*s^2*t^4*\[Epsilon] - 
      5555*m^4*s^2*t^4*\[Epsilon] - 420*s^3*t^4*\[Epsilon] + 
      710*m^2*s^3*t^4*\[Epsilon] + 961*m^4*s^3*t^4*\[Epsilon] + 
      150*s^4*t^4*\[Epsilon] - 133*m^2*s^4*t^4*\[Epsilon] - 
      28*m^4*s^4*t^4*\[Epsilon] - 18*s^5*t^4*\[Epsilon] + 
      10*m^2*s^5*t^4*\[Epsilon] + 13*m^4*s^5*t^4*\[Epsilon] + 
      8568*m^4*t^5*\[Epsilon] - 1512*m^2*s*t^5*\[Epsilon] - 
      9702*m^4*s*t^5*\[Epsilon] - 378*s^2*t^5*\[Epsilon] + 
      1484*m^2*s^2*t^5*\[Epsilon] + 3549*m^4*s^2*t^5*\[Epsilon] + 
      378*s^3*t^5*\[Epsilon] - 525*m^2*s^3*t^5*\[Epsilon] - 
      455*m^4*s^3*t^5*\[Epsilon] - 120*s^4*t^5*\[Epsilon] + 
      83*m^2*s^4*t^5*\[Epsilon] + 41*m^4*s^4*t^5*\[Epsilon] + 
      12*s^5*t^5*\[Epsilon] - 5*m^2*s^5*t^5*\[Epsilon] - 
      m^4*s^5*t^5*\[Epsilon] - 5880*m^4*t^6*\[Epsilon] + 
      882*m^2*s*t^6*\[Epsilon] + 5068*m^4*s*t^6*\[Epsilon] + 
      252*s^2*t^6*\[Epsilon] - 700*m^2*s^2*t^6*\[Epsilon] - 
      1235*m^4*s^2*t^6*\[Epsilon] - 210*s^3*t^6*\[Epsilon] + 
      186*m^2*s^3*t^6*\[Epsilon] + 80*m^4*s^3*t^6*\[Epsilon] + 
      51*s^4*t^6*\[Epsilon] - 20*m^2*s^4*t^6*\[Epsilon] - 
      3*s^5*t^6*\[Epsilon] + m^2*s^5*t^6*\[Epsilon] + 
      2640*m^4*t^7*\[Epsilon] - 288*m^2*s*t^7*\[Epsilon] - 
      1564*m^4*s*t^7*\[Epsilon] - 108*s^2*t^7*\[Epsilon] + 
      140*m^2*s^2*t^7*\[Epsilon] + 189*m^4*s^2*t^7*\[Epsilon] + 
      66*s^3*t^7*\[Epsilon] - 13*m^2*s^3*t^7*\[Epsilon] + 
      2*m^4*s^3*t^7*\[Epsilon] - 9*s^4*t^7*\[Epsilon] - 
      720*m^4*t^8*\[Epsilon] + 27*m^2*s*t^8*\[Epsilon] + 
      237*m^4*s*t^8*\[Epsilon] + 27*s^2*t^8*\[Epsilon] + 
      14*m^2*s^2*t^8*\[Epsilon] - 4*m^4*s^2*t^8*\[Epsilon] - 
      9*s^3*t^8*\[Epsilon] - 6*m^2*s^3*t^8*\[Epsilon] + 
      100*m^4*t^9*\[Epsilon] + 12*m^2*s*t^9*\[Epsilon] - 
      9*m^4*s*t^9*\[Epsilon] - 3*s^2*t^9*\[Epsilon] - 
      8*m^2*s^2*t^9*\[Epsilon] - 4*m^4*t^10*\[Epsilon] - 
      3*m^2*s*t^10*\[Epsilon] - 36*m^4*\[Epsilon]^2 - 95*m^2*s*\[Epsilon]^2 - 
      521*m^4*s*\[Epsilon]^2 - 6*s^2*\[Epsilon]^2 + 90*m^2*s^2*\[Epsilon]^2 + 
      234*m^4*s^2*\[Epsilon]^2 + 6*s^3*\[Epsilon]^2 + 
      5*m^2*s^3*\[Epsilon]^2 - 7*m^4*s^3*\[Epsilon]^2 + 
      332*m^4*t*\[Epsilon]^2 + 845*m^2*s*t*\[Epsilon]^2 + 
      3510*m^4*s*t*\[Epsilon]^2 + 54*s^2*t*\[Epsilon]^2 - 
      907*m^2*s^2*t*\[Epsilon]^2 - 2301*m^4*s^2*t*\[Epsilon]^2 - 
      60*s^3*t*\[Epsilon]^2 + 159*m^2*s^3*t*\[Epsilon]^2 + 
      356*m^4*s^3*t*\[Epsilon]^2 + 12*s^4*t*\[Epsilon]^2 + 
      3*m^2*s^4*t*\[Epsilon]^2 - 21*m^4*s^4*t*\[Epsilon]^2 - 
      1368*m^4*t^2*\[Epsilon]^2 - 3330*m^2*s*t^2*\[Epsilon]^2 - 
      9948*m^4*s*t^2*\[Epsilon]^2 - 216*s^2*t^2*\[Epsilon]^2 + 
      3790*m^2*s^2*t^2*\[Epsilon]^2 + 7857*m^4*s^2*t^2*\[Epsilon]^2 + 
      252*s^3*t^2*\[Epsilon]^2 - 1114*m^2*s^3*t^2*\[Epsilon]^2 - 
      1596*m^4*s^3*t^2*\[Epsilon]^2 - 78*s^4*t^2*\[Epsilon]^2 + 
      65*m^2*s^4*t^2*\[Epsilon]^2 - 28*m^4*s^4*t^2*\[Epsilon]^2 + 
      6*s^5*t^2*\[Epsilon]^2 + 4*m^2*s^5*t^2*\[Epsilon]^2 - 
      8*m^4*s^5*t^2*\[Epsilon]^2 + 3312*m^4*t^3*\[Epsilon]^2 + 
      7620*m^2*s*t^3*\[Epsilon]^2 + 15120*m^4*s*t^3*\[Epsilon]^2 + 
      504*s^2*t^3*\[Epsilon]^2 - 8694*m^2*s^2*t^3*\[Epsilon]^2 - 
      12897*m^4*s^2*t^3*\[Epsilon]^2 - 588*s^3*t^3*\[Epsilon]^2 + 
      2960*m^2*s^3*t^3*\[Epsilon]^2 + 2722*m^4*s^3*t^3*\[Epsilon]^2 + 
      210*s^4*t^3*\[Epsilon]^2 - 265*m^2*s^4*t^3*\[Epsilon]^2 + 
      227*m^4*s^4*t^3*\[Epsilon]^2 - 24*s^5*t^3*\[Epsilon]^2 - 
      16*m^2*s^5*t^3*\[Epsilon]^2 - 156*m^4*s^5*t^3*\[Epsilon]^2 - 
      5208*m^4*t^4*\[Epsilon]^2 - 11130*m^2*s*t^4*\[Epsilon]^2 - 
      12726*m^4*s*t^4*\[Epsilon]^2 - 756*s^2*t^4*\[Epsilon]^2 + 
      12026*m^2*s^2*t^4*\[Epsilon]^2 + 10785*m^4*s^2*t^4*\[Epsilon]^2 + 
      840*s^3*t^4*\[Epsilon]^2 - 4005*m^2*s^3*t^4*\[Epsilon]^2 - 
      1987*m^4*s^3*t^4*\[Epsilon]^2 - 300*s^4*t^4*\[Epsilon]^2 + 
      350*m^2*s^4*t^4*\[Epsilon]^2 - 119*m^4*s^4*t^4*\[Epsilon]^2 + 
      36*s^5*t^4*\[Epsilon]^2 + 24*m^2*s^5*t^4*\[Epsilon]^2 - 
      24*m^4*s^5*t^4*\[Epsilon]^2 + 5544*m^4*t^5*\[Epsilon]^2 + 
      10710*m^2*s*t^5*\[Epsilon]^2 + 4956*m^4*s*t^5*\[Epsilon]^2 + 
      756*s^2*t^5*\[Epsilon]^2 - 10220*m^2*s^2*t^5*\[Epsilon]^2 - 
      3879*m^4*s^2*t^5*\[Epsilon]^2 - 756*s^3*t^5*\[Epsilon]^2 + 
      2855*m^2*s^3*t^5*\[Epsilon]^2 + 396*m^4*s^3*t^5*\[Epsilon]^2 + 
      240*s^4*t^5*\[Epsilon]^2 - 155*m^2*s^4*t^5*\[Epsilon]^2 - 
      34*m^4*s^4*t^5*\[Epsilon]^2 - 24*s^5*t^5*\[Epsilon]^2 - 
      16*m^2*s^5*t^5*\[Epsilon]^2 - 4*m^4*s^5*t^5*\[Epsilon]^2 - 
      4032*m^4*t^6*\[Epsilon]^2 - 6720*m^2*s*t^6*\[Epsilon]^2 + 
      420*m^4*s*t^6*\[Epsilon]^2 - 504*s^2*t^6*\[Epsilon]^2 + 
      5082*m^2*s^2*t^6*\[Epsilon]^2 - 189*m^4*s^2*t^6*\[Epsilon]^2 + 
      420*s^3*t^6*\[Epsilon]^2 - 904*m^2*s^3*t^6*\[Epsilon]^2 + 
      174*m^4*s^3*t^6*\[Epsilon]^2 - 102*s^4*t^6*\[Epsilon]^2 - 
      23*m^2*s^4*t^6*\[Epsilon]^2 - 25*m^4*s^4*t^6*\[Epsilon]^2 + 
      6*s^5*t^6*\[Epsilon]^2 + 4*m^2*s^5*t^6*\[Epsilon]^2 + 
      1968*m^4*t^7*\[Epsilon]^2 + 2580*m^2*s*t^7*\[Epsilon]^2 - 
      1152*m^4*s*t^7*\[Epsilon]^2 + 216*s^2*t^7*\[Epsilon]^2 - 
      1210*m^2*s^2*t^7*\[Epsilon]^2 + 453*m^4*s^2*t^7*\[Epsilon]^2 - 
      132*s^3*t^7*\[Epsilon]^2 - 6*m^2*s^3*t^7*\[Epsilon]^2 - 
      58*m^4*s^3*t^7*\[Epsilon]^2 + 18*s^4*t^7*\[Epsilon]^2 + 
      25*m^2*s^4*t^7*\[Epsilon]^2 - 612*m^4*t^8*\[Epsilon]^2 - 
      495*m^2*s*t^8*\[Epsilon]^2 + 375*m^4*s*t^8*\[Epsilon]^2 - 
      54*s^2*t^8*\[Epsilon]^2 + 4*m^2*s^2*t^8*\[Epsilon]^2 - 
      63*m^4*s^2*t^8*\[Epsilon]^2 + 18*s^3*t^8*\[Epsilon]^2 + 
      50*m^2*s^3*t^8*\[Epsilon]^2 + 108*m^4*t^9*\[Epsilon]^2 + 
      5*m^2*s*t^9*\[Epsilon]^2 - 34*m^4*s*t^9*\[Epsilon]^2 + 
      6*s^2*t^9*\[Epsilon]^2 + 39*m^2*s^2*t^9*\[Epsilon]^2 - 
      8*m^4*t^10*\[Epsilon]^2 + 10*m^2*s*t^10*\[Epsilon]^2 + 
      1624*m^4*\[Epsilon]^3 - 207*m^2*s*\[Epsilon]^3 - 
      2125*m^4*s*\[Epsilon]^3 - 21*s^2*\[Epsilon]^3 + 
      196*m^2*s^2*\[Epsilon]^3 + 493*m^4*s^2*\[Epsilon]^3 + 
      21*s^3*\[Epsilon]^3 - 8*m^2*s^3*\[Epsilon]^3 + 
      85*m^4*s^3*\[Epsilon]^3 + 19*m^2*s^4*\[Epsilon]^3 + 
      19*m^4*s^4*\[Epsilon]^3 - 14692*m^4*t*\[Epsilon]^3 + 
      1806*m^2*s*t*\[Epsilon]^3 + 19755*m^4*s*t*\[Epsilon]^3 + 
      189*s^2*t*\[Epsilon]^3 - 1888*m^2*s^2*t*\[Epsilon]^3 - 
      7515*m^4*s^2*t*\[Epsilon]^3 - 210*s^3*t*\[Epsilon]^3 + 
      425*m^2*s^3*t*\[Epsilon]^3 + 585*m^4*s^3*t*\[Epsilon]^3 + 
      42*s^4*t*\[Epsilon]^3 - 125*m^2*s^4*t*\[Epsilon]^3 + 
      80*m^4*s^4*t*\[Epsilon]^3 + 19*m^2*s^5*t*\[Epsilon]^3 + 
      19*m^4*s^5*t*\[Epsilon]^3 + 59148*m^4*t^2*\[Epsilon]^3 - 
      6939*m^2*s*t^2*\[Epsilon]^3 - 78956*m^4*s*t^2*\[Epsilon]^3 - 
      756*s^2*t^2*\[Epsilon]^3 + 7584*m^2*s^2*t^2*\[Epsilon]^3 + 
      35297*m^4*s^2*t^2*\[Epsilon]^3 + 882*s^3*t^2*\[Epsilon]^3 - 
      2532*m^2*s^3*t^2*\[Epsilon]^3 - 6036*m^4*s^3*t^2*\[Epsilon]^3 - 
      273*s^4*t^2*\[Epsilon]^3 + 596*m^2*s^4*t^2*\[Epsilon]^3 + 
      307*m^4*s^4*t^2*\[Epsilon]^3 + 21*s^5*t^2*\[Epsilon]^3 - 
      95*m^2*s^5*t^2*\[Epsilon]^3 + 17*m^4*s^5*t^2*\[Epsilon]^3 - 
      139152*m^4*t^3*\[Epsilon]^3 + 15336*m^2*s*t^3*\[Epsilon]^3 + 
      178052*m^4*s*t^3*\[Epsilon]^3 + 1764*s^2*t^3*\[Epsilon]^3 - 
      16688*m^2*s^2*t^3*\[Epsilon]^3 - 81099*m^4*s^2*t^3*\[Epsilon]^3 - 
      2058*s^3*t^3*\[Epsilon]^3 + 6451*m^2*s^3*t^3*\[Epsilon]^3 + 
      15948*m^4*s^3*t^3*\[Epsilon]^3 + 735*s^4*t^3*\[Epsilon]^3 - 
      1506*m^2*s^4*t^3*\[Epsilon]^3 - 1395*m^4*s^4*t^3*\[Epsilon]^3 - 
      84*s^5*t^3*\[Epsilon]^3 + 190*m^2*s^5*t^3*\[Epsilon]^3 + 
      60*m^4*s^5*t^3*\[Epsilon]^3 + 211008*m^4*t^4*\[Epsilon]^3 - 
      21294*m^2*s*t^4*\[Epsilon]^3 - 248766*m^4*s*t^4*\[Epsilon]^3 - 
      2646*s^2*t^4*\[Epsilon]^3 + 21896*m^2*s^2*t^4*\[Epsilon]^3 + 
      104555*m^4*s^2*t^4*\[Epsilon]^3 + 2940*s^3*t^4*\[Epsilon]^3 - 
      8590*m^2*s^3*t^4*\[Epsilon]^3 - 18715*m^4*s^3*t^4*\[Epsilon]^3 - 
      1050*s^4*t^4*\[Epsilon]^3 + 1899*m^2*s^4*t^4*\[Epsilon]^3 + 
      1398*m^4*s^4*t^4*\[Epsilon]^3 + 126*s^5*t^4*\[Epsilon]^3 - 
      190*m^2*s^5*t^4*\[Epsilon]^3 - 67*m^4*s^5*t^4*\[Epsilon]^3 - 
      214200*m^4*t^5*\[Epsilon]^3 + 18900*m^2*s*t^5*\[Epsilon]^3 + 
      221410*m^4*s*t^5*\[Epsilon]^3 + 2646*s^2*t^5*\[Epsilon]^3 - 
      17136*m^2*s^2*t^5*\[Epsilon]^3 - 77753*m^4*s^2*t^5*\[Epsilon]^3 - 
      2646*s^3*t^5*\[Epsilon]^3 + 6063*m^2*s^3*t^5*\[Epsilon]^3 + 
      10257*m^4*s^3*t^5*\[Epsilon]^3 + 840*s^4*t^5*\[Epsilon]^3 - 
      1145*m^2*s^4*t^5*\[Epsilon]^3 - 401*m^4*s^4*t^5*\[Epsilon]^3 - 
      84*s^5*t^5*\[Epsilon]^3 + 95*m^2*s^5*t^5*\[Epsilon]^3 + 
      19*m^4*s^5*t^5*\[Epsilon]^3 + 145992*m^4*t^6*\[Epsilon]^3 - 
      10206*m^2*s*t^6*\[Epsilon]^3 - 123340*m^4*s*t^6*\[Epsilon]^3 - 
      1764*s^2*t^6*\[Epsilon]^3 + 7168*m^2*s^2*t^6*\[Epsilon]^3 + 
      31475*m^4*s^2*t^6*\[Epsilon]^3 + 1470*s^3*t^6*\[Epsilon]^3 - 
      1880*m^2*s^3*t^6*\[Epsilon]^3 - 2086*m^4*s^3*t^6*\[Epsilon]^3 - 
      357*s^4*t^6*\[Epsilon]^3 + 254*m^2*s^4*t^6*\[Epsilon]^3 - 
      8*m^4*s^4*t^6*\[Epsilon]^3 + 21*s^5*t^6*\[Epsilon]^3 - 
      19*m^2*s^5*t^6*\[Epsilon]^3 - 64848*m^4*t^7*\[Epsilon]^3 + 
      2664*m^2*s*t^7*\[Epsilon]^3 + 39876*m^4*s*t^7*\[Epsilon]^3 + 
      756*s^2*t^7*\[Epsilon]^3 - 784*m^2*s^2*t^7*\[Epsilon]^3 - 
      5537*m^4*s^2*t^7*\[Epsilon]^3 - 462*s^3*t^7*\[Epsilon]^3 - 
      43*m^2*s^3*t^7*\[Epsilon]^3 - 38*m^4*s^3*t^7*\[Epsilon]^3 + 
      63*s^4*t^7*\[Epsilon]^3 + 8*m^2*s^4*t^7*\[Epsilon]^3 + 
      17352*m^4*t^8*\[Epsilon]^3 + 189*m^2*s*t^8*\[Epsilon]^3 - 
      6077*m^4*s*t^8*\[Epsilon]^3 - 189*s^2*t^8*\[Epsilon]^3 - 
      492*m^2*s^2*t^8*\[Epsilon]^3 + 84*m^4*s^2*t^8*\[Epsilon]^3 + 
      63*s^3*t^8*\[Epsilon]^3 + 114*m^2*s^3*t^8*\[Epsilon]^3 - 
      2308*m^4*t^9*\[Epsilon]^3 - 306*m^2*s*t^9*\[Epsilon]^3 + 
      171*m^4*s*t^9*\[Epsilon]^3 + 21*s^2*t^9*\[Epsilon]^3 + 
      144*m^2*s^2*t^9*\[Epsilon]^3 + 76*m^4*t^10*\[Epsilon]^3 + 
      57*m^2*s*t^10*\[Epsilon]^3 - 2552*m^4*\[Epsilon]^4 + 
      752*m^2*s*\[Epsilon]^4 + 5656*m^4*s*\[Epsilon]^4 + 
      48*s^2*\[Epsilon]^4 - 671*m^2*s^2*\[Epsilon]^4 - 
      1805*m^4*s^2*\[Epsilon]^4 - 48*s^3*\[Epsilon]^4 - 
      79*m^2*s^3*\[Epsilon]^4 - 145*m^4*s^3*\[Epsilon]^4 - 
      2*m^2*s^4*\[Epsilon]^4 - 2*m^4*s^4*\[Epsilon]^4 + 
      22824*m^4*t*\[Epsilon]^4 - 6572*m^2*s*t*\[Epsilon]^4 - 
      46764*m^4*s*t*\[Epsilon]^4 - 432*s^2*t*\[Epsilon]^4 + 
      6699*m^2*s^2*t*\[Epsilon]^4 + 21774*m^4*s^2*t*\[Epsilon]^4 + 
      480*s^3*t*\[Epsilon]^4 - 901*m^2*s^3*t*\[Epsilon]^4 - 
      2372*m^4*s^3*t*\[Epsilon]^4 - 96*s^4*t*\[Epsilon]^4 - 
      59*m^2*s^4*t*\[Epsilon]^4 - 193*m^4*s^4*t*\[Epsilon]^4 - 
      2*m^2*s^5*t*\[Epsilon]^4 - 2*m^4*s^5*t*\[Epsilon]^4 - 
      90576*m^4*t^2*\[Epsilon]^4 + 25308*m^2*s*t^2*\[Epsilon]^4 + 
      168352*m^4*s*t^2*\[Epsilon]^4 + 1728*s^2*t^2*\[Epsilon]^4 - 
      27364*m^2*s^2*t^2*\[Epsilon]^4 - 88438*m^4*s^2*t^2*\[Epsilon]^4 - 
      2016*s^3*t^2*\[Epsilon]^4 + 7051*m^2*s^3*t^2*\[Epsilon]^4 + 
      15597*m^4*s^3*t^2*\[Epsilon]^4 + 624*s^4*t^2*\[Epsilon]^4 - 
      132*m^2*s^4*t^2*\[Epsilon]^4 + 161*m^4*s^4*t^2*\[Epsilon]^4 - 
      48*s^5*t^2*\[Epsilon]^4 - 66*m^2*s^5*t^2*\[Epsilon]^4 - 
      134*m^4*s^5*t^2*\[Epsilon]^4 + 209184*m^4*t^3*\[Epsilon]^4 - 
      56112*m^2*s*t^3*\[Epsilon]^4 - 344176*m^4*s*t^3*\[Epsilon]^4 - 
      4032*s^2*t^3*\[Epsilon]^4 + 60340*m^2*s^2*t^3*\[Epsilon]^4 + 
      177582*m^4*s^2*t^3*\[Epsilon]^4 + 4704*s^3*t^3*\[Epsilon]^4 - 
      18013*m^2*s^3*t^3*\[Epsilon]^4 - 32758*m^4*s^3*t^3*\[Epsilon]^4 - 
      1680*s^4*t^3*\[Epsilon]^4 + 667*m^2*s^4*t^3*\[Epsilon]^4 - 
      452*m^4*s^4*t^3*\[Epsilon]^4 + 192*s^5*t^3*\[Epsilon]^4 + 
      284*m^2*s^5*t^3*\[Epsilon]^4 + 828*m^4*s^5*t^3*\[Epsilon]^4 - 
      309456*m^4*t^4*\[Epsilon]^4 + 78288*m^2*s*t^4*\[Epsilon]^4 + 
      435792*m^4*s*t^4*\[Epsilon]^4 + 6048*s^2*t^4*\[Epsilon]^4 - 
      77994*m^2*s^2*t^4*\[Epsilon]^4 - 197080*m^4*s^2*t^4*\[Epsilon]^4 - 
      6720*s^3*t^4*\[Epsilon]^4 + 21365*m^2*s^3*t^4*\[Epsilon]^4 + 
      29481*m^4*s^3*t^4*\[Epsilon]^4 + 2400*s^4*t^4*\[Epsilon]^4 - 
      98*m^2*s^4*t^4*\[Epsilon]^4 + 1022*m^4*s^4*t^4*\[Epsilon]^4 - 
      288*s^5*t^4*\[Epsilon]^4 - 436*m^2*s^5*t^4*\[Epsilon]^4 - 
      94*m^4*s^5*t^4*\[Epsilon]^4 + 303408*m^4*t^5*\[Epsilon]^4 - 
      70056*m^2*s*t^5*\[Epsilon]^4 - 347816*m^4*s*t^5*\[Epsilon]^4 - 
      6048*s^2*t^5*\[Epsilon]^4 + 58226*m^2*s^2*t^5*\[Epsilon]^4 + 
      120250*m^4*s^2*t^5*\[Epsilon]^4 + 6048*s^3*t^5*\[Epsilon]^4 - 
      10391*m^2*s^3*t^5*\[Epsilon]^4 - 9240*m^4*s^3*t^5*\[Epsilon]^4 - 
      1920*s^4*t^5*\[Epsilon]^4 - 1461*m^2*s^4*t^5*\[Epsilon]^4 - 
      1027*m^4*s^4*t^5*\[Epsilon]^4 + 192*s^5*t^5*\[Epsilon]^4 + 
      294*m^2*s^5*t^5*\[Epsilon]^4 + 74*m^4*s^5*t^5*\[Epsilon]^4 - 
      196224*m^4*t^6*\[Epsilon]^4 + 38472*m^2*s*t^6*\[Epsilon]^4 + 
      168224*m^4*s*t^6*\[Epsilon]^4 + 4032*s^2*t^6*\[Epsilon]^4 - 
      20804*m^2*s^2*t^6*\[Epsilon]^4 - 34234*m^4*s^2*t^6*\[Epsilon]^4 - 
      3360*s^3*t^6*\[Epsilon]^4 - 1519*m^2*s^3*t^6*\[Epsilon]^4 - 
      1669*m^4*s^3*t^6*\[Epsilon]^4 + 816*s^4*t^6*\[Epsilon]^4 + 
      1576*m^2*s^4*t^6*\[Epsilon]^4 + 491*m^4*s^4*t^6*\[Epsilon]^4 - 
      48*s^5*t^6*\[Epsilon]^4 - 74*m^2*s^5*t^6*\[Epsilon]^4 + 
      79776*m^4*t^7*\[Epsilon]^4 - 10608*m^2*s*t^7*\[Epsilon]^4 - 
      42672*m^4*s*t^7*\[Epsilon]^4 - 1728*s^2*t^7*\[Epsilon]^4 - 
      876*m^2*s^2*t^7*\[Epsilon]^4 + 778*m^4*s^2*t^7*\[Epsilon]^4 + 
      1056*s^3*t^7*\[Epsilon]^4 + 3449*m^2*s^3*t^7*\[Epsilon]^4 + 
      1106*m^4*s^3*t^7*\[Epsilon]^4 - 144*s^4*t^7*\[Epsilon]^4 - 
      491*m^2*s^4*t^7*\[Epsilon]^4 - 17784*m^4*t^8*\[Epsilon]^4 - 
      288*m^2*s*t^8*\[Epsilon]^4 + 2776*m^4*s*t^8*\[Epsilon]^4 + 
      432*s^2*t^8*\[Epsilon]^4 + 3185*m^2*s^2*t^8*\[Epsilon]^4 + 
      1173*m^4*s^2*t^8*\[Epsilon]^4 - 144*s^3*t^8*\[Epsilon]^4 - 
      962*m^2*s^3*t^8*\[Epsilon]^4 + 1256*m^4*t^9*\[Epsilon]^4 + 
      1012*m^2*s*t^9*\[Epsilon]^4 + 628*m^4*s*t^9*\[Epsilon]^4 - 
      48*s^2*t^9*\[Epsilon]^4 - 741*m^2*s^2*t^9*\[Epsilon]^4 + 
      144*m^4*t^10*\[Epsilon]^4 - 196*m^2*s*t^10*\[Epsilon]^4 - 
      2784*m^4*\[Epsilon]^5 + 332*m^2*s*\[Epsilon]^5 + 
      1868*m^4*s*\[Epsilon]^5 + 24*s^2*\[Epsilon]^5 - 
      414*m^2*s^2*\[Epsilon]^5 + 246*m^4*s^2*\[Epsilon]^5 - 
      24*s^3*\[Epsilon]^5 + 130*m^2*s^3*\[Epsilon]^5 - 
      146*m^4*s^3*\[Epsilon]^5 - 48*m^2*s^4*\[Epsilon]^5 - 
      48*m^4*s^4*\[Epsilon]^5 + 25264*m^4*t*\[Epsilon]^5 - 
      2864*m^2*s*t*\[Epsilon]^5 - 22452*m^4*s*t*\[Epsilon]^5 - 
      216*s^2*t*\[Epsilon]^5 + 3046*m^2*s^2*t*\[Epsilon]^5 + 
      3996*m^4*s^2*t*\[Epsilon]^5 + 240*s^3*t*\[Epsilon]^5 - 
      654*m^2*s^3*t*\[Epsilon]^5 + 1396*m^4*s^3*t*\[Epsilon]^5 - 
      48*s^4*t*\[Epsilon]^5 + 222*m^2*s^4*t*\[Epsilon]^5 - 
      378*m^4*s^4*t*\[Epsilon]^5 - 48*m^2*s^5*t*\[Epsilon]^5 - 
      48*m^4*s^5*t*\[Epsilon]^5 - 102096*m^4*t^2*\[Epsilon]^5 + 
      10836*m^2*s*t^2*\[Epsilon]^5 + 105360*m^4*s*t^2*\[Epsilon]^5 + 
      864*s^2*t^2*\[Epsilon]^5 - 9544*m^2*s^2*t^2*\[Epsilon]^5 - 
      34908*m^4*s^2*t^2*\[Epsilon]^5 - 1008*s^3*t^2*\[Epsilon]^5 + 
      1462*m^2*s^3*t^2*\[Epsilon]^5 + 1878*m^4*s^3*t^2*\[Epsilon]^5 + 
      312*s^4*t^2*\[Epsilon]^5 - 776*m^2*s^4*t^2*\[Epsilon]^5 + 
      154*m^4*s^4*t^2*\[Epsilon]^5 - 24*s^5*t^2*\[Epsilon]^5 + 
      248*m^2*s^5*t^2*\[Epsilon]^5 - 76*m^4*s^5*t^2*\[Epsilon]^5 + 
      241344*m^4*t^3*\[Epsilon]^5 - 23424*m^2*s*t^3*\[Epsilon]^5 - 
      265776*m^4*s*t^3*\[Epsilon]^5 - 2016*s^2*t^3*\[Epsilon]^5 + 
      16296*m^2*s^2*t^3*\[Epsilon]^5 + 106428*m^4*s^2*t^3*\[Epsilon]^5 + 
      2352*s^3*t^3*\[Epsilon]^5 - 1862*m^2*s^3*t^3*\[Epsilon]^5 - 
      18508*m^4*s^3*t^3*\[Epsilon]^5 - 840*s^4*t^3*\[Epsilon]^5 + 
      1774*m^2*s^4*t^3*\[Epsilon]^5 + 3208*m^4*s^4*t^3*\[Epsilon]^5 + 
      96*s^5*t^3*\[Epsilon]^5 - 512*m^2*s^5*t^3*\[Epsilon]^5 - 
      816*m^4*s^5*t^3*\[Epsilon]^5 - 368256*m^4*t^4*\[Epsilon]^5 + 
      31416*m^2*s*t^4*\[Epsilon]^5 + 404040*m^4*s*t^4*\[Epsilon]^5 + 
      3024*s^2*t^4*\[Epsilon]^5 - 15764*m^2*s^2*t^4*\[Epsilon]^5 - 
      165600*m^4*s^2*t^4*\[Epsilon]^5 - 3360*s^3*t^4*\[Epsilon]^5 + 
      1170*m^2*s^3*t^4*\[Epsilon]^5 + 32506*m^4*s^3*t^4*\[Epsilon]^5 + 
      1200*s^4*t^4*\[Epsilon]^5 - 2096*m^2*s^4*t^4*\[Epsilon]^5 - 
      4096*m^4*s^4*t^4*\[Epsilon]^5 - 144*s^5*t^4*\[Epsilon]^5 + 
      528*m^2*s^5*t^4*\[Epsilon]^5 + 36*m^4*s^5*t^4*\[Epsilon]^5 + 
      376992*m^4*t^5*\[Epsilon]^5 - 26208*m^2*s*t^5*\[Epsilon]^5 - 
      384888*m^4*s*t^5*\[Epsilon]^5 - 3024*s^2*t^5*\[Epsilon]^5 + 
      7364*m^2*s^2*t^5*\[Epsilon]^5 + 142644*m^4*s^2*t^5*\[Epsilon]^5 + 
      3024*s^3*t^5*\[Epsilon]^5 + 310*m^2*s^3*t^5*\[Epsilon]^5 - 
      23124*m^4*s^3*t^5*\[Epsilon]^5 - 960*s^4*t^5*\[Epsilon]^5 + 
      1082*m^2*s^4*t^5*\[Epsilon]^5 + 1090*m^4*s^4*t^5*\[Epsilon]^5 + 
      96*s^5*t^5*\[Epsilon]^5 - 272*m^2*s^5*t^5*\[Epsilon]^5 - 
      56*m^4*s^5*t^5*\[Epsilon]^5 - 260064*m^4*t^6*\[Epsilon]^5 + 
      12264*m^2*s*t^6*\[Epsilon]^5 + 227472*m^4*s*t^6*\[Epsilon]^5 + 
      2016*s^2*t^6*\[Epsilon]^5 + 504*m^2*s^2*t^6*\[Epsilon]^5 - 
      65796*m^4*s^2*t^6*\[Epsilon]^5 - 1680*s^3*t^6*\[Epsilon]^5 - 
      1166*m^2*s^3*t^6*\[Epsilon]^5 + 6018*m^4*s^3*t^6*\[Epsilon]^5 + 
      408*s^4*t^6*\[Epsilon]^5 - 88*m^2*s^4*t^6*\[Epsilon]^5 + 
      70*m^4*s^4*t^6*\[Epsilon]^5 - 24*s^5*t^6*\[Epsilon]^5 + 
      56*m^2*s^5*t^6*\[Epsilon]^5 + 117696*m^4*t^7*\[Epsilon]^5 - 
      1536*m^2*s*t^7*\[Epsilon]^5 - 78000*m^4*s*t^7*\[Epsilon]^5 - 
      864*s^2*t^7*\[Epsilon]^5 - 2456*m^2*s^2*t^7*\[Epsilon]^5 + 
      13428*m^4*s^2*t^7*\[Epsilon]^5 + 528*s^3*t^7*\[Epsilon]^5 + 
      798*m^2*s^3*t^7*\[Epsilon]^5 - 20*m^4*s^3*t^7*\[Epsilon]^5 - 
      72*s^4*t^7*\[Epsilon]^5 - 70*m^2*s^4*t^7*\[Epsilon]^5 - 
      32544*m^4*t^8*\[Epsilon]^5 - 1476*m^2*s*t^8*\[Epsilon]^5 + 
      12876*m^4*s*t^8*\[Epsilon]^5 + 216*s^2*t^8*\[Epsilon]^5 + 
      1154*m^2*s^2*t^8*\[Epsilon]^5 - 438*m^4*s^2*t^8*\[Epsilon]^5 - 
      72*s^3*t^8*\[Epsilon]^5 - 188*m^2*s^3*t^8*\[Epsilon]^5 + 
      4656*m^4*t^9*\[Epsilon]^5 + 784*m^2*s*t^9*\[Epsilon]^5 - 
      500*m^4*s*t^9*\[Epsilon]^5 - 24*s^2*t^9*\[Epsilon]^5 - 
      186*m^2*s^2*t^9*\[Epsilon]^5 - 208*m^4*t^10*\[Epsilon]^5 - 
      124*m^2*s*t^10*\[Epsilon]^5 + 7264*m^4*\[Epsilon]^6 - 
      1728*m^2*s*\[Epsilon]^6 - 10688*m^4*s*\[Epsilon]^6 - 
      96*s^2*\[Epsilon]^6 + 1712*m^2*s^2*\[Epsilon]^6 + 
      2216*m^4*s^2*\[Epsilon]^6 + 96*s^3*\[Epsilon]^6 - 
      16*m^2*s^3*\[Epsilon]^6 + 440*m^4*s^3*\[Epsilon]^6 + 
      32*m^2*s^4*\[Epsilon]^6 + 32*m^4*s^4*\[Epsilon]^6 - 
      65120*m^4*t*\[Epsilon]^6 + 14976*m^2*s*t*\[Epsilon]^6 + 
      97216*m^4*s*t*\[Epsilon]^6 + 864*s^2*t*\[Epsilon]^6 - 
      15152*m^2*s^2*t*\[Epsilon]^6 - 36360*m^4*s^2*t*\[Epsilon]^6 - 
      960*s^3*t*\[Epsilon]^6 + 1744*m^2*s^3*t*\[Epsilon]^6 + 
      768*m^4*s^3*t*\[Epsilon]^6 + 192*s^4*t*\[Epsilon]^6 + 
      176*m^2*s^4*t*\[Epsilon]^6 + 1120*m^4*s^4*t*\[Epsilon]^6 + 
      32*m^2*s^5*t*\[Epsilon]^6 + 32*m^4*s^5*t*\[Epsilon]^6 + 
      259200*m^4*t^2*\[Epsilon]^6 - 57024*m^2*s*t^2*\[Epsilon]^6 - 
      379904*m^4*s*t^2*\[Epsilon]^6 - 3456*s^2*t^2*\[Epsilon]^6 + 
      56256*m^2*s^2*t^2*\[Epsilon]^6 + 172152*m^4*s^2*t^2*\[Epsilon]^6 + 
      4032*s^3*t^2*\[Epsilon]^6 - 9840*m^2*s^3*t^2*\[Epsilon]^6 - 
      21672*m^4*s^3*t^2*\[Epsilon]^6 - 1248*s^4*t^2*\[Epsilon]^6 - 
      512*m^2*s^4*t^2*\[Epsilon]^6 - 1912*m^4*s^4*t^2*\[Epsilon]^6 + 
      96*s^5*t^2*\[Epsilon]^6 + 32*m^2*s^5*t^2*\[Epsilon]^6 + 
      520*m^4*s^5*t^2*\[Epsilon]^6 - 600960*m^4*t^3*\[Epsilon]^6 + 
      124416*m^2*s*t^3*\[Epsilon]^6 + 835072*m^4*s*t^3*\[Epsilon]^6 + 
      8064*s^2*t^3*\[Epsilon]^6 - 113344*m^2*s^2*t^3*\[Epsilon]^6 - 
      390280*m^4*s^2*t^3*\[Epsilon]^6 - 9408*s^3*t^3*\[Epsilon]^6 + 
      21008*m^2*s^3*t^3*\[Epsilon]^6 + 64608*m^4*s^3*t^3*\[Epsilon]^6 + 
      3360*s^4*t^3*\[Epsilon]^6 + 1104*m^2*s^4*t^3*\[Epsilon]^6 - 
      552*m^4*s^4*t^3*\[Epsilon]^6 - 384*s^5*t^3*\[Epsilon]^6 - 
      448*m^2*s^5*t^3*\[Epsilon]^6 - 528*m^4*s^5*t^3*\[Epsilon]^6 + 
      893760*m^4*t^4*\[Epsilon]^6 - 169344*m^2*s*t^4*\[Epsilon]^6 - 
      1129856*m^4*s*t^4*\[Epsilon]^6 - 12096*s^2*t^4*\[Epsilon]^6 + 
      131488*m^2*s^2*t^4*\[Epsilon]^6 + 486600*m^4*s^2*t^4*\[Epsilon]^6 + 
      13440*s^3*t^4*\[Epsilon]^6 - 17360*m^2*s^3*t^4*\[Epsilon]^6 - 
      75224*m^4*s^3*t^4*\[Epsilon]^6 - 4800*s^4*t^4*\[Epsilon]^6 - 
      3936*m^2*s^4*t^4*\[Epsilon]^6 + 360*m^4*s^4*t^4*\[Epsilon]^6 + 
      576*s^5*t^4*\[Epsilon]^6 + 832*m^2*s^5*t^4*\[Epsilon]^6 + 
      520*m^4*s^5*t^4*\[Epsilon]^6 - 883008*m^4*t^5*\[Epsilon]^6 + 
      145152*m^2*s*t^5*\[Epsilon]^6 + 961408*m^4*s*t^5*\[Epsilon]^6 + 
      12096*s^2*t^5*\[Epsilon]^6 - 81312*m^2*s^2*t^5*\[Epsilon]^6 - 
      338136*m^4*s^2*t^5*\[Epsilon]^6 - 12096*s^3*t^5*\[Epsilon]^6 - 
      3984*m^2*s^3*t^5*\[Epsilon]^6 + 33984*m^4*s^3*t^5*\[Epsilon]^6 + 
      3840*s^4*t^5*\[Epsilon]^6 + 6992*m^2*s^4*t^5*\[Epsilon]^6 + 
      2408*m^4*s^4*t^5*\[Epsilon]^6 - 384*s^5*t^5*\[Epsilon]^6 - 
      608*m^2*s^5*t^5*\[Epsilon]^6 - 160*m^4*s^5*t^5*\[Epsilon]^6 + 
      577920*m^4*t^6*\[Epsilon]^6 - 72576*m^2*s*t^6*\[Epsilon]^6 - 
      498176*m^4*s*t^6*\[Epsilon]^6 - 8064*s^2*t^6*\[Epsilon]^6 + 
      12992*m^2*s^2*t^6*\[Epsilon]^6 + 116840*m^4*s^2*t^6*\[Epsilon]^6 + 
      6720*s^3*t^6*\[Epsilon]^6 + 17456*m^2*s^3*t^6*\[Epsilon]^6 - 
      56*m^4*s^3*t^6*\[Epsilon]^6 - 1632*s^4*t^6*\[Epsilon]^6 - 
      5312*m^2*s^4*t^6*\[Epsilon]^6 - 1456*m^4*s^4*t^6*\[Epsilon]^6 + 
      96*s^5*t^6*\[Epsilon]^6 + 160*m^2*s^5*t^6*\[Epsilon]^6 - 
      240000*m^4*t^7*\[Epsilon]^6 + 13824*m^2*s*t^7*\[Epsilon]^6 + 
      139264*m^4*s*t^7*\[Epsilon]^6 + 3456*s^2*t^7*\[Epsilon]^6 + 
      15424*m^2*s^2*t^7*\[Epsilon]^6 - 10392*m^4*s^2*t^7*\[Epsilon]^6 - 
      2112*s^3*t^7*\[Epsilon]^6 - 11600*m^2*s^3*t^7*\[Epsilon]^6 - 
      2848*m^4*s^3*t^7*\[Epsilon]^6 + 288*s^4*t^7*\[Epsilon]^6 + 
      1456*m^2*s^4*t^7*\[Epsilon]^6 + 56160*m^4*t^8*\[Epsilon]^6 + 
      5184*m^2*s*t^8*\[Epsilon]^6 - 12992*m^4*s*t^8*\[Epsilon]^6 - 
      864*s^2*t^8*\[Epsilon]^6 - 9936*m^2*s^2*t^8*\[Epsilon]^6 - 
      2640*m^4*s^2*t^8*\[Epsilon]^6 + 288*s^3*t^8*\[Epsilon]^6 + 
      2592*m^2*s^3*t^8*\[Epsilon]^6 - 4960*m^4*t^9*\[Epsilon]^6 - 
      3456*m^2*s*t^9*\[Epsilon]^6 - 1344*m^4*s*t^9*\[Epsilon]^6 + 
      96*s^2*t^9*\[Epsilon]^6 + 1872*m^2*s^2*t^9*\[Epsilon]^6 - 
      256*m^4*t^10*\[Epsilon]^6 + 576*m^2*s*t^10*\[Epsilon]^6 - 
      3456*m^4*\[Epsilon]^7 + 928*m^2*s*\[Epsilon]^7 + 
      5632*m^4*s*\[Epsilon]^7 + 48*s^2*\[Epsilon]^7 - 
      896*m^2*s^2*\[Epsilon]^7 - 1312*m^4*s^2*\[Epsilon]^7 - 
      48*s^3*\[Epsilon]^7 - 32*m^2*s^3*\[Epsilon]^7 - 
      224*m^4*s^3*\[Epsilon]^7 + 30848*m^4*t*\[Epsilon]^7 - 
      8032*m^2*s*t*\[Epsilon]^7 - 49856*m^4*s*t*\[Epsilon]^7 - 
      432*s^2*t*\[Epsilon]^7 + 8032*m^2*s^2*t*\[Epsilon]^7 + 
      19648*m^4*s^2*t*\[Epsilon]^7 + 480*s^3*t*\[Epsilon]^7 - 
      736*m^2*s^3*t*\[Epsilon]^7 - 640*m^4*s^3*t*\[Epsilon]^7 - 
      96*s^4*t*\[Epsilon]^7 - 224*m^2*s^4*t*\[Epsilon]^7 - 
      608*m^4*s^4*t*\[Epsilon]^7 - 122112*m^4*t^2*\[Epsilon]^7 + 
      30528*m^2*s*t^2*\[Epsilon]^7 + 190208*m^4*s*t^2*\[Epsilon]^7 + 
      1728*s^2*t^2*\[Epsilon]^7 - 30016*m^2*s^2*t^2*\[Epsilon]^7 - 
      89088*m^4*s^2*t^2*\[Epsilon]^7 - 2016*s^3*t^2*\[Epsilon]^7 + 
      4736*m^2*s^3*t^2*\[Epsilon]^7 + 11296*m^4*s^3*t^2*\[Epsilon]^7 + 
      624*s^4*t^2*\[Epsilon]^7 + 800*m^2*s^4*t^2*\[Epsilon]^7 + 
      1312*m^4*s^4*t^2*\[Epsilon]^7 - 48*s^5*t^2*\[Epsilon]^7 - 
      128*m^2*s^5*t^2*\[Epsilon]^7 - 320*m^4*s^5*t^2*\[Epsilon]^7 + 
      281088*m^4*t^3*\[Epsilon]^7 - 66432*m^2*s*t^3*\[Epsilon]^7 - 
      408576*m^4*s*t^3*\[Epsilon]^7 - 4032*s^2*t^3*\[Epsilon]^7 + 
      60480*m^2*s^2*t^3*\[Epsilon]^7 + 194752*m^4*s^2*t^3*\[Epsilon]^7 + 
      4704*s^3*t^3*\[Epsilon]^7 - 9920*m^2*s^3*t^3*\[Epsilon]^7 - 
      30912*m^4*s^3*t^3*\[Epsilon]^7 - 1680*s^4*t^3*\[Epsilon]^7 - 
      1888*m^2*s^4*t^3*\[Epsilon]^7 - 1024*m^4*s^4*t^3*\[Epsilon]^7 + 
      192*s^5*t^3*\[Epsilon]^7 + 512*m^2*s^5*t^3*\[Epsilon]^7 + 
      576*m^4*s^5*t^3*\[Epsilon]^7 - 413952*m^4*t^4*\[Epsilon]^7 + 
      90048*m^2*s*t^4*\[Epsilon]^7 + 539392*m^4*s*t^4*\[Epsilon]^7 + 
      6048*s^2*t^4*\[Epsilon]^7 - 69440*m^2*s^2*t^4*\[Epsilon]^7 - 
      233280*m^4*s^2*t^4*\[Epsilon]^7 - 6720*s^3*t^4*\[Epsilon]^7 + 
      6560*m^2*s^3*t^4*\[Epsilon]^7 + 32864*m^4*s^3*t^4*\[Epsilon]^7 + 
      2400*s^4*t^4*\[Epsilon]^7 + 4032*m^2*s^4*t^4*\[Epsilon]^7 + 
      1472*m^4*s^4*t^4*\[Epsilon]^7 - 288*s^5*t^4*\[Epsilon]^7 - 
      768*m^2*s^5*t^4*\[Epsilon]^7 - 384*m^4*s^5*t^4*\[Epsilon]^7 + 
      403200*m^4*t^5*\[Epsilon]^7 - 76608*m^2*s*t^5*\[Epsilon]^7 - 
      445312*m^4*s*t^5*\[Epsilon]^7 - 6048*s^2*t^5*\[Epsilon]^7 + 
      41216*m^2*s^2*t^5*\[Epsilon]^7 + 153152*m^4*s^2*t^5*\[Epsilon]^7 + 
      6048*s^3*t^5*\[Epsilon]^7 + 5792*m^2*s^3*t^5*\[Epsilon]^7 - 
      11776*m^4*s^3*t^5*\[Epsilon]^7 - 1920*s^4*t^5*\[Epsilon]^7 - 
      5408*m^2*s^4*t^5*\[Epsilon]^7 - 2080*m^4*s^4*t^5*\[Epsilon]^7 + 
      192*s^5*t^5*\[Epsilon]^7 + 512*m^2*s^5*t^5*\[Epsilon]^7 + 
      128*m^4*s^5*t^5*\[Epsilon]^7 - 258048*m^4*t^6*\[Epsilon]^7 + 
      37632*m^2*s*t^6*\[Epsilon]^7 + 220416*m^4*s*t^6*\[Epsilon]^7 + 
      4032*s^2*t^6*\[Epsilon]^7 - 4032*m^2*s^2*t^6*\[Epsilon]^7 - 
      46848*m^4*s^2*t^6*\[Epsilon]^7 - 3360*s^3*t^6*\[Epsilon]^7 - 
      12224*m^2*s^3*t^6*\[Epsilon]^7 - 2464*m^4*s^3*t^6*\[Epsilon]^7 + 
      816*s^4*t^6*\[Epsilon]^7 + 3616*m^2*s^4*t^6*\[Epsilon]^7 + 
      928*m^4*s^4*t^6*\[Epsilon]^7 - 48*s^5*t^6*\[Epsilon]^7 - 
      128*m^2*s^5*t^6*\[Epsilon]^7 + 102912*m^4*t^7*\[Epsilon]^7 - 
      6528*m^2*s*t^7*\[Epsilon]^7 - 55808*m^4*s*t^7*\[Epsilon]^7 - 
      1728*s^2*t^7*\[Epsilon]^7 - 10304*m^2*s^2*t^7*\[Epsilon]^7 + 
      1088*m^4*s^2*t^7*\[Epsilon]^7 + 1056*s^3*t^7*\[Epsilon]^7 + 
      7424*m^2*s^3*t^7*\[Epsilon]^7 + 1856*m^4*s^3*t^7*\[Epsilon]^7 - 
      144*s^4*t^7*\[Epsilon]^7 - 928*m^2*s^4*t^7*\[Epsilon]^7 - 
      21888*m^4*t^8*\[Epsilon]^7 - 3168*m^2*s*t^8*\[Epsilon]^7 + 
      2816*m^4*s*t^8*\[Epsilon]^7 + 432*s^2*t^8*\[Epsilon]^7 + 
      6080*m^2*s^2*t^8*\[Epsilon]^7 + 1888*m^4*s^2*t^8*\[Epsilon]^7 - 
      144*s^3*t^8*\[Epsilon]^7 - 1600*m^2*s^3*t^8*\[Epsilon]^7 + 
      1152*m^4*t^9*\[Epsilon]^7 + 1952*m^2*s*t^9*\[Epsilon]^7 + 
      1088*m^4*s*t^9*\[Epsilon]^7 - 48*s^2*t^9*\[Epsilon]^7 - 
      1120*m^2*s^2*t^9*\[Epsilon]^7 + 256*m^4*t^10*\[Epsilon]^7 - 
      320*m^2*s*t^10*\[Epsilon]^7)*J[2])/(4*m^4*s^2*(-4*m^2 + s)*(-1 + t)^5*
     (-1 + s + t)*(1 - 2*t + s*t + t^2)^2*(1 + 2*\[Epsilon])^3*
     (1 - 2*\[Epsilon] - 16*\[Epsilon]^2 + 32*\[Epsilon]^3)) + 
   ((-s - m^2*s + s*t - 16*m^2*\[Epsilon] + s*\[Epsilon] + m^2*s*\[Epsilon] + 
      16*m^2*t*\[Epsilon] - s*t*\[Epsilon] + 48*m^2*\[Epsilon]^2 + 
      4*s*\[Epsilon]^2 + 4*m^2*s*\[Epsilon]^2 - 48*m^2*t*\[Epsilon]^2 - 
      4*s*t*\[Epsilon]^2 - 32*m^2*\[Epsilon]^3 - 4*s*\[Epsilon]^3 - 
      4*m^2*s*\[Epsilon]^3 + 32*m^2*t*\[Epsilon]^3 + 4*s*t*\[Epsilon]^3)*
     J[3])/(m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*(1 + 2*\[Epsilon])^2) + 
   ((72*m^2*t^2 - 12*s*t^2 - 84*m^2*s*t^2 + 12*s^2*t^2 + 12*m^2*s^2*t^2 - 
      440*m^2*t^3 + 72*s*t^3 + 572*m^2*s*t^3 - 84*s^2*t^3 - 216*m^2*s^2*t^3 + 
      24*s^3*t^3 + 24*m^2*s^3*t^3 + 1128*m^2*t^4 - 180*s*t^4 - 
      1472*m^2*s*t^4 + 216*s^2*t^4 + 664*m^2*s^2*t^4 - 84*s^3*t^4 - 
      132*m^2*s^3*t^4 + 12*s^4*t^4 + 12*m^2*s^4*t^4 - 1560*m^2*t^5 + 
      240*s*t^5 + 1848*m^2*s*t^5 - 264*s^2*t^5 - 752*m^2*s^2*t^5 + 
      96*s^3*t^5 + 116*m^2*s^3*t^5 - 12*s^4*t^5 + 1240*m^2*t^6 - 180*s*t^6 - 
      1172*m^2*s*t^6 + 156*s^2*t^6 + 316*m^2*s^2*t^6 - 36*s^3*t^6 - 
      8*m^2*s^3*t^6 - 552*m^2*t^7 + 72*s*t^7 + 332*m^2*s*t^7 - 36*s^2*t^7 - 
      24*m^2*s^2*t^7 + 120*m^2*t^8 - 12*s*t^8 - 24*m^2*s*t^8 - 8*m^2*t^9 + 
      8*s^2*\[Epsilon] + 8*m^2*s^2*\[Epsilon] - 8*s^3*\[Epsilon] - 
      8*m^2*s^3*\[Epsilon] - 16*m^2*t*\[Epsilon] - 24*s^2*t*\[Epsilon] - 
      16*m^2*s^2*t*\[Epsilon] + 16*s^3*t*\[Epsilon] + 
      8*m^2*s^3*t*\[Epsilon] + 68*m^2*t^2*\[Epsilon] + 30*s*t^2*\[Epsilon] + 
      186*m^2*s*t^2*\[Epsilon] + 10*s^2*t^2*\[Epsilon] - 
      6*m^2*s^2*t^2*\[Epsilon] - 20*s^3*t^2*\[Epsilon] - 
      12*m^2*s^3*t^2*\[Epsilon] - 12*s^4*t^2*\[Epsilon] - 
      12*m^2*s^4*t^2*\[Epsilon] + 8*s^5*t^2*\[Epsilon] + 
      8*m^2*s^5*t^2*\[Epsilon] + 4*m^2*t^3*\[Epsilon] - 
      176*s*t^3*\[Epsilon] - 1074*m^2*s*t^3*\[Epsilon] + 
      86*s^2*t^3*\[Epsilon] + 440*m^2*s^2*t^3*\[Epsilon] + 
      96*s^3*t^3*\[Epsilon] + 84*m^2*s^3*t^3*\[Epsilon] - 
      68*s^4*t^3*\[Epsilon] - 80*m^2*s^4*t^3*\[Epsilon] + 
      12*s^5*t^3*\[Epsilon] + 20*m^2*s^5*t^3*\[Epsilon] - 
      620*m^2*t^4*\[Epsilon] + 434*s*t^4*\[Epsilon] + 
      2684*m^2*s*t^4*\[Epsilon] - 240*s^2*t^4*\[Epsilon] - 
      1404*m^2*s^2*t^4*\[Epsilon] - 198*s^3*t^4*\[Epsilon] + 
      74*m^2*s^3*t^4*\[Epsilon] + 166*s^4*t^4*\[Epsilon] + 
      86*m^2*s^4*t^4*\[Epsilon] - 32*s^5*t^4*\[Epsilon] - 
      12*m^2*s^5*t^4*\[Epsilon] + 1844*m^2*t^5*\[Epsilon] - 
      588*s*t^5*\[Epsilon] - 3884*m^2*s*t^5*\[Epsilon] + 
      316*s^2*t^5*\[Epsilon] + 1824*m^2*s^2*t^5*\[Epsilon] + 
      164*s^3*t^5*\[Epsilon] - 198*m^2*s^3*t^5*\[Epsilon] - 
      114*s^4*t^5*\[Epsilon] - 28*m^2*s^4*t^5*\[Epsilon] + 
      12*s^5*t^5*\[Epsilon] - 2804*m^2*t^6*\[Epsilon] + 
      490*s*t^6*\[Epsilon] + 3666*m^2*s*t^6*\[Epsilon] - 
      262*s^2*t^6*\[Epsilon] - 1278*m^2*s^2*t^6*\[Epsilon] - 
      34*s^3*t^6*\[Epsilon] + 108*m^2*s^3*t^6*\[Epsilon] + 
      20*s^4*t^6*\[Epsilon] - 8*m^2*s^4*t^6*\[Epsilon] + 
      2572*m^2*t^7*\[Epsilon] - 280*s*t^7*\[Epsilon] - 
      2330*m^2*s*t^7*\[Epsilon] + 174*s^2*t^7*\[Epsilon] + 
      584*m^2*s^2*t^7*\[Epsilon] - 40*s^3*t^7*\[Epsilon] - 
      56*m^2*s^3*t^7*\[Epsilon] + 8*s^4*t^7*\[Epsilon] - 
      1444*m^2*t^8*\[Epsilon] + 126*s*t^8*\[Epsilon] + 
      920*m^2*s*t^8*\[Epsilon] - 92*s^2*t^8*\[Epsilon] - 
      152*m^2*s^2*t^8*\[Epsilon] + 24*s^3*t^8*\[Epsilon] + 
      460*m^2*t^9*\[Epsilon] - 44*s*t^9*\[Epsilon] - 
      168*m^2*s*t^9*\[Epsilon] + 24*s^2*t^9*\[Epsilon] - 
      64*m^2*t^10*\[Epsilon] + 8*s*t^10*\[Epsilon] + 16*s*\[Epsilon]^2 + 
      16*m^2*s*\[Epsilon]^2 - 28*s^2*\[Epsilon]^2 - 28*m^2*s^2*\[Epsilon]^2 + 
      12*s^3*\[Epsilon]^2 + 12*m^2*s^3*\[Epsilon]^2 - 
      104*m^2*t*\[Epsilon]^2 - 72*s*t*\[Epsilon]^2 + 
      40*m^2*s*t*\[Epsilon]^2 + 16*s^2*t*\[Epsilon]^2 + 
      4*m^2*s^2*t*\[Epsilon]^2 + 66*s^3*t*\[Epsilon]^2 + 
      78*m^2*s^3*t*\[Epsilon]^2 - 14*s^4*t*\[Epsilon]^2 - 
      14*m^2*s^4*t*\[Epsilon]^2 - 456*m^2*t^2*\[Epsilon]^2 + 
      430*s*t^2*\[Epsilon]^2 + 302*m^2*s*t^2*\[Epsilon]^2 - 
      50*s^2*t^2*\[Epsilon]^2 + 2*m^2*s^2*t^2*\[Epsilon]^2 - 
      388*s^3*t^2*\[Epsilon]^2 - 278*m^2*s^3*t^2*\[Epsilon]^2 + 
      112*s^4*t^2*\[Epsilon]^2 + 98*m^2*s^4*t^2*\[Epsilon]^2 - 
      10*s^5*t^2*\[Epsilon]^2 - 10*m^2*s^5*t^2*\[Epsilon]^2 + 
      4312*m^2*t^3*\[Epsilon]^2 - 1906*s*t^3*\[Epsilon]^2 - 
      4588*m^2*s*t^3*\[Epsilon]^2 + 1660*s^2*t^3*\[Epsilon]^2 + 
      2582*m^2*s^2*t^3*\[Epsilon]^2 - 252*s^3*t^3*\[Epsilon]^2 - 
      658*m^2*s^3*t^3*\[Epsilon]^2 - 58*s^4*t^3*\[Epsilon]^2 + 
      56*m^2*s^4*t^3*\[Epsilon]^2 + 2*s^5*t^3*\[Epsilon]^2 - 
      8*m^2*s^5*t^3*\[Epsilon]^2 - 10312*m^2*t^4*\[Epsilon]^2 + 
      4402*s*t^4*\[Epsilon]^2 + 12238*m^2*s*t^4*\[Epsilon]^2 - 
      5334*s^2*t^4*\[Epsilon]^2 - 7744*m^2*s^2*t^4*\[Epsilon]^2 + 
      2604*s^3*t^4*\[Epsilon]^2 + 3010*m^2*s^3*t^4*\[Epsilon]^2 - 
      640*s^4*t^4*\[Epsilon]^2 - 664*m^2*s^4*t^4*\[Epsilon]^2 + 
      56*s^5*t^4*\[Epsilon]^2 + 48*m^2*s^5*t^4*\[Epsilon]^2 + 
      9960*m^2*t^5*\[Epsilon]^2 - 5426*s*t^5*\[Epsilon]^2 - 
      11020*m^2*s*t^5*\[Epsilon]^2 + 6688*s^2*t^5*\[Epsilon]^2 + 
      6336*m^2*s^2*t^5*\[Epsilon]^2 - 3256*s^3*t^5*\[Epsilon]^2 - 
      1950*m^2*s^3*t^5*\[Epsilon]^2 + 712*s^4*t^5*\[Epsilon]^2 + 
      192*m^2*s^4*t^5*\[Epsilon]^2 - 54*s^5*t^5*\[Epsilon]^2 - 
      6*m^2*s^5*t^5*\[Epsilon]^2 - 1016*m^2*t^6*\[Epsilon]^2 + 
      3422*s*t^6*\[Epsilon]^2 - 694*m^2*s*t^6*\[Epsilon]^2 - 
      3406*s^2*t^6*\[Epsilon]^2 + 674*m^2*s^2*t^6*\[Epsilon]^2 + 
      1110*s^3*t^6*\[Epsilon]^2 - 256*m^2*s^3*t^6*\[Epsilon]^2 - 
      96*s^4*t^6*\[Epsilon]^2 - 16*m^2*s^4*t^6*\[Epsilon]^2 + 
      6*s^5*t^6*\[Epsilon]^2 - 5944*m^2*t^7*\[Epsilon]^2 - 
      710*s*t^7*\[Epsilon]^2 + 6604*m^2*s*t^7*\[Epsilon]^2 + 
      140*s^2*t^7*\[Epsilon]^2 - 2106*m^2*s^2*t^7*\[Epsilon]^2 + 
      162*s^3*t^7*\[Epsilon]^2 + 42*m^2*s^3*t^7*\[Epsilon]^2 - 
      16*s^4*t^7*\[Epsilon]^2 + 4968*m^2*t^8*\[Epsilon]^2 - 
      314*s*t^8*\[Epsilon]^2 - 3286*m^2*s*t^8*\[Epsilon]^2 + 
      370*s^2*t^8*\[Epsilon]^2 + 280*m^2*s^2*t^8*\[Epsilon]^2 - 
      58*s^3*t^8*\[Epsilon]^2 - 1568*m^2*t^9*\[Epsilon]^2 + 
      178*s*t^9*\[Epsilon]^2 + 388*m^2*s*t^9*\[Epsilon]^2 - 
      56*s^2*t^9*\[Epsilon]^2 + 160*m^2*t^10*\[Epsilon]^2 - 
      20*s*t^10*\[Epsilon]^2 - 48*s*\[Epsilon]^3 - 48*m^2*s*\[Epsilon]^3 - 
      2*s^2*\[Epsilon]^3 - 2*m^2*s^2*\[Epsilon]^3 + 50*s^3*\[Epsilon]^3 + 
      50*m^2*s^3*\[Epsilon]^3 + 784*m^2*t*\[Epsilon]^3 + 
      84*s*t*\[Epsilon]^3 - 396*m^2*s*t*\[Epsilon]^3 + 
      284*s^2*t*\[Epsilon]^3 + 210*m^2*s^2*t*\[Epsilon]^3 - 
      309*s^3*t*\[Epsilon]^3 - 259*m^2*s^3*t*\[Epsilon]^3 + 
      39*s^4*t*\[Epsilon]^3 + 39*m^2*s^4*t*\[Epsilon]^3 - 
      1568*m^2*t^2*\[Epsilon]^3 - 840*s*t^2*\[Epsilon]^3 - 
      260*m^2*s*t^2*\[Epsilon]^3 - 572*s^2*t^2*\[Epsilon]^3 - 
      642*m^2*s^2*t^2*\[Epsilon]^3 + 1169*s^3*t^2*\[Epsilon]^3 + 
      766*m^2*s^3*t^2*\[Epsilon]^3 + 39*s^4*t^2*\[Epsilon]^3 + 
      78*m^2*s^4*t^2*\[Epsilon]^3 - 63*s^5*t^2*\[Epsilon]^3 - 
      63*m^2*s^5*t^2*\[Epsilon]^3 - 4352*m^2*t^3*\[Epsilon]^3 + 
      5620*s*t^3*\[Epsilon]^3 + 14624*m^2*s*t^3*\[Epsilon]^3 - 
      4264*s^2*t^3*\[Epsilon]^3 - 9170*m^2*s^2*t^3*\[Epsilon]^3 - 
      41*s^3*t^3*\[Epsilon]^3 + 1173*m^2*s^3*t^3*\[Epsilon]^3 + 
      538*s^4*t^3*\[Epsilon]^3 + 544*m^2*s^4*t^3*\[Epsilon]^3 - 
      30*s^5*t^3*\[Epsilon]^3 - 93*m^2*s^5*t^3*\[Epsilon]^3 + 
      15680*m^2*t^4*\[Epsilon]^3 - 14876*s*t^4*\[Epsilon]^3 - 
      39308*m^2*s*t^4*\[Epsilon]^3 + 16472*s^2*t^4*\[Epsilon]^3 + 
      29374*m^2*s^2*t^4*\[Epsilon]^3 - 5779*s^3*t^4*\[Epsilon]^3 - 
      9294*m^2*s^3*t^4*\[Epsilon]^3 + 278*s^4*t^4*\[Epsilon]^3 + 
      1118*m^2*s^4*t^4*\[Epsilon]^3 + 184*s^5*t^4*\[Epsilon]^3 + 
      91*m^2*s^5*t^4*\[Epsilon]^3 - 13664*m^2*t^5*\[Epsilon]^3 + 
      19788*s*t^5*\[Epsilon]^3 + 34384*m^2*s*t^5*\[Epsilon]^3 - 
      22072*s^2*t^5*\[Epsilon]^3 - 24578*m^2*s^2*t^5*\[Epsilon]^3 + 
      7837*s^3*t^5*\[Epsilon]^3 + 6239*m^2*s^3*t^5*\[Epsilon]^3 - 
      609*s^4*t^5*\[Epsilon]^3 - 11*m^2*s^4*t^5*\[Epsilon]^3 - 
      66*s^5*t^5*\[Epsilon]^3 + 25*m^2*s^5*t^5*\[Epsilon]^3 - 
      3584*m^2*t^6*\[Epsilon]^3 - 14204*s*t^6*\[Epsilon]^3 - 
      1628*m^2*s*t^6*\[Epsilon]^3 + 13132*s^2*t^6*\[Epsilon]^3 + 
      1634*m^2*s^2*t^6*\[Epsilon]^3 - 2985*s^3*t^6*\[Epsilon]^3 + 
      150*m^2*s^3*t^6*\[Epsilon]^3 - 85*s^4*t^6*\[Epsilon]^3 + 
      344*m^2*s^4*t^6*\[Epsilon]^3 - 25*s^5*t^6*\[Epsilon]^3 + 
      11648*m^2*t^7*\[Epsilon]^3 + 5500*s*t^7*\[Epsilon]^3 - 
      9424*m^2*s*t^7*\[Epsilon]^3 - 3592*s^2*t^7*\[Epsilon]^3 + 
      1218*m^2*s^2*t^7*\[Epsilon]^3 + 529*s^3*t^7*\[Epsilon]^3 + 
      1175*m^2*s^3*t^7*\[Epsilon]^3 - 200*s^4*t^7*\[Epsilon]^3 - 
      4928*m^2*t^8*\[Epsilon]^3 - 1380*s*t^8*\[Epsilon]^3 + 
      412*m^2*s*t^8*\[Epsilon]^3 + 1050*s^2*t^8*\[Epsilon]^3 + 
      1956*m^2*s^2*t^8*\[Epsilon]^3 - 471*s^3*t^8*\[Epsilon]^3 - 
      560*m^2*t^9*\[Epsilon]^3 + 496*s*t^9*\[Epsilon]^3 + 
      1644*m^2*s*t^9*\[Epsilon]^3 - 436*s^2*t^9*\[Epsilon]^3 + 
      544*m^2*t^10*\[Epsilon]^3 - 140*s*t^10*\[Epsilon]^3 - 
      28*s*\[Epsilon]^4 - 28*m^2*s*\[Epsilon]^4 + 43*s^2*\[Epsilon]^4 + 
      43*m^2*s^2*\[Epsilon]^4 - 15*s^3*\[Epsilon]^4 - 
      15*m^2*s^3*\[Epsilon]^4 - 376*m^2*t*\[Epsilon]^4 + 
      612*s*t*\[Epsilon]^4 + 632*m^2*s*t*\[Epsilon]^4 - 
      281*s^2*t*\[Epsilon]^4 - 230*m^2*s^2*t*\[Epsilon]^4 - 
      353*s^3*t*\[Epsilon]^4 - 368*m^2*s^3*t*\[Epsilon]^4 + 
      35*s^4*t*\[Epsilon]^4 + 35*m^2*s^4*t*\[Epsilon]^4 + 
      2400*m^2*t^2*\[Epsilon]^4 - 3460*s*t^2*\[Epsilon]^4 - 
      2540*m^2*s*t^2*\[Epsilon]^4 + 2116*s^2*t^2*\[Epsilon]^4 + 
      2006*m^2*s^2*t^2*\[Epsilon]^4 + 1297*s^3*t^2*\[Epsilon]^4 + 
      945*m^2*s^3*t^2*\[Epsilon]^4 - 856*s^4*t^2*\[Epsilon]^4 - 
      821*m^2*s^4*t^2*\[Epsilon]^4 + 36*s^5*t^2*\[Epsilon]^4 + 
      36*m^2*s^5*t^2*\[Epsilon]^4 - 7232*m^2*t^3*\[Epsilon]^4 + 
      9496*s*t^3*\[Epsilon]^4 + 4316*m^2*s*t^3*\[Epsilon]^4 - 
      7420*s^2*t^3*\[Epsilon]^4 - 3814*m^2*s^2*t^3*\[Epsilon]^4 - 
      55*s^3*t^3*\[Epsilon]^4 + 1018*m^2*s^3*t^3*\[Epsilon]^4 + 
      593*s^4*t^3*\[Epsilon]^4 - 220*m^2*s^4*t^3*\[Epsilon]^4 - 
      80*s^5*t^3*\[Epsilon]^4 - 44*m^2*s^5*t^3*\[Epsilon]^4 + 
      12832*m^2*t^4*\[Epsilon]^4 - 14608*s*t^4*\[Epsilon]^4 - 
      4484*m^2*s*t^4*\[Epsilon]^4 + 12386*s^2*t^4*\[Epsilon]^4 + 
      1740*m^2*s^2*t^4*\[Epsilon]^4 - 4275*s^3*t^4*\[Epsilon]^4 - 
      2473*m^2*s^3*t^4*\[Epsilon]^4 + 1814*s^4*t^4*\[Epsilon]^4 + 
      1650*m^2*s^4*t^4*\[Epsilon]^4 - 298*s^5*t^4*\[Epsilon]^4 - 
      342*m^2*s^5*t^4*\[Epsilon]^4 - 12144*m^2*t^5*\[Epsilon]^4 + 
      11936*s*t^5*\[Epsilon]^4 + 1516*m^2*s*t^5*\[Epsilon]^4 - 
      9158*s^2*t^5*\[Epsilon]^4 + 1534*m^2*s^2*t^5*\[Epsilon]^4 + 
      5841*s^3*t^5*\[Epsilon]^4 + 1992*m^2*s^3*t^5*\[Epsilon]^4 - 
      2941*s^4*t^5*\[Epsilon]^4 - 1411*m^2*s^4*t^5*\[Epsilon]^4 + 
      452*s^5*t^5*\[Epsilon]^4 + 110*m^2*s^5*t^5*\[Epsilon]^4 + 
      736*m^2*t^6*\[Epsilon]^4 - 1952*s*t^6*\[Epsilon]^4 + 
      8316*m^2*s*t^6*\[Epsilon]^4 - 764*s^2*t^6*\[Epsilon]^4 - 
      5542*m^2*s^2*t^6*\[Epsilon]^4 - 1985*s^3*t^6*\[Epsilon]^4 + 
      471*m^2*s^3*t^6*\[Epsilon]^4 + 1178*s^4*t^6*\[Epsilon]^4 - 
      193*m^2*s^4*t^6*\[Epsilon]^4 - 110*s^5*t^6*\[Epsilon]^4 + 
      12160*m^2*t^7*\[Epsilon]^4 - 6040*s*t^7*\[Epsilon]^4 - 
      17292*m^2*s*t^7*\[Epsilon]^4 + 6564*s^2*t^7*\[Epsilon]^4 + 
      7822*m^2*s^2*t^7*\[Epsilon]^4 - 1369*s^3*t^7*\[Epsilon]^4 - 
      1570*m^2*s^3*t^7*\[Epsilon]^4 + 177*s^4*t^7*\[Epsilon]^4 - 
      13728*m^2*t^8*\[Epsilon]^4 + 6284*s*t^8*\[Epsilon]^4 + 
      13072*m^2*s*t^8*\[Epsilon]^4 - 4565*s^2*t^8*\[Epsilon]^4 - 
      3559*m^2*s^2*t^8*\[Epsilon]^4 + 914*s^3*t^8*\[Epsilon]^4 + 
      6568*m^2*t^9*\[Epsilon]^4 - 2692*s*t^9*\[Epsilon]^4 - 
      3508*m^2*s*t^9*\[Epsilon]^4 + 1079*s^2*t^9*\[Epsilon]^4 - 
      1216*m^2*t^10*\[Epsilon]^4 + 452*s*t^10*\[Epsilon]^4 + 
      72*s*\[Epsilon]^5 + 72*m^2*s*\[Epsilon]^5 - 72*s^3*\[Epsilon]^5 - 
      72*m^2*s^3*\[Epsilon]^5 - 2880*m^2*t*\[Epsilon]^5 - 
      432*s*t*\[Epsilon]^5 + 1368*m^2*s*t*\[Epsilon]^5 - 
      252*s^2*t*\[Epsilon]^5 + 36*m^2*s^2*t*\[Epsilon]^5 + 
      603*s^3*t*\[Epsilon]^5 + 531*m^2*s^3*t*\[Epsilon]^5 - 
      63*s^4*t*\[Epsilon]^5 - 63*m^2*s^4*t*\[Epsilon]^5 + 
      5184*m^2*t^2*\[Epsilon]^5 + 7464*s*t^2*\[Epsilon]^5 + 
      2432*m^2*s*t^2*\[Epsilon]^5 - 4572*s^2*t^2*\[Epsilon]^5 - 
      3416*m^2*s^2*t^2*\[Epsilon]^5 - 2547*s^3*t^2*\[Epsilon]^5 - 
      1440*m^2*s^3*t^2*\[Epsilon]^5 + 411*s^4*t^2*\[Epsilon]^5 + 
      348*m^2*s^4*t^2*\[Epsilon]^5 + 81*s^5*t^2*\[Epsilon]^5 + 
      81*m^2*s^5*t^2*\[Epsilon]^5 + 17344*m^2*t^3*\[Epsilon]^5 - 
      38480*s*t^3*\[Epsilon]^5 - 55760*m^2*s*t^3*\[Epsilon]^5 + 
      37940*s^2*t^3*\[Epsilon]^5 + 45820*m^2*s^2*t^3*\[Epsilon]^5 - 
      6257*s^3*t^3*\[Epsilon]^5 - 9489*m^2*s^3*t^3*\[Epsilon]^5 - 
      1774*s^4*t^3*\[Epsilon]^5 - 1138*m^2*s^4*t^3*\[Epsilon]^5 + 
      48*s^5*t^3*\[Epsilon]^5 + 129*m^2*s^5*t^3*\[Epsilon]^5 - 
      52800*m^2*t^4*\[Epsilon]^5 + 89184*s*t^4*\[Epsilon]^5 + 
      136464*m^2*s*t^4*\[Epsilon]^5 - 98028*s^2*t^4*\[Epsilon]^5 - 
      114832*m^2*s^2*t^4*\[Epsilon]^5 + 35089*s^3*t^4*\[Epsilon]^5 + 
      41344*m^2*s^3*t^4*\[Epsilon]^5 - 5054*s^4*t^4*\[Epsilon]^5 - 
      7376*m^2*s^4*t^4*\[Epsilon]^5 - 130*s^5*t^4*\[Epsilon]^5 - 
      m^2*s^5*t^4*\[Epsilon]^5 + 25152*m^2*t^5*\[Epsilon]^5 - 
      108720*s*t^5*\[Epsilon]^5 - 92192*m^2*s*t^5*\[Epsilon]^5 + 
      113612*s^2*t^5*\[Epsilon]^5 + 79708*m^2*s^2*t^5*\[Epsilon]^5 - 
      43327*s^3*t^5*\[Epsilon]^5 - 25791*m^2*s^3*t^5*\[Epsilon]^5 + 
      7233*s^4*t^5*\[Epsilon]^5 + 1937*m^2*s^4*t^5*\[Epsilon]^5 - 
      304*s^5*t^5*\[Epsilon]^5 - 305*m^2*s^5*t^5*\[Epsilon]^5 + 
      59200*m^2*t^6*\[Epsilon]^5 + 69472*s*t^6*\[Epsilon]^5 - 
      48448*m^2*s*t^6*\[Epsilon]^5 - 58836*s^2*t^6*\[Epsilon]^5 + 
      13992*m^2*s^2*t^6*\[Epsilon]^5 + 17351*s^3*t^6*\[Epsilon]^5 - 
      1464*m^2*s^3*t^6*\[Epsilon]^5 - 1661*s^4*t^6*\[Epsilon]^5 - 
      1484*m^2*s^4*t^6*\[Epsilon]^5 + 305*s^5*t^6*\[Epsilon]^5 - 
      87744*m^2*t^7*\[Epsilon]^5 - 17904*s*t^7*\[Epsilon]^5 + 
      78288*m^2*s*t^7*\[Epsilon]^5 + 9084*s^2*t^7*\[Epsilon]^5 - 
      16636*m^2*s^2*t^7*\[Epsilon]^5 - 2155*s^3*t^7*\[Epsilon]^5 - 
      3619*m^2*s^3*t^7*\[Epsilon]^5 + 908*s^4*t^7*\[Epsilon]^5 + 
      42816*m^2*t^8*\[Epsilon]^5 - 2280*s*t^8*\[Epsilon]^5 - 
      18840*m^2*s*t^8*\[Epsilon]^5 + 412*s^2*t^8*\[Epsilon]^5 - 
      4672*m^2*s^2*t^8*\[Epsilon]^5 + 1315*s^3*t^8*\[Epsilon]^5 - 
      5120*m^2*t^9*\[Epsilon]^5 + 1696*s*t^9*\[Epsilon]^5 - 
      3384*m^2*s*t^9*\[Epsilon]^5 + 640*s^2*t^9*\[Epsilon]^5 - 
      1152*m^2*t^10*\[Epsilon]^5 - 72*s*t^10*\[Epsilon]^5 + 
      36*s*\[Epsilon]^6 + 36*m^2*s*\[Epsilon]^6 - 9*s^2*\[Epsilon]^6 - 
      9*m^2*s^2*\[Epsilon]^6 - 27*s^3*\[Epsilon]^6 - 
      27*m^2*s^3*\[Epsilon]^6 + 3168*m^2*t*\[Epsilon]^6 - 
      648*s*t*\[Epsilon]^6 - 2340*m^2*s*t*\[Epsilon]^6 + 
      153*s^2*t*\[Epsilon]^6 - 144*m^2*s^2*t*\[Epsilon]^6 + 
      477*s^3*t*\[Epsilon]^6 + 450*m^2*s^3*t*\[Epsilon]^6 - 
      45*s^4*t*\[Epsilon]^6 - 45*m^2*s^4*t*\[Epsilon]^6 - 
      6912*m^2*t^2*\[Epsilon]^6 - 2844*s*t^2*\[Epsilon]^6 + 
      960*m^2*s*t^2*\[Epsilon]^6 + 4068*s^2*t^2*\[Epsilon]^6 + 
      2676*m^2*s^2*t^2*\[Epsilon]^6 - 927*s^3*t^2*\[Epsilon]^6 - 
      1053*m^2*s^3*t^2*\[Epsilon]^6 + 702*s^4*t^2*\[Epsilon]^6 + 
      657*m^2*s^4*t^2*\[Epsilon]^6 - 11904*m^2*t^3*\[Epsilon]^6 + 
      27552*s*t^3*\[Epsilon]^6 + 49440*m^2*s*t^3*\[Epsilon]^6 - 
      33924*s^2*t^3*\[Epsilon]^6 - 43152*m^2*s^2*t^3*\[Epsilon]^6 + 
      9921*s^3*t^3*\[Epsilon]^6 + 10404*m^2*s^3*t^3*\[Epsilon]^6 + 
      321*s^4*t^3*\[Epsilon]^6 + 690*m^2*s^4*t^3*\[Epsilon]^6 + 
      108*s^5*t^3*\[Epsilon]^6 + 108*m^2*s^5*t^3*\[Epsilon]^6 + 
      41472*m^2*t^4*\[Epsilon]^6 - 74232*s*t^4*\[Epsilon]^6 - 
      127512*m^2*s*t^4*\[Epsilon]^6 + 89946*s^2*t^4*\[Epsilon]^6 + 
      111498*m^2*s^2*t^4*\[Epsilon]^6 - 34233*s^3*t^4*\[Epsilon]^6 - 
      39381*m^2*s^3*t^4*\[Epsilon]^6 + 4404*s^4*t^4*\[Epsilon]^6 + 
      6150*m^2*s^4*t^4*\[Epsilon]^6 + 204*s^5*t^4*\[Epsilon]^6 + 
      312*m^2*s^5*t^4*\[Epsilon]^6 - 10944*m^2*t^5*\[Epsilon]^6 + 
      98640*s*t^5*\[Epsilon]^6 + 83064*m^2*s*t^5*\[Epsilon]^6 - 
      108570*s^2*t^5*\[Epsilon]^6 - 77424*m^2*s^2*t^5*\[Epsilon]^6 + 
      39543*s^3*t^5*\[Epsilon]^6 + 23202*m^2*s^3*t^5*\[Epsilon]^6 - 
      4779*s^4*t^5*\[Epsilon]^6 - 453*m^2*s^4*t^5*\[Epsilon]^6 - 
      156*s^5*t^5*\[Epsilon]^6 + 156*m^2*s^5*t^5*\[Epsilon]^6 - 
      66048*m^2*t^6*\[Epsilon]^6 - 70872*s*t^6*\[Epsilon]^6 + 
      48480*m^2*s*t^6*\[Epsilon]^6 + 63108*s^2*t^6*\[Epsilon]^6 - 
      11340*m^2*s^2*t^6*\[Epsilon]^6 - 16437*s^3*t^6*\[Epsilon]^6 + 
      1197*m^2*s^3*t^6*\[Epsilon]^6 + 462*s^4*t^6*\[Epsilon]^6 + 
      1641*m^2*s^4*t^6*\[Epsilon]^6 - 156*s^5*t^6*\[Epsilon]^6 + 
      81792*m^2*t^7*\[Epsilon]^6 + 26784*s*t^7*\[Epsilon]^6 - 
      66240*m^2*s*t^7*\[Epsilon]^6 - 17892*s^2*t^7*\[Epsilon]^6 + 
      9744*m^2*s^2*t^7*\[Epsilon]^6 + 4011*s^3*t^7*\[Epsilon]^6 + 
      5208*m^2*s^3*t^7*\[Epsilon]^6 - 1065*s^4*t^7*\[Epsilon]^6 - 
      32256*m^2*t^8*\[Epsilon]^6 - 5292*s*t^8*\[Epsilon]^6 + 
      7380*m^2*s*t^8*\[Epsilon]^6 + 4935*s^2*t^8*\[Epsilon]^6 + 
      8151*m^2*s^2*t^8*\[Epsilon]^6 - 2328*s^3*t^8*\[Epsilon]^6 - 
      672*m^2*t^9*\[Epsilon]^6 + 1272*s*t^9*\[Epsilon]^6 + 
      6732*m^2*s*t^9*\[Epsilon]^6 - 1815*s^2*t^9*\[Epsilon]^6 + 
      2304*m^2*t^10*\[Epsilon]^6 - 396*s*t^10*\[Epsilon]^6)*J[4])/
    (16*m^2*(4*m^2 - s)*s^2*(-1 + t)^3*t^2*(-1 + s + t)*
     (1 - 2*t + s*t + t^2)^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^3) + ((90*m^2*t^2 - 15*s*t^2 - 105*m^2*s*t^2 + 
      15*s^2*t^2 + 15*m^2*s^2*t^2 - 550*m^2*t^3 + 90*s*t^3 + 715*m^2*s*t^3 - 
      105*s^2*t^3 - 270*m^2*s^2*t^3 + 30*s^3*t^3 + 30*m^2*s^3*t^3 + 
      1410*m^2*t^4 - 225*s*t^4 - 1840*m^2*s*t^4 + 270*s^2*t^4 + 
      830*m^2*s^2*t^4 - 105*s^3*t^4 - 165*m^2*s^3*t^4 + 15*s^4*t^4 + 
      15*m^2*s^4*t^4 - 1950*m^2*t^5 + 300*s*t^5 + 2310*m^2*s*t^5 - 
      330*s^2*t^5 - 940*m^2*s^2*t^5 + 120*s^3*t^5 + 145*m^2*s^3*t^5 - 
      15*s^4*t^5 + 1550*m^2*t^6 - 225*s*t^6 - 1465*m^2*s*t^6 + 195*s^2*t^6 + 
      395*m^2*s^2*t^6 - 45*s^3*t^6 - 10*m^2*s^3*t^6 - 690*m^2*t^7 + 
      90*s*t^7 + 415*m^2*s*t^7 - 45*s^2*t^7 - 30*m^2*s^2*t^7 + 150*m^2*t^8 - 
      15*s*t^8 - 30*m^2*s*t^8 - 10*m^2*t^9 + 8*s^2*\[Epsilon] + 
      8*m^2*s^2*\[Epsilon] - 8*s^3*\[Epsilon] - 8*m^2*s^3*\[Epsilon] - 
      16*m^2*t*\[Epsilon] - 24*s^2*t*\[Epsilon] - 16*m^2*s^2*t*\[Epsilon] + 
      16*s^3*t*\[Epsilon] + 8*m^2*s^3*t*\[Epsilon] + 160*m^2*t^2*\[Epsilon] + 
      17*s*t^2*\[Epsilon] + 81*m^2*s*t^2*\[Epsilon] + 7*s^2*t^2*\[Epsilon] - 
      9*m^2*s^2*t^2*\[Epsilon] + 8*m^2*s^3*t^2*\[Epsilon] - 
      16*s^4*t^2*\[Epsilon] - 16*m^2*s^4*t^2*\[Epsilon] + 
      8*s^5*t^2*\[Epsilon] + 8*m^2*s^5*t^2*\[Epsilon] - 
      568*m^2*t^3*\[Epsilon] - 97*s*t^3*\[Epsilon] - 
      344*m^2*s*t^3*\[Epsilon] + 62*s^2*t^3*\[Epsilon] + 
      229*m^2*s^2*t^3*\[Epsilon] + 38*s^3*t^3*\[Epsilon] + 
      46*m^2*s^3*t^3*\[Epsilon] - 36*s^4*t^3*\[Epsilon] - 
      52*m^2*s^4*t^3*\[Epsilon] + 8*s^5*t^3*\[Epsilon] + 
      16*m^2*s^5*t^3*\[Epsilon] + 888*m^2*t^4*\[Epsilon] + 
      231*s*t^4*\[Epsilon] + 743*m^2*s*t^4*\[Epsilon] - 
      113*s^2*t^4*\[Epsilon] - 620*m^2*s^2*t^4*\[Epsilon] - 
      167*s^3*t^4*\[Epsilon] - 25*m^2*s^3*t^4*\[Epsilon] + 
      139*s^4*t^4*\[Epsilon] + 87*m^2*s^4*t^4*\[Epsilon] - 
      28*s^5*t^4*\[Epsilon] - 12*m^2*s^5*t^4*\[Epsilon] - 
      344*m^2*t^5*\[Epsilon] - 301*s*t^5*\[Epsilon] - 
      1294*m^2*s*t^5*\[Epsilon] + 102*s^2*t^5*\[Epsilon] + 
      818*m^2*s^2*t^5*\[Epsilon] + 195*s^3*t^5*\[Epsilon] - 
      62*m^2*s^3*t^5*\[Epsilon] - 112*s^4*t^5*\[Epsilon] - 
      25*m^2*s^4*t^5*\[Epsilon] + 12*s^5*t^5*\[Epsilon] - 
      904*m^2*t^6*\[Epsilon] + 245*s*t^6*\[Epsilon] + 
      1791*m^2*s*t^6*\[Epsilon] - 91*s^2*t^6*\[Epsilon] - 
      729*m^2*s^2*t^6*\[Epsilon] - 63*s^3*t^6*\[Epsilon] + 
      75*m^2*s^3*t^6*\[Epsilon] + 19*s^4*t^6*\[Epsilon] - 
      6*m^2*s^4*t^6*\[Epsilon] + 1560*m^2*t^7*\[Epsilon] - 
      147*s*t^7*\[Epsilon] - 1580*m^2*s*t^7*\[Epsilon] + 
      98*s^2*t^7*\[Epsilon] + 441*m^2*s^2*t^7*\[Epsilon] - 
      29*s^3*t^7*\[Epsilon] - 42*m^2*s^3*t^7*\[Epsilon] + 
      6*s^4*t^7*\[Epsilon] - 1112*m^2*t^8*\[Epsilon] + 77*s*t^8*\[Epsilon] + 
      745*m^2*s*t^8*\[Epsilon] - 67*s^2*t^8*\[Epsilon] - 
      122*m^2*s^2*t^8*\[Epsilon] + 18*s^3*t^8*\[Epsilon] + 
      392*m^2*t^9*\[Epsilon] - 31*s*t^9*\[Epsilon] - 
      142*m^2*s*t^9*\[Epsilon] + 18*s^2*t^9*\[Epsilon] - 
      56*m^2*t^10*\[Epsilon] + 6*s*t^10*\[Epsilon] + 16*s*\[Epsilon]^2 + 
      16*m^2*s*\[Epsilon]^2 - 16*s^2*\[Epsilon]^2 - 16*m^2*s^2*\[Epsilon]^2 - 
      128*m^2*t*\[Epsilon]^2 - 72*s*t*\[Epsilon]^2 + 
      40*m^2*s*t*\[Epsilon]^2 - 20*s^2*t*\[Epsilon]^2 - 
      20*m^2*s^2*t*\[Epsilon]^2 + 90*s^3*t*\[Epsilon]^2 + 
      90*m^2*s^3*t*\[Epsilon]^2 - 14*s^4*t*\[Epsilon]^2 - 
      14*m^2*s^4*t*\[Epsilon]^2 - 520*m^2*t^2*\[Epsilon]^2 + 
      482*s*t^2*\[Epsilon]^2 + 706*m^2*s*t^2*\[Epsilon]^2 - 
      14*s^2*t^2*\[Epsilon]^2 + 14*m^2*s^2*t^2*\[Epsilon]^2 - 
      442*s^3*t^2*\[Epsilon]^2 - 320*m^2*s^3*t^2*\[Epsilon]^2 + 
      90*s^4*t^2*\[Epsilon]^2 + 76*m^2*s^4*t^2*\[Epsilon]^2 + 
      2*s^5*t^2*\[Epsilon]^2 + 2*m^2*s^5*t^2*\[Epsilon]^2 + 
      5280*m^2*t^3*\[Epsilon]^2 - 2208*s*t^3*\[Epsilon]^2 - 
      7134*m^2*s*t^3*\[Epsilon]^2 + 1750*s^2*t^3*\[Epsilon]^2 + 
      3460*m^2*s^2*t^3*\[Epsilon]^2 - 72*s^3*t^3*\[Epsilon]^2 - 
      520*m^2*s^3*t^3*\[Epsilon]^2 - 150*s^4*t^3*\[Epsilon]^2 - 
      58*m^2*s^4*t^3*\[Epsilon]^2 + 12*s^5*t^3*\[Epsilon]^2 + 
      14*m^2*s^5*t^3*\[Epsilon]^2 - 13536*m^2*t^4*\[Epsilon]^2 + 
      5136*s*t^4*\[Epsilon]^2 + 18674*m^2*s*t^4*\[Epsilon]^2 - 
      5734*s^2*t^4*\[Epsilon]^2 - 10746*m^2*s^2*t^4*\[Epsilon]^2 + 
      2370*s^3*t^4*\[Epsilon]^2 + 3314*m^2*s^3*t^4*\[Epsilon]^2 - 
      436*s^4*t^4*\[Epsilon]^2 - 574*m^2*s^4*t^4*\[Epsilon]^2 + 
      14*s^5*t^4*\[Epsilon]^2 + 28*m^2*s^5*t^4*\[Epsilon]^2 + 
      15584*m^2*t^5*\[Epsilon]^2 - 6400*s*t^5*\[Epsilon]^2 - 
      19662*m^2*s*t^5*\[Epsilon]^2 + 7302*s^2*t^5*\[Epsilon]^2 + 
      10068*m^2*s^2*t^5*\[Epsilon]^2 - 3142*s^3*t^5*\[Epsilon]^2 - 
      2404*m^2*s^3*t^5*\[Epsilon]^2 + 578*s^4*t^5*\[Epsilon]^2 + 
      148*m^2*s^4*t^5*\[Epsilon]^2 - 36*s^5*t^5*\[Epsilon]^2 - 
      8*m^2*s^5*t^5*\[Epsilon]^2 - 7152*m^2*t^6*\[Epsilon]^2 + 
      4212*s*t^6*\[Epsilon]^2 + 6294*m^2*s*t^6*\[Epsilon]^2 - 
      3914*s^2*t^6*\[Epsilon]^2 - 1558*m^2*s^2*t^6*\[Epsilon]^2 + 
      1122*s^3*t^6*\[Epsilon]^2 - 98*m^2*s^3*t^6*\[Epsilon]^2 - 
      70*s^4*t^6*\[Epsilon]^2 - 34*m^2*s^4*t^6*\[Epsilon]^2 + 
      8*s^5*t^6*\[Epsilon]^2 - 1440*m^2*t^7*\[Epsilon]^2 - 
      1152*s*t^7*\[Epsilon]^2 + 2838*m^2*s*t^7*\[Epsilon]^2 + 
      450*s^2*t^7*\[Epsilon]^2 - 1220*m^2*s^2*t^7*\[Epsilon]^2 + 
      84*s^3*t^7*\[Epsilon]^2 - 62*m^2*s^3*t^7*\[Epsilon]^2 + 
      2*s^4*t^7*\[Epsilon]^2 + 2720*m^2*t^8*\[Epsilon]^2 - 
      112*s*t^8*\[Epsilon]^2 - 1882*m^2*s*t^8*\[Epsilon]^2 + 
      206*s^2*t^8*\[Epsilon]^2 + 18*m^2*s^2*t^8*\[Epsilon]^2 - 
      10*s^3*t^8*\[Epsilon]^2 - 864*m^2*t^9*\[Epsilon]^2 + 
      104*s*t^9*\[Epsilon]^2 + 110*m^2*s*t^9*\[Epsilon]^2 - 
      10*s^2*t^9*\[Epsilon]^2 + 56*m^2*t^10*\[Epsilon]^2 - 
      6*s*t^10*\[Epsilon]^2 - 24*s*\[Epsilon]^3 - 24*m^2*s*\[Epsilon]^3 - 
      26*s^2*\[Epsilon]^3 - 26*m^2*s^2*\[Epsilon]^3 + 50*s^3*\[Epsilon]^3 + 
      50*m^2*s^3*\[Epsilon]^3 + 592*m^2*t*\[Epsilon]^3 - 
      24*s*t*\[Epsilon]^3 - 336*m^2*s*t*\[Epsilon]^3 + 
      254*s^2*t*\[Epsilon]^3 + 180*m^2*s^2*t*\[Epsilon]^3 - 
      174*s^3*t*\[Epsilon]^3 - 124*m^2*s^3*t*\[Epsilon]^3 + 
      18*s^4*t*\[Epsilon]^3 + 18*m^2*s^4*t*\[Epsilon]^3 - 
      2032*m^2*t^2*\[Epsilon]^3 - 188*s*t^2*\[Epsilon]^3 + 
      372*m^2*s*t^2*\[Epsilon]^3 - 446*s^2*t^2*\[Epsilon]^3 - 
      458*m^2*s^2*t^2*\[Epsilon]^3 + 408*s^3*t^2*\[Epsilon]^3 + 
      188*m^2*s^3*t^2*\[Epsilon]^3 + 196*s^4*t^2*\[Epsilon]^3 + 
      214*m^2*s^4*t^2*\[Epsilon]^3 - 60*s^5*t^2*\[Epsilon]^3 - 
      60*m^2*s^5*t^2*\[Epsilon]^3 + 1696*m^2*t^3*\[Epsilon]^3 + 
      2728*s*t^3*\[Epsilon]^3 + 6668*m^2*s*t^3*\[Epsilon]^3 - 
      2558*s^2*t^3*\[Epsilon]^3 - 5544*m^2*s^2*t^3*\[Epsilon]^3 + 
      588*s^3*t^3*\[Epsilon]^3 + 1064*m^2*s^3*t^3*\[Epsilon]^3 + 
      64*s^4*t^3*\[Epsilon]^3 + 230*m^2*s^4*t^3*\[Epsilon]^3 + 
      16*s^5*t^3*\[Epsilon]^3 - 44*m^2*s^5*t^3*\[Epsilon]^3 - 
      96*m^2*t^4*\[Epsilon]^3 - 8184*s*t^4*\[Epsilon]^3 - 
      17852*m^2*s*t^4*\[Epsilon]^3 + 10054*s^2*t^4*\[Epsilon]^3 + 
      17246*m^2*s^2*t^4*\[Epsilon]^3 - 3850*s^3*t^4*\[Epsilon]^3 - 
      5762*m^2*s^3*t^4*\[Epsilon]^3 + 72*s^4*t^4*\[Epsilon]^3 + 
      494*m^2*s^4*t^4*\[Epsilon]^3 + 164*s^5*t^4*\[Epsilon]^3 + 
      120*m^2*s^5*t^4*\[Epsilon]^3 + 4160*m^2*t^5*\[Epsilon]^3 + 
      11416*s*t^5*\[Epsilon]^3 + 11980*m^2*s*t^5*\[Epsilon]^3 - 
      13546*s^2*t^5*\[Epsilon]^3 - 13164*m^2*s^2*t^5*\[Epsilon]^3 + 
      4562*s^3*t^5*\[Epsilon]^3 + 3520*m^2*s^3*t^5*\[Epsilon]^3 - 
      14*s^4*t^5*\[Epsilon]^3 + 144*m^2*s^4*t^5*\[Epsilon]^3 - 
      112*s^5*t^5*\[Epsilon]^3 + 8*m^2*s^5*t^5*\[Epsilon]^3 - 
      11072*m^2*t^6*\[Epsilon]^3 - 8576*s*t^6*\[Epsilon]^3 + 
      5052*m^2*s*t^6*\[Epsilon]^3 + 8374*s^2*t^6*\[Epsilon]^3 - 
      118*m^2*s^2*t^6*\[Epsilon]^3 - 1676*s^3*t^6*\[Epsilon]^3 + 
      132*m^2*s^3*t^6*\[Epsilon]^3 - 188*s^4*t^6*\[Epsilon]^3 + 
      244*m^2*s^4*t^6*\[Epsilon]^3 - 8*s^5*t^6*\[Epsilon]^3 + 
      9312*m^2*t^7*\[Epsilon]^3 + 3768*s*t^7*\[Epsilon]^3 - 
      6076*m^2*s*t^7*\[Epsilon]^3 - 2826*s^2*t^7*\[Epsilon]^3 + 
      160*m^2*s^2*t^7*\[Epsilon]^3 + 496*s^3*t^7*\[Epsilon]^3 + 
      932*m^2*s^3*t^7*\[Epsilon]^3 - 148*s^4*t^7*\[Epsilon]^3 - 
      1696*m^2*t^8*\[Epsilon]^3 - 1328*s*t^8*\[Epsilon]^3 - 
      1372*m^2*s*t^8*\[Epsilon]^3 + 1116*s^2*t^8*\[Epsilon]^3 + 
      1724*m^2*s^2*t^8*\[Epsilon]^3 - 404*s^3*t^8*\[Epsilon]^3 - 
      1424*m^2*t^9*\[Epsilon]^3 + 544*s*t^9*\[Epsilon]^3 + 
      1588*m^2*s*t^9*\[Epsilon]^3 - 396*s^2*t^9*\[Epsilon]^3 + 
      560*m^2*t^10*\[Epsilon]^3 - 132*s*t^10*\[Epsilon]^3 - 
      64*s*\[Epsilon]^4 - 64*m^2*s*\[Epsilon]^4 + 4*s^2*\[Epsilon]^4 + 
      4*m^2*s^2*\[Epsilon]^4 + 60*s^3*\[Epsilon]^4 + 
      60*m^2*s^3*\[Epsilon]^4 + 512*m^2*t*\[Epsilon]^4 + 
      576*s*t*\[Epsilon]^4 + 128*m^2*s*t*\[Epsilon]^4 + 
      100*s^2*t*\[Epsilon]^4 + 40*m^2*s^2*t*\[Epsilon]^4 - 
      614*s^3*t*\[Epsilon]^4 - 554*m^2*s^3*t*\[Epsilon]^4 + 
      62*s^4*t*\[Epsilon]^4 + 62*m^2*s^4*t*\[Epsilon]^4 + 
      640*m^2*t^2*\[Epsilon]^4 - 3800*s*t^2*\[Epsilon]^4 - 
      2968*m^2*s*t^2*\[Epsilon]^4 + 1216*s^2*t^2*\[Epsilon]^4 + 
      1064*m^2*s^2*t^2*\[Epsilon]^4 + 2206*s^3*t^2*\[Epsilon]^4 + 
      1524*m^2*s^3*t^2*\[Epsilon]^4 - 570*s^4*t^2*\[Epsilon]^4 - 
      508*m^2*s^4*t^2*\[Epsilon]^4 - 54*s^5*t^2*\[Epsilon]^4 - 
      54*m^2*s^5*t^2*\[Epsilon]^4 - 12320*m^2*t^3*\[Epsilon]^4 + 
      13920*s*t^3*\[Epsilon]^4 + 21800*m^2*s*t^3*\[Epsilon]^4 - 
      10480*s^2*t^3*\[Epsilon]^4 - 13320*m^2*s^2*t^3*\[Epsilon]^4 - 
      262*s^3*t^3*\[Epsilon]^4 + 1774*m^2*s^3*t^3*\[Epsilon]^4 + 
      1000*s^4*t^3*\[Epsilon]^4 + 428*m^2*s^4*t^3*\[Epsilon]^4 - 
      48*s^5*t^3*\[Epsilon]^4 - 102*m^2*s^5*t^3*\[Epsilon]^4 + 
      31584*m^2*t^4*\[Epsilon]^4 - 27696*s*t^4*\[Epsilon]^4 - 
      51304*m^2*s*t^4*\[Epsilon]^4 + 26616*s^2*t^4*\[Epsilon]^4 + 
      33904*m^2*s^2*t^4*\[Epsilon]^4 - 8850*s^3*t^4*\[Epsilon]^4 - 
      11492*m^2*s^3*t^4*\[Epsilon]^4 + 1652*s^4*t^4*\[Epsilon]^4 + 
      2400*m^2*s^4*t^4*\[Epsilon]^4 - 28*s^5*t^4*\[Epsilon]^4 - 
      130*m^2*s^5*t^4*\[Epsilon]^4 - 31136*m^2*t^5*\[Epsilon]^4 + 
      30208*s*t^5*\[Epsilon]^4 + 45048*m^2*s*t^5*\[Epsilon]^4 - 
      29368*s^2*t^5*\[Epsilon]^4 - 26472*m^2*s^2*t^5*\[Epsilon]^4 + 
      12318*s^3*t^5*\[Epsilon]^4 + 8090*m^2*s^3*t^5*\[Epsilon]^4 - 
      2906*s^4*t^5*\[Epsilon]^4 - 1082*m^2*s^4*t^5*\[Epsilon]^4 + 
      272*s^5*t^5*\[Epsilon]^4 + 142*m^2*s^5*t^5*\[Epsilon]^4 + 
      3808*m^2*t^6*\[Epsilon]^4 - 15936*s*t^6*\[Epsilon]^4 - 
      1064*m^2*s*t^6*\[Epsilon]^4 + 12416*s^2*t^6*\[Epsilon]^4 - 
      1448*m^2*s^2*t^6*\[Epsilon]^4 - 4694*s^3*t^6*\[Epsilon]^4 + 
      420*m^2*s^3*t^6*\[Epsilon]^4 + 918*s^4*t^6*\[Epsilon]^4 + 
      284*m^2*s^4*t^6*\[Epsilon]^4 - 142*s^5*t^6*\[Epsilon]^4 + 
      16800*m^2*t^7*\[Epsilon]^4 + 480*s*t^7*\[Epsilon]^4 - 
      20008*m^2*s*t^7*\[Epsilon]^4 + 1520*s^2*t^7*\[Epsilon]^4 + 
      6600*m^2*s^2*t^7*\[Epsilon]^4 - 274*s^3*t^7*\[Epsilon]^4 + 
      178*m^2*s^3*t^7*\[Epsilon]^4 - 156*s^4*t^7*\[Epsilon]^4 - 
      13280*m^2*t^8*\[Epsilon]^4 + 3760*s*t^8*\[Epsilon]^4 + 
      9064*m^2*s*t^8*\[Epsilon]^4 - 2364*s^2*t^8*\[Epsilon]^4 - 
      372*m^2*s^2*t^8*\[Epsilon]^4 + 110*s^3*t^8*\[Epsilon]^4 + 
      3616*m^2*t^9*\[Epsilon]^4 - 1664*s*t^9*\[Epsilon]^4 - 
      632*m^2*s*t^9*\[Epsilon]^4 + 340*s^2*t^9*\[Epsilon]^4 - 
      224*m^2*t^10*\[Epsilon]^4 + 216*s*t^10*\[Epsilon]^4 - 
      24*s*\[Epsilon]^5 - 24*m^2*s*\[Epsilon]^5 + 6*s^2*\[Epsilon]^5 + 
      6*m^2*s^2*\[Epsilon]^5 + 18*s^3*\[Epsilon]^5 + 
      18*m^2*s^3*\[Epsilon]^5 - 2112*m^2*t*\[Epsilon]^5 + 
      432*s*t*\[Epsilon]^5 + 1560*m^2*s*t*\[Epsilon]^5 - 
      102*s^2*t*\[Epsilon]^5 + 96*m^2*s^2*t*\[Epsilon]^5 - 
      318*s^3*t*\[Epsilon]^5 - 300*m^2*s^3*t*\[Epsilon]^5 + 
      30*s^4*t*\[Epsilon]^5 + 30*m^2*s^4*t*\[Epsilon]^5 + 
      5568*m^2*t^2*\[Epsilon]^5 + 1896*s*t^2*\[Epsilon]^5 - 
      1152*m^2*s*t^2*\[Epsilon]^5 - 2928*s^2*t^2*\[Epsilon]^5 - 
      2064*m^2*s^2*t^2*\[Epsilon]^5 + 834*s^3*t^2*\[Epsilon]^5 + 
      918*m^2*s^3*t^2*\[Epsilon]^5 - 468*s^4*t^2*\[Epsilon]^5 - 
      438*m^2*s^4*t^2*\[Epsilon]^5 + 2304*m^2*t^3*\[Epsilon]^5 - 
      18384*s*t^3*\[Epsilon]^5 - 28560*m^2*s*t^3*\[Epsilon]^5 + 
      23760*s^2*t^3*\[Epsilon]^5 + 28992*m^2*s^2*t^3*\[Epsilon]^5 - 
      7950*s^3*t^3*\[Epsilon]^5 - 8184*m^2*s^3*t^3*\[Epsilon]^5 + 
      210*s^4*t^3*\[Epsilon]^5 - 36*m^2*s^4*t^3*\[Epsilon]^5 - 
      72*s^5*t^3*\[Epsilon]^5 - 72*m^2*s^5*t^3*\[Epsilon]^5 - 
      13824*m^2*t^4*\[Epsilon]^5 + 49536*s*t^4*\[Epsilon]^5 + 
      72624*m^2*s*t^4*\[Epsilon]^5 - 62388*s^2*t^4*\[Epsilon]^5 - 
      72564*m^2*s^2*t^4*\[Epsilon]^5 + 25302*s^3*t^4*\[Epsilon]^5 + 
      27486*m^2*s^3*t^4*\[Epsilon]^5 - 3576*s^4*t^4*\[Epsilon]^5 - 
      4380*m^2*s^4*t^4*\[Epsilon]^5 - 72*s^5*t^4*\[Epsilon]^5 - 
      144*m^2*s^5*t^4*\[Epsilon]^5 - 11136*m^2*t^5*\[Epsilon]^5 - 
      65712*s*t^5*\[Epsilon]^5 - 38976*m^2*s*t^5*\[Epsilon]^5 + 
      74772*s^2*t^5*\[Epsilon]^5 + 48288*m^2*s^2*t^5*\[Epsilon]^5 - 
      28218*s^3*t^5*\[Epsilon]^5 - 15900*m^2*s^3*t^5*\[Epsilon]^5 + 
      3570*s^4*t^5*\[Epsilon]^5 + 534*m^2*s^4*t^5*\[Epsilon]^5 + 
      72*s^5*t^5*\[Epsilon]^5 - 72*m^2*s^5*t^5*\[Epsilon]^5 + 
      58752*m^2*t^6*\[Epsilon]^5 + 46848*s*t^6*\[Epsilon]^5 - 
      44160*m^2*s*t^6*\[Epsilon]^5 - 42720*s^2*t^6*\[Epsilon]^5 + 
      10176*m^2*s^2*t^6*\[Epsilon]^5 + 11190*s^3*t^6*\[Epsilon]^5 - 
      1062*m^2*s^3*t^6*\[Epsilon]^5 - 276*s^4*t^6*\[Epsilon]^5 - 
      894*m^2*s^4*t^6*\[Epsilon]^5 + 72*s^5*t^6*\[Epsilon]^5 - 
      62208*m^2*t^7*\[Epsilon]^5 - 17136*s*t^7*\[Epsilon]^5 + 
      49872*m^2*s*t^7*\[Epsilon]^5 + 11136*s^2*t^7*\[Epsilon]^5 - 
      8256*m^2*s^2*t^7*\[Epsilon]^5 - 2106*s^3*t^7*\[Epsilon]^5 - 
      2976*m^2*s^3*t^7*\[Epsilon]^5 + 510*s^4*t^7*\[Epsilon]^5 + 
      24576*m^2*t^8*\[Epsilon]^5 + 2904*s*t^8*\[Epsilon]^5 - 
      7320*m^2*s*t^8*\[Epsilon]^5 - 2562*s^2*t^8*\[Epsilon]^5 - 
      4674*m^2*s^2*t^8*\[Epsilon]^5 + 1248*s^3*t^8*\[Epsilon]^5 - 
      576*m^2*t^9*\[Epsilon]^5 - 576*s*t^9*\[Epsilon]^5 - 
      3864*m^2*s*t^9*\[Epsilon]^5 + 1026*s^2*t^9*\[Epsilon]^5 - 
      1344*m^2*t^10*\[Epsilon]^5 + 216*s*t^10*\[Epsilon]^5)*J[5])/
    (4*m^2*(4*m^2 - s)*s^2*(-1 + t)^3*t^2*(-1 + s + t)*
     (1 - 2*t + s*t + t^2)^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^3) + ((24*m^4 - 20*m^4*s - 120*m^4*t + 96*m^4*s*t + 
      240*m^4*t^2 - 168*m^4*s*t^2 - 240*m^4*t^3 + 128*m^4*s*t^3 + 
      120*m^4*t^4 - 36*m^4*s*t^4 - 24*m^4*t^5 - 44*m^4*\[Epsilon] + 
      4*m^2*s*\[Epsilon] - 14*m^4*s*\[Epsilon] + 2*s^2*\[Epsilon] - 
      4*m^2*s^2*\[Epsilon] + 66*m^4*s^2*\[Epsilon] - 2*s^3*\[Epsilon] - 
      2*m^4*s^3*\[Epsilon] + 220*m^4*t*\[Epsilon] - 20*m^2*s*t*\[Epsilon] + 
      112*m^4*s*t*\[Epsilon] - 10*s^2*t*\[Epsilon] + 
      16*m^2*s^2*t*\[Epsilon] - 222*m^4*s^2*t*\[Epsilon] + 
      8*s^3*t*\[Epsilon] + 28*m^4*s^3*t*\[Epsilon] - 440*m^4*t^2*\[Epsilon] + 
      40*m^2*s*t^2*\[Epsilon] - 252*m^4*s*t^2*\[Epsilon] + 
      20*s^2*t^2*\[Epsilon] - 24*m^2*s^2*t^2*\[Epsilon] + 
      214*m^4*s^2*t^2*\[Epsilon] - 12*s^3*t^2*\[Epsilon] + 
      6*m^4*s^3*t^2*\[Epsilon] + 440*m^4*t^3*\[Epsilon] - 
      40*m^2*s*t^3*\[Epsilon] + 224*m^4*s*t^3*\[Epsilon] - 
      20*s^2*t^3*\[Epsilon] + 16*m^2*s^2*t^3*\[Epsilon] - 
      58*m^4*s^2*t^3*\[Epsilon] + 8*s^3*t^3*\[Epsilon] - 
      220*m^4*t^4*\[Epsilon] + 20*m^2*s*t^4*\[Epsilon] - 
      70*m^4*s*t^4*\[Epsilon] + 10*s^2*t^4*\[Epsilon] - 
      4*m^2*s^2*t^4*\[Epsilon] - 2*s^3*t^4*\[Epsilon] + 
      44*m^4*t^5*\[Epsilon] - 4*m^2*s*t^5*\[Epsilon] - 2*s^2*t^5*\[Epsilon] - 
      916*m^4*\[Epsilon]^2 - 2*m^2*s*\[Epsilon]^2 + 1066*m^4*s*\[Epsilon]^2 - 
      s^2*\[Epsilon]^2 + 2*m^2*s^2*\[Epsilon]^2 - 189*m^4*s^2*\[Epsilon]^2 + 
      s^3*\[Epsilon]^2 - 11*m^4*s^3*\[Epsilon]^2 + 4580*m^4*t*\[Epsilon]^2 + 
      10*m^2*s*t*\[Epsilon]^2 - 4512*m^4*s*t*\[Epsilon]^2 + 
      5*s^2*t*\[Epsilon]^2 - 8*m^2*s^2*t*\[Epsilon]^2 + 
      771*m^4*s^2*t*\[Epsilon]^2 - 4*s^3*t*\[Epsilon]^2 - 
      54*m^4*s^3*t*\[Epsilon]^2 - 9160*m^4*t^2*\[Epsilon]^2 - 
      20*m^2*s*t^2*\[Epsilon]^2 + 7140*m^4*s*t^2*\[Epsilon]^2 - 
      10*s^2*t^2*\[Epsilon]^2 + 12*m^2*s^2*t^2*\[Epsilon]^2 - 
      895*m^4*s^2*t^2*\[Epsilon]^2 + 6*s^3*t^2*\[Epsilon]^2 - 
      15*m^4*s^3*t^2*\[Epsilon]^2 + 9160*m^4*t^3*\[Epsilon]^2 + 
      20*m^2*s*t^3*\[Epsilon]^2 - 5008*m^4*s*t^3*\[Epsilon]^2 + 
      10*s^2*t^3*\[Epsilon]^2 - 8*m^2*s^2*t^3*\[Epsilon]^2 + 
      313*m^4*s^2*t^3*\[Epsilon]^2 - 4*s^3*t^3*\[Epsilon]^2 - 
      4580*m^4*t^4*\[Epsilon]^2 - 10*m^2*s*t^4*\[Epsilon]^2 + 
      1314*m^4*s*t^4*\[Epsilon]^2 - 5*s^2*t^4*\[Epsilon]^2 + 
      2*m^2*s^2*t^4*\[Epsilon]^2 + s^3*t^4*\[Epsilon]^2 + 
      916*m^4*t^5*\[Epsilon]^2 + 2*m^2*s*t^5*\[Epsilon]^2 + 
      s^2*t^5*\[Epsilon]^2 + 1712*m^4*\[Epsilon]^3 - 22*m^2*s*\[Epsilon]^3 - 
      652*m^4*s*\[Epsilon]^3 - 11*s^2*\[Epsilon]^3 + 
      22*m^2*s^2*\[Epsilon]^3 - 1101*m^4*s^2*\[Epsilon]^3 + 
      11*s^3*\[Epsilon]^3 + 41*m^4*s^3*\[Epsilon]^3 - 
      8560*m^4*t*\[Epsilon]^3 + 110*m^2*s*t*\[Epsilon]^3 + 
      2736*m^4*s*t*\[Epsilon]^3 + 55*s^2*t*\[Epsilon]^3 - 
      88*m^2*s^2*t*\[Epsilon]^3 + 2827*m^4*s^2*t*\[Epsilon]^3 - 
      44*s^3*t*\[Epsilon]^3 - 54*m^4*s^3*t*\[Epsilon]^3 + 
      17120*m^4*t^2*\[Epsilon]^3 - 220*m^2*s*t^2*\[Epsilon]^3 - 
      4296*m^4*s*t^2*\[Epsilon]^3 - 110*s^2*t^2*\[Epsilon]^3 + 
      132*m^2*s^2*t^2*\[Epsilon]^3 - 2335*m^4*s^2*t^2*\[Epsilon]^3 + 
      66*s^3*t^2*\[Epsilon]^3 - 3*m^4*s^3*t^2*\[Epsilon]^3 - 
      17120*m^4*t^3*\[Epsilon]^3 + 220*m^2*s*t^3*\[Epsilon]^3 + 
      2992*m^4*s*t^3*\[Epsilon]^3 + 110*s^2*t^3*\[Epsilon]^3 - 
      88*m^2*s^2*t^3*\[Epsilon]^3 + 609*m^4*s^2*t^3*\[Epsilon]^3 - 
      44*s^3*t^3*\[Epsilon]^3 + 8560*m^4*t^4*\[Epsilon]^3 - 
      110*m^2*s*t^4*\[Epsilon]^3 - 780*m^4*s*t^4*\[Epsilon]^3 - 
      55*s^2*t^4*\[Epsilon]^3 + 22*m^2*s^2*t^4*\[Epsilon]^3 + 
      11*s^3*t^4*\[Epsilon]^3 - 1712*m^4*t^5*\[Epsilon]^3 + 
      22*m^2*s*t^5*\[Epsilon]^3 + 11*s^2*t^5*\[Epsilon]^3 + 
      2272*m^4*\[Epsilon]^4 + 8*m^2*s*\[Epsilon]^4 - 
      6296*m^4*s*\[Epsilon]^4 + 4*s^2*\[Epsilon]^4 - 8*m^2*s^2*\[Epsilon]^4 + 
      4158*m^4*s^2*\[Epsilon]^4 - 4*s^3*\[Epsilon]^4 + 
      2*m^4*s^3*\[Epsilon]^4 - 11360*m^4*t*\[Epsilon]^4 - 
      40*m^2*s*t*\[Epsilon]^4 + 25024*m^4*s*t*\[Epsilon]^4 - 
      20*s^2*t*\[Epsilon]^4 + 32*m^2*s^2*t*\[Epsilon]^4 - 
      12170*m^4*s^2*t*\[Epsilon]^4 + 16*s^3*t*\[Epsilon]^4 + 
      76*m^4*s^3*t*\[Epsilon]^4 + 22720*m^4*t^2*\[Epsilon]^4 + 
      80*m^2*s*t^2*\[Epsilon]^4 - 37296*m^4*s*t^2*\[Epsilon]^4 + 
      40*s^2*t^2*\[Epsilon]^4 - 48*m^2*s^2*t^2*\[Epsilon]^4 + 
      11770*m^4*s^2*t^2*\[Epsilon]^4 - 24*s^3*t^2*\[Epsilon]^4 + 
      18*m^4*s^3*t^2*\[Epsilon]^4 - 22720*m^4*t^3*\[Epsilon]^4 - 
      80*m^2*s*t^3*\[Epsilon]^4 + 24704*m^4*s*t^3*\[Epsilon]^4 - 
      40*s^2*t^3*\[Epsilon]^4 + 32*m^2*s^2*t^3*\[Epsilon]^4 - 
      3758*m^4*s^2*t^3*\[Epsilon]^4 + 16*s^3*t^3*\[Epsilon]^4 + 
      11360*m^4*t^4*\[Epsilon]^4 + 40*m^2*s*t^4*\[Epsilon]^4 - 
      6136*m^4*s*t^4*\[Epsilon]^4 + 20*s^2*t^4*\[Epsilon]^4 - 
      8*m^2*s^2*t^4*\[Epsilon]^4 - 4*s^3*t^4*\[Epsilon]^4 - 
      2272*m^4*t^5*\[Epsilon]^4 - 8*m^2*s*t^5*\[Epsilon]^4 - 
      4*s^2*t^5*\[Epsilon]^4 - 4128*m^4*\[Epsilon]^5 + 
      24*m^2*s*\[Epsilon]^5 + 7536*m^4*s*\[Epsilon]^5 + 12*s^2*\[Epsilon]^5 - 
      24*m^2*s^2*\[Epsilon]^5 - 3456*m^4*s^2*\[Epsilon]^5 - 
      12*s^3*\[Epsilon]^5 - 48*m^4*s^3*\[Epsilon]^5 + 
      20640*m^4*t*\[Epsilon]^5 - 120*m^2*s*t*\[Epsilon]^5 - 
      29760*m^4*s*t*\[Epsilon]^5 - 60*s^2*t*\[Epsilon]^5 + 
      96*m^2*s^2*t*\[Epsilon]^5 + 10416*m^4*s^2*t*\[Epsilon]^5 + 
      48*s^3*t*\[Epsilon]^5 + 48*m^4*s^3*t*\[Epsilon]^5 - 
      41280*m^4*t^2*\[Epsilon]^5 + 240*m^2*s*t^2*\[Epsilon]^5 + 
      44064*m^4*s*t^2*\[Epsilon]^5 + 120*s^2*t^2*\[Epsilon]^5 - 
      144*m^2*s^2*t^2*\[Epsilon]^5 - 10464*m^4*s^2*t^2*\[Epsilon]^5 - 
      72*s^3*t^2*\[Epsilon]^5 + 41280*m^4*t^3*\[Epsilon]^5 - 
      240*m^2*s*t^3*\[Epsilon]^5 - 28992*m^4*s*t^3*\[Epsilon]^5 - 
      120*s^2*t^3*\[Epsilon]^5 + 96*m^2*s^2*t^3*\[Epsilon]^5 + 
      3504*m^4*s^2*t^3*\[Epsilon]^5 + 48*s^3*t^3*\[Epsilon]^5 - 
      20640*m^4*t^4*\[Epsilon]^5 + 120*m^2*s*t^4*\[Epsilon]^5 + 
      7152*m^4*s*t^4*\[Epsilon]^5 + 60*s^2*t^4*\[Epsilon]^5 - 
      24*m^2*s^2*t^4*\[Epsilon]^5 - 12*s^3*t^4*\[Epsilon]^5 + 
      4128*m^4*t^5*\[Epsilon]^5 - 24*m^2*s*t^5*\[Epsilon]^5 - 
      12*s^2*t^5*\[Epsilon]^5)*J[6])/(8*m^4*s^2*(-4*m^2 + s)*(-1 + t)^5*
     (-1 + s + t)*\[Epsilon]*(1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])) + 
   ((176*m^4 - 84*m^4*s - 30*m^4*s^2 - 880*m^4*t + 396*m^4*s*t + 
      144*m^4*s^2*t + 1760*m^4*t^2 - 648*m^4*s*t^2 - 252*m^4*s^2*t^2 - 
      1760*m^4*t^3 + 408*m^4*s*t^3 + 192*m^4*s^2*t^3 + 880*m^4*t^4 - 
      36*m^4*s*t^4 - 54*m^4*s^2*t^4 - 176*m^4*t^5 - 36*m^4*s*t^5 + 
      368*m^4*\[Epsilon] + 24*m^2*s*\[Epsilon] - 660*m^4*s*\[Epsilon] + 
      12*s^2*\[Epsilon] - 18*m^2*s^2*\[Epsilon] + 298*m^4*s^2*\[Epsilon] - 
      9*s^3*\[Epsilon] - 6*m^2*s^3*\[Epsilon] + 87*m^4*s^3*\[Epsilon] - 
      3*s^4*\[Epsilon] - 3*m^4*s^4*\[Epsilon] - 1840*m^4*t*\[Epsilon] - 
      120*m^2*s*t*\[Epsilon] + 3004*m^4*s*t*\[Epsilon] - 
      60*s^2*t*\[Epsilon] + 66*m^2*s^2*t*\[Epsilon] - 
      980*m^4*s^2*t*\[Epsilon] + 33*s^3*t*\[Epsilon] + 
      24*m^2*s^3*t*\[Epsilon] - 165*m^4*s^3*t*\[Epsilon] + 
      12*s^4*t*\[Epsilon] + 42*m^4*s^4*t*\[Epsilon] + 
      3680*m^4*t^2*\[Epsilon] + 240*m^2*s*t^2*\[Epsilon] - 
      5064*m^4*s*t^2*\[Epsilon] + 120*s^2*t^2*\[Epsilon] - 
      84*m^2*s^2*t^2*\[Epsilon] + 688*m^4*s^2*t^2*\[Epsilon] - 
      42*s^3*t^2*\[Epsilon] - 36*m^2*s^3*t^2*\[Epsilon] + 
      357*m^4*s^3*t^2*\[Epsilon] - 18*s^4*t^2*\[Epsilon] + 
      9*m^4*s^4*t^2*\[Epsilon] - 3680*m^4*t^3*\[Epsilon] - 
      240*m^2*s*t^3*\[Epsilon] + 3768*m^4*s*t^3*\[Epsilon] - 
      120*s^2*t^3*\[Epsilon] + 36*m^2*s^2*t^3*\[Epsilon] + 
      180*m^4*s^2*t^3*\[Epsilon] + 18*s^3*t^3*\[Epsilon] + 
      24*m^2*s^3*t^3*\[Epsilon] - 87*m^4*s^3*t^3*\[Epsilon] + 
      12*s^4*t^3*\[Epsilon] + 1840*m^4*t^4*\[Epsilon] + 
      120*m^2*s*t^4*\[Epsilon] - 1060*m^4*s*t^4*\[Epsilon] + 
      60*s^2*t^4*\[Epsilon] + 6*m^2*s^2*t^4*\[Epsilon] - 
      186*m^4*s^2*t^4*\[Epsilon] + 3*s^3*t^4*\[Epsilon] - 
      6*m^2*s^3*t^4*\[Epsilon] - 3*s^4*t^4*\[Epsilon] - 
      368*m^4*t^5*\[Epsilon] - 24*m^2*s*t^5*\[Epsilon] + 
      12*m^4*s*t^5*\[Epsilon] - 12*s^2*t^5*\[Epsilon] - 
      6*m^2*s^2*t^5*\[Epsilon] - 3*s^3*t^5*\[Epsilon] - 
      5056*m^4*\[Epsilon]^2 - 40*m^2*s*\[Epsilon]^2 + 
      2944*m^4*s*\[Epsilon]^2 - 20*s^2*\[Epsilon]^2 + 
      46*m^2*s^2*\[Epsilon]^2 + 1440*m^4*s^2*\[Epsilon]^2 + 
      23*s^3*\[Epsilon]^2 - 6*m^2*s^3*\[Epsilon]^2 - 
      187*m^4*s^3*\[Epsilon]^2 - 3*s^4*\[Epsilon]^2 - 
      21*m^4*s^4*\[Epsilon]^2 + 25280*m^4*t*\[Epsilon]^2 + 
      200*m^2*s*t*\[Epsilon]^2 - 12304*m^4*s*t*\[Epsilon]^2 + 
      100*s^2*t*\[Epsilon]^2 - 190*m^2*s^2*t*\[Epsilon]^2 - 
      4492*m^4*s^2*t*\[Epsilon]^2 - 95*s^3*t*\[Epsilon]^2 + 
      24*m^2*s^3*t*\[Epsilon]^2 + 137*m^4*s^3*t*\[Epsilon]^2 + 
      12*s^4*t*\[Epsilon]^2 - 18*m^4*s^4*t*\[Epsilon]^2 - 
      50560*m^4*t^2*\[Epsilon]^2 - 400*m^2*s*t^2*\[Epsilon]^2 + 
      17856*m^4*s*t^2*\[Epsilon]^2 - 200*s^2*t^2*\[Epsilon]^2 + 
      300*m^2*s^2*t^2*\[Epsilon]^2 + 7060*m^4*s^2*t^2*\[Epsilon]^2 + 
      150*s^3*t^2*\[Epsilon]^2 - 36*m^2*s^3*t^2*\[Epsilon]^2 - 
      993*m^4*s^3*t^2*\[Epsilon]^2 - 18*s^4*t^2*\[Epsilon]^2 - 
      9*m^4*s^4*t^2*\[Epsilon]^2 + 50560*m^4*t^3*\[Epsilon]^2 + 
      400*m^2*s*t^3*\[Epsilon]^2 - 9184*m^4*s*t^3*\[Epsilon]^2 + 
      200*s^2*t^3*\[Epsilon]^2 - 220*m^2*s^2*t^3*\[Epsilon]^2 - 
      5700*m^4*s^2*t^3*\[Epsilon]^2 - 110*s^3*t^3*\[Epsilon]^2 + 
      24*m^2*s^3*t^3*\[Epsilon]^2 + 339*m^4*s^3*t^3*\[Epsilon]^2 + 
      12*s^4*t^3*\[Epsilon]^2 - 25280*m^4*t^4*\[Epsilon]^2 - 
      200*m^2*s*t^4*\[Epsilon]^2 - 704*m^4*s*t^4*\[Epsilon]^2 - 
      100*s^2*t^4*\[Epsilon]^2 + 70*m^2*s^2*t^4*\[Epsilon]^2 + 
      1692*m^4*s^2*t^4*\[Epsilon]^2 + 35*s^3*t^4*\[Epsilon]^2 - 
      6*m^2*s^3*t^4*\[Epsilon]^2 - 3*s^4*t^4*\[Epsilon]^2 + 
      5056*m^4*t^5*\[Epsilon]^2 + 40*m^2*s*t^5*\[Epsilon]^2 + 
      1392*m^4*s*t^5*\[Epsilon]^2 + 20*s^2*t^5*\[Epsilon]^2 - 
      6*m^2*s^2*t^5*\[Epsilon]^2 - 3*s^3*t^5*\[Epsilon]^2 + 
      1024*m^4*\[Epsilon]^3 - 96*m^2*s*\[Epsilon]^3 + 
      6336*m^4*s*\[Epsilon]^3 - 48*s^2*\[Epsilon]^3 + 
      72*m^2*s^2*\[Epsilon]^3 - 6208*m^4*s^2*\[Epsilon]^3 + 
      36*s^3*\[Epsilon]^3 + 24*m^2*s^3*\[Epsilon]^3 - 
      1542*m^4*s^3*\[Epsilon]^3 + 12*s^4*\[Epsilon]^3 + 
      30*m^4*s^4*\[Epsilon]^3 - 5120*m^4*t*\[Epsilon]^3 + 
      480*m^2*s*t*\[Epsilon]^3 - 25440*m^4*s*t*\[Epsilon]^3 + 
      240*s^2*t*\[Epsilon]^3 - 264*m^2*s^2*t*\[Epsilon]^3 + 
      15144*m^4*s^2*t*\[Epsilon]^3 - 132*s^3*t*\[Epsilon]^3 - 
      96*m^2*s^3*t*\[Epsilon]^3 + 5434*m^4*s^3*t*\[Epsilon]^3 - 
      48*s^4*t*\[Epsilon]^3 - 108*m^4*s^4*t*\[Epsilon]^3 + 
      10240*m^4*t^2*\[Epsilon]^3 - 960*m^2*s*t^2*\[Epsilon]^3 + 
      38784*m^4*s*t^2*\[Epsilon]^3 - 480*s^2*t^2*\[Epsilon]^3 + 
      336*m^2*s^2*t^2*\[Epsilon]^3 - 10936*m^4*s^2*t^2*\[Epsilon]^3 + 
      168*s^3*t^2*\[Epsilon]^3 + 144*m^2*s^3*t^2*\[Epsilon]^3 - 
      4674*m^4*s^3*t^2*\[Epsilon]^3 + 72*s^4*t^2*\[Epsilon]^3 - 
      18*m^4*s^4*t^2*\[Epsilon]^3 - 10240*m^4*t^3*\[Epsilon]^3 + 
      960*m^2*s*t^3*\[Epsilon]^3 - 27072*m^4*s*t^3*\[Epsilon]^3 + 
      480*s^2*t^3*\[Epsilon]^3 - 144*m^2*s^2*t^3*\[Epsilon]^3 + 
      632*m^4*s^2*t^3*\[Epsilon]^3 - 72*s^3*t^3*\[Epsilon]^3 - 
      96*m^2*s^3*t^3*\[Epsilon]^3 + 1422*m^4*s^3*t^3*\[Epsilon]^3 - 
      48*s^4*t^3*\[Epsilon]^3 + 5120*m^4*t^4*\[Epsilon]^3 - 
      480*m^2*s*t^4*\[Epsilon]^3 + 7872*m^4*s*t^4*\[Epsilon]^3 - 
      240*s^2*t^4*\[Epsilon]^3 - 24*m^2*s^2*t^4*\[Epsilon]^3 + 
      1368*m^4*s^2*t^4*\[Epsilon]^3 - 12*s^3*t^4*\[Epsilon]^3 + 
      24*m^2*s^3*t^4*\[Epsilon]^3 + 12*s^4*t^4*\[Epsilon]^3 - 
      1024*m^4*t^5*\[Epsilon]^3 + 96*m^2*s*t^5*\[Epsilon]^3 - 
      480*m^4*s*t^5*\[Epsilon]^3 + 48*s^2*t^5*\[Epsilon]^3 + 
      24*m^2*s^2*t^5*\[Epsilon]^3 + 12*s^3*t^5*\[Epsilon]^3 + 
      12416*m^4*\[Epsilon]^4 + 160*m^2*s*\[Epsilon]^4 - 
      17824*m^4*s*\[Epsilon]^4 + 80*s^2*\[Epsilon]^4 - 
      184*m^2*s^2*\[Epsilon]^4 + 4752*m^4*s^2*\[Epsilon]^4 - 
      92*s^3*\[Epsilon]^4 + 24*m^2*s^3*\[Epsilon]^4 + 
      3136*m^4*s^3*\[Epsilon]^4 + 12*s^4*\[Epsilon]^4 + 
      48*m^4*s^4*\[Epsilon]^4 - 62080*m^4*t*\[Epsilon]^4 - 
      800*m^2*s*t*\[Epsilon]^4 + 69728*m^4*s*t*\[Epsilon]^4 - 
      400*s^2*t*\[Epsilon]^4 + 760*m^2*s^2*t*\[Epsilon]^4 - 
      6784*m^4*s^2*t*\[Epsilon]^4 + 380*s^3*t*\[Epsilon]^4 - 
      96*m^2*s^3*t*\[Epsilon]^4 - 10096*m^4*s^3*t*\[Epsilon]^4 - 
      48*s^4*t*\[Epsilon]^4 - 48*m^4*s^4*t*\[Epsilon]^4 + 
      124160*m^4*t^2*\[Epsilon]^4 + 1600*m^2*s*t^2*\[Epsilon]^4 - 
      98112*m^4*s*t^2*\[Epsilon]^4 + 800*s^2*t^2*\[Epsilon]^4 - 
      1200*m^2*s^2*t^2*\[Epsilon]^4 - 7840*m^4*s^2*t^2*\[Epsilon]^4 - 
      600*s^3*t^2*\[Epsilon]^4 + 144*m^2*s^3*t^2*\[Epsilon]^4 + 
      10464*m^4*s^3*t^2*\[Epsilon]^4 + 72*s^4*t^2*\[Epsilon]^4 - 
      124160*m^4*t^3*\[Epsilon]^4 - 1600*m^2*s*t^3*\[Epsilon]^4 + 
      54208*m^4*s*t^3*\[Epsilon]^4 - 800*s^2*t^3*\[Epsilon]^4 + 
      880*m^2*s^2*t^3*\[Epsilon]^4 + 17024*m^4*s^2*t^3*\[Epsilon]^4 + 
      440*s^3*t^3*\[Epsilon]^4 - 96*m^2*s^3*t^3*\[Epsilon]^4 - 
      3504*m^4*s^3*t^3*\[Epsilon]^4 - 48*s^4*t^3*\[Epsilon]^4 + 
      62080*m^4*t^4*\[Epsilon]^4 + 800*m^2*s*t^4*\[Epsilon]^4 - 
      3872*m^4*s*t^4*\[Epsilon]^4 + 400*s^2*t^4*\[Epsilon]^4 - 
      280*m^2*s^2*t^4*\[Epsilon]^4 - 7152*m^4*s^2*t^4*\[Epsilon]^4 - 
      140*s^3*t^4*\[Epsilon]^4 + 24*m^2*s^3*t^4*\[Epsilon]^4 + 
      12*s^4*t^4*\[Epsilon]^4 - 12416*m^4*t^5*\[Epsilon]^4 - 
      160*m^2*s*t^5*\[Epsilon]^4 - 4128*m^4*s*t^5*\[Epsilon]^4 - 
      80*s^2*t^5*\[Epsilon]^4 + 24*m^2*s^2*t^5*\[Epsilon]^4 + 
      12*s^3*t^5*\[Epsilon]^4)*J[7])/(16*m^4*s^2*(-4*m^2 + s)*(-1 + t)^5*
     (-1 + s + t)*\[Epsilon]*(1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])) - 
   ((1 + m^2 - t)*(-3*s + s^2 + 7*s*t - 5*s^2*t + s^3*t - 5*s*t^2 + 
      2*s^2*t^2 + s*t^3 + 4*\[Epsilon] + 4*s*\[Epsilon] - 2*s^2*\[Epsilon] - 
      16*t*\[Epsilon] - 2*s*t*\[Epsilon] + 4*s^2*t*\[Epsilon] - 
      s^3*t*\[Epsilon] + 24*t^2*\[Epsilon] - 8*s*t^2*\[Epsilon] - 
      16*t^3*\[Epsilon] + 6*s*t^3*\[Epsilon] + 4*t^4*\[Epsilon] - 
      12*\[Epsilon]^2 + 9*s*\[Epsilon]^2 - s^2*\[Epsilon]^2 + 
      48*t*\[Epsilon]^2 - 43*s*t*\[Epsilon]^2 + 23*s^2*t*\[Epsilon]^2 - 
      4*s^3*t*\[Epsilon]^2 - 72*t^2*\[Epsilon]^2 + 59*s*t^2*\[Epsilon]^2 - 
      14*s^2*t^2*\[Epsilon]^2 + 48*t^3*\[Epsilon]^2 - 25*s*t^3*\[Epsilon]^2 - 
      12*t^4*\[Epsilon]^2 + 8*\[Epsilon]^3 - 10*s*\[Epsilon]^3 + 
      2*s^2*\[Epsilon]^3 - 32*t*\[Epsilon]^3 + 38*s*t*\[Epsilon]^3 - 
      22*s^2*t*\[Epsilon]^3 + 4*s^3*t*\[Epsilon]^3 + 48*t^2*\[Epsilon]^3 - 
      46*s*t^2*\[Epsilon]^3 + 12*s^2*t^2*\[Epsilon]^3 - 32*t^3*\[Epsilon]^3 + 
      18*s*t^3*\[Epsilon]^3 + 8*t^4*\[Epsilon]^3)*J[8])/
    (m^2*(4*m^2 - s)*s^2*(-1 + t)*(1 - 2*t + s*t + t^2)^2*
     (1 + 2*\[Epsilon])^2) - ((1 + m^2 - t)*(-2*\[Epsilon] + s*\[Epsilon] + 
      s*t*\[Epsilon] + 2*t^2*\[Epsilon] + 6*\[Epsilon]^2 - 3*s*\[Epsilon]^2 - 
      3*s*t*\[Epsilon]^2 - 6*t^2*\[Epsilon]^2 - 4*\[Epsilon]^3 + 
      2*s*\[Epsilon]^3 + 2*s*t*\[Epsilon]^3 + 4*t^2*\[Epsilon]^3)*J[9])/
    (2*m^2*(4*m^2 - s)*s*(-1 + t)*(1 - 2*t + s*t + t^2)*
     (1 + 2*\[Epsilon])^2) + ((-8*s^2 - 8*m^2*s^2 + 8*s^3 + 8*m^2*s^3 + 
      16*m^2*t + 32*s^2*t + 24*m^2*s^2*t - 24*s^3*t - 16*m^2*s^3*t + 
      80*m^2*t^2 - 24*s*t^2 - 152*m^2*s*t^2 - 72*s^2*t^2 - 48*m^2*s^2*t^2 + 
      68*s^3*t^2 + 52*m^2*s^3*t^2 + 12*s^4*t^2 + 12*m^2*s^4*t^2 - 8*s^5*t^2 - 
      8*m^2*s^5*t^2 - 1120*m^2*t^3 + 176*s*t^3 + 1496*m^2*s*t^3 + 
      104*s^2*t^3 - 248*m^2*s^2*t^3 - 272*s^3*t^3 - 220*m^2*s^3*t^3 + 
      88*s^4*t^3 + 100*m^2*s^4*t^3 - 4*s^5*t^3 - 12*m^2*s^5*t^3 + 
      4288*m^2*t^4 - 560*s*t^4 - 5592*m^2*s*t^4 + 40*s^2*t^4 + 
      1840*m^2*s^2*t^4 + 516*s^3*t^4 + 136*m^2*s^3*t^4 - 288*s^4*t^4 - 
      188*m^2*s^4*t^4 + 44*s^5*t^4 + 32*m^2*s^5*t^4 - 8736*m^2*t^5 + 
      1008*s*t^5 + 10904*m^2*s*t^5 - 472*s^2*t^5 - 4216*m^2*s^2*t^5 - 
      360*s^3*t^5 + 416*m^2*s^3*t^5 + 264*s^4*t^5 + 76*m^2*s^4*t^5 - 
      44*s^5*t^5 - 12*m^2*s^5*t^5 + 10976*m^2*t^6 - 1120*s*t^6 - 
      12360*m^2*s*t^6 + 808*s^2*t^6 + 4560*m^2*s^2*t^6 - 36*s^3*t^6 - 
      580*m^2*s^3*t^6 - 76*s^4*t^6 + 12*s^5*t^6 - 8960*m^2*t^7 + 784*s*t^7 + 
      8392*m^2*s*t^7 - 648*s^2*t^7 - 2440*m^2*s^2*t^7 + 144*s^3*t^7 + 
      204*m^2*s^3*t^7 + 4800*m^2*t^8 - 336*s*t^8 - 3336*m^2*s*t^8 + 
      256*s^2*t^8 + 568*m^2*s^2*t^8 - 44*s^3*t^8 - 1648*m^2*t^9 + 80*s*t^9 + 
      712*m^2*s*t^9 - 40*s^2*t^9 - 32*m^2*s^2*t^9 + 336*m^2*t^10 - 8*s*t^10 - 
      64*m^2*s*t^10 - 32*m^2*t^11 - 16*s*\[Epsilon] - 16*m^2*s*\[Epsilon] - 
      4*s^2*\[Epsilon] - 4*m^2*s^2*\[Epsilon] + 20*s^3*\[Epsilon] + 
      20*m^2*s^3*\[Epsilon] + 168*m^2*t*\[Epsilon] + 88*s*t*\[Epsilon] - 
      24*m^2*s*t*\[Epsilon] + 84*s^2*t*\[Epsilon] + 64*m^2*s^2*t*\[Epsilon] - 
      150*s^3*t*\[Epsilon] - 130*m^2*s^3*t*\[Epsilon] + 14*s^4*t*\[Epsilon] + 
      14*m^2*s^4*t*\[Epsilon] + 456*m^2*t^2*\[Epsilon] - 
      452*s*t^2*\[Epsilon] - 924*m^2*s*t^2*\[Epsilon] - 
      304*s^2*t^2*\[Epsilon] - 144*m^2*s^2*t^2*\[Epsilon] + 
      662*s^3*t^2*\[Epsilon] + 500*m^2*s^3*t^2*\[Epsilon] - 
      78*s^4*t^2*\[Epsilon] - 64*m^2*s^4*t^2*\[Epsilon] - 
      22*s^5*t^2*\[Epsilon] - 22*m^2*s^5*t^2*\[Epsilon] - 
      7856*m^2*t^3*\[Epsilon] + 2040*s*t^3*\[Epsilon] + 
      11964*m^2*s*t^3*\[Epsilon] - 348*s^2*t^3*\[Epsilon] - 
      4900*m^2*s^2*t^3*\[Epsilon] - 1340*s^3*t^3*\[Epsilon] - 
      424*m^2*s^3*t^3*\[Epsilon] + 482*s^4*t^3*\[Epsilon] + 
      402*m^2*s^4*t^3*\[Epsilon] - 28*s^5*t^3*\[Epsilon] - 
      50*m^2*s^5*t^3*\[Epsilon] + 28192*m^2*t^4*\[Epsilon] - 
      5656*s*t^4*\[Epsilon] - 44380*m^2*s*t^4*\[Epsilon] + 
      3684*s^2*t^4*\[Epsilon] + 24832*m^2*s^2*t^4*\[Epsilon] + 
      558*s^3*t^4*\[Epsilon] - 5226*m^2*s^3*t^4*\[Epsilon] - 
      676*s^4*t^4*\[Epsilon] - 50*m^2*s^4*t^4*\[Epsilon] + 
      114*s^5*t^4*\[Epsilon] + 64*m^2*s^5*t^4*\[Epsilon] - 
      50960*m^2*t^5*\[Epsilon] + 9352*s*t^5*\[Epsilon] + 
      78700*m^2*s*t^5*\[Epsilon] - 7956*s^2*t^5*\[Epsilon] - 
      45756*m^2*s^2*t^5*\[Epsilon] + 1740*s^3*t^5*\[Epsilon] + 
      12322*m^2*s^3*t^5*\[Epsilon] + 30*s^4*t^5*\[Epsilon] - 
      1652*m^2*s^4*t^5*\[Epsilon] - 42*s^5*t^5*\[Epsilon] + 
      22*m^2*s^5*t^5*\[Epsilon] + 53872*m^2*t^6*\[Epsilon] - 
      9408*s*t^6*\[Epsilon] - 75476*m^2*s*t^6*\[Epsilon] + 
      8236*s^2*t^6*\[Epsilon] + 38464*m^2*s^2*t^6*\[Epsilon] - 
      2534*s^3*t^6*\[Epsilon] - 8260*m^2*s^3*t^6*\[Epsilon] + 
      366*s^4*t^6*\[Epsilon] + 378*m^2*s^4*t^6*\[Epsilon] - 
      36*s^5*t^6*\[Epsilon] - 14*m^2*s^5*t^6*\[Epsilon] - 
      34496*m^2*t^7*\[Epsilon] + 5672*s*t^7*\[Epsilon] + 
      39444*m^2*s*t^7*\[Epsilon] - 4436*s^2*t^7*\[Epsilon] - 
      14300*m^2*s^2*t^7*\[Epsilon] + 1260*s^3*t^7*\[Epsilon] + 
      1352*m^2*s^3*t^7*\[Epsilon] - 158*s^4*t^7*\[Epsilon] - 
      52*m^2*s^4*t^7*\[Epsilon] + 14*s^5*t^7*\[Epsilon] + 
      13216*m^2*t^8*\[Epsilon] - 1880*s*t^8*\[Epsilon] - 
      10564*m^2*s*t^8*\[Epsilon] + 1168*s^2*t^8*\[Epsilon] + 
      2004*m^2*s^2*t^8*\[Epsilon] - 242*s^3*t^8*\[Epsilon] - 
      154*m^2*s^3*t^8*\[Epsilon] + 20*s^4*t^8*\[Epsilon] - 
      3032*m^2*t^9*\[Epsilon] + 256*s*t^9*\[Epsilon] + 
      1500*m^2*s*t^9*\[Epsilon] - 144*s^2*t^9*\[Epsilon] - 
      260*m^2*s^2*t^9*\[Epsilon] + 26*s^3*t^9*\[Epsilon] + 
      520*m^2*t^10*\[Epsilon] + 4*s*t^10*\[Epsilon] - 
      224*m^2*s*t^10*\[Epsilon] + 20*s^2*t^10*\[Epsilon] - 
      80*m^2*t^11*\[Epsilon] - 16*s*\[Epsilon]^2 - 16*m^2*s*\[Epsilon]^2 + 
      114*s^2*\[Epsilon]^2 + 114*m^2*s^2*\[Epsilon]^2 - 98*s^3*\[Epsilon]^2 - 
      98*m^2*s^3*\[Epsilon]^2 - 368*m^2*t*\[Epsilon]^2 + 
      220*s*t*\[Epsilon]^2 + 252*m^2*s*t*\[Epsilon]^2 - 
      462*s^2*t*\[Epsilon]^2 - 340*m^2*s^2*t*\[Epsilon]^2 + 
      143*s^3*t*\[Epsilon]^2 + 45*m^2*s^3*t*\[Epsilon]^2 + 
      17*s^4*t*\[Epsilon]^2 + 17*m^2*s^4*t*\[Epsilon]^2 - 
      592*m^2*t^2*\[Epsilon]^2 - 724*s*t^2*\[Epsilon]^2 + 
      1160*m^2*s*t^2*\[Epsilon]^2 + 1216*s^2*t^2*\[Epsilon]^2 + 
      636*m^2*s^2*t^2*\[Epsilon]^2 - 118*s^3*t^2*\[Epsilon]^2 - 
      57*m^2*s^3*t^2*\[Epsilon]^2 - 504*s^4*t^2*\[Epsilon]^2 - 
      487*m^2*s^4*t^2*\[Epsilon]^2 + 103*s^5*t^2*\[Epsilon]^2 + 
      103*m^2*s^5*t^2*\[Epsilon]^2 + 15200*m^2*t^3*\[Epsilon]^2 + 
      184*s*t^3*\[Epsilon]^2 - 22048*m^2*s*t^3*\[Epsilon]^2 - 
      2104*s^2*t^3*\[Epsilon]^2 + 6772*m^2*s^2*t^3*\[Epsilon]^2 + 
      1966*s^3*t^3*\[Epsilon]^2 + 1317*m^2*s^3*t^3*\[Epsilon]^2 - 
      279*s^4*t^3*\[Epsilon]^2 - 758*m^2*s^4*t^3*\[Epsilon]^2 - 
      81*s^5*t^3*\[Epsilon]^2 + 22*m^2*s^5*t^3*\[Epsilon]^2 - 
      59552*m^2*t^4*\[Epsilon]^2 + 3936*s*t^4*\[Epsilon]^2 + 
      88864*m^2*s*t^4*\[Epsilon]^2 + 28*s^2*t^4*\[Epsilon]^2 - 
      42032*m^2*s^2*t^4*\[Epsilon]^2 - 4822*s^3*t^4*\[Epsilon]^2 + 
      5119*m^2*s^3*t^4*\[Epsilon]^2 + 3004*s^4*t^4*\[Epsilon]^2 + 
      1942*m^2*s^4*t^4*\[Epsilon]^2 - 450*s^5*t^4*\[Epsilon]^2 - 
      428*m^2*s^5*t^4*\[Epsilon]^2 + 118272*m^2*t^5*\[Epsilon]^2 - 
      10696*s*t^5*\[Epsilon]^2 - 171240*m^2*s*t^5*\[Epsilon]^2 + 
      6972*s^2*t^5*\[Epsilon]^2 + 87628*m^2*s^2*t^5*\[Epsilon]^2 + 
      3632*s^3*t^5*\[Epsilon]^2 - 17905*m^2*s^3*t^5*\[Epsilon]^2 - 
      3829*s^4*t^5*\[Epsilon]^2 + 529*m^2*s^4*t^5*\[Epsilon]^2 + 
      782*s^5*t^5*\[Epsilon]^2 + 354*m^2*s^5*t^5*\[Epsilon]^2 - 
      142912*m^2*t^6*\[Epsilon]^2 + 14392*s*t^6*\[Epsilon]^2 + 
      185328*m^2*s*t^6*\[Epsilon]^2 - 12488*s^2*t^6*\[Epsilon]^2 - 
      84924*m^2*s^2*t^6*\[Epsilon]^2 - 74*s^3*t^6*\[Epsilon]^2 + 
      14485*m^2*s^3*t^6*\[Epsilon]^2 + 2256*s^4*t^6*\[Epsilon]^2 + 
      353*m^2*s^4*t^6*\[Epsilon]^2 - 405*s^5*t^6*\[Epsilon]^2 - 
      51*m^2*s^5*t^6*\[Epsilon]^2 + 112672*m^2*t^7*\[Epsilon]^2 - 
      11856*s*t^7*\[Epsilon]^2 - 118720*m^2*s*t^7*\[Epsilon]^2 + 
      10344*s^2*t^7*\[Epsilon]^2 + 39804*m^2*s^2*t^7*\[Epsilon]^2 - 
      838*s^3*t^7*\[Epsilon]^2 - 3041*m^2*s^3*t^7*\[Epsilon]^2 - 
      741*s^4*t^7*\[Epsilon]^2 - 60*m^2*s^4*t^7*\[Epsilon]^2 + 
      51*s^5*t^7*\[Epsilon]^2 - 60000*m^2*t^8*\[Epsilon]^2 + 
      6416*s*t^8*\[Epsilon]^2 + 45808*m^2*s*t^8*\[Epsilon]^2 - 
      4606*s^2*t^8*\[Epsilon]^2 - 8578*m^2*s^2*t^8*\[Epsilon]^2 + 
      248*s^3*t^8*\[Epsilon]^2 + 135*m^2*s^3*t^8*\[Epsilon]^2 + 
      76*s^4*t^8*\[Epsilon]^2 + 21872*m^2*t^9*\[Epsilon]^2 - 
      2356*s*t^9*\[Epsilon]^2 - 10804*m^2*s*t^9*\[Epsilon]^2 + 
      1122*s^2*t^9*\[Epsilon]^2 + 920*m^2*s^2*t^9*\[Epsilon]^2 - 
      39*s^3*t^9*\[Epsilon]^2 - 5232*m^2*t^10*\[Epsilon]^2 + 
      572*s*t^10*\[Epsilon]^2 + 1416*m^2*s*t^10*\[Epsilon]^2 - 
      136*s^2*t^10*\[Epsilon]^2 + 640*m^2*t^11*\[Epsilon]^2 - 
      72*s*t^11*\[Epsilon]^2 + 220*s*\[Epsilon]^3 + 220*m^2*s*\[Epsilon]^3 - 
      35*s^2*\[Epsilon]^3 - 35*m^2*s^2*\[Epsilon]^3 - 185*s^3*\[Epsilon]^3 - 
      185*m^2*s^3*\[Epsilon]^3 - 2760*m^2*t*\[Epsilon]^3 - 
      1168*s*t*\[Epsilon]^3 + 732*m^2*s*t*\[Epsilon]^3 - 
      820*s^2*t*\[Epsilon]^3 - 575*m^2*s^2*t*\[Epsilon]^3 + 
      1774*s^3*t*\[Epsilon]^3 + 1589*m^2*s^3*t*\[Epsilon]^3 - 
      191*s^4*t*\[Epsilon]^3 - 191*m^2*s^4*t*\[Epsilon]^3 - 
      7512*m^2*t^2*\[Epsilon]^3 + 6984*s*t^2*\[Epsilon]^3 + 
      12724*m^2*s*t^2*\[Epsilon]^3 + 2211*s^2*t^2*\[Epsilon]^3 + 
      1780*m^2*s^2*t^2*\[Epsilon]^3 - 7962*s^3*t^2*\[Epsilon]^3 - 
      5813*m^2*s^3*t^2*\[Epsilon]^3 + 891*s^4*t^2*\[Epsilon]^3 + 
      700*m^2*s^4*t^2*\[Epsilon]^3 + 216*s^5*t^2*\[Epsilon]^3 + 
      216*m^2*s^5*t^2*\[Epsilon]^3 + 122176*m^2*t^3*\[Epsilon]^3 - 
      33844*s*t^3*\[Epsilon]^3 - 168240*m^2*s*t^3*\[Epsilon]^3 + 
      15428*s^2*t^3*\[Epsilon]^3 + 65648*m^2*s^2*t^3*\[Epsilon]^3 + 
      11300*s^3*t^3*\[Epsilon]^3 + 1855*m^2*s^3*t^3*\[Epsilon]^3 - 
      4245*s^4*t^3*\[Epsilon]^3 - 3265*m^2*s^4*t^3*\[Epsilon]^3 - 
      16*s^5*t^3*\[Epsilon]^3 + 200*m^2*s^5*t^3*\[Epsilon]^3 - 
      413792*m^2*t^4*\[Epsilon]^3 + 93256*s*t^4*\[Epsilon]^3 + 
      591576*m^2*s*t^4*\[Epsilon]^3 - 77258*s^2*t^4*\[Epsilon]^3 - 
      309418*m^2*s^2*t^4*\[Epsilon]^3 + 11248*s^3*t^4*\[Epsilon]^3 + 
      66015*m^2*s^3*t^4*\[Epsilon]^3 + 2343*s^4*t^4*\[Epsilon]^3 - 
      3018*m^2*s^4*t^4*\[Epsilon]^3 - 558*s^5*t^4*\[Epsilon]^3 - 
      358*m^2*s^5*t^4*\[Epsilon]^3 + 686224*m^2*t^5*\[Epsilon]^3 - 
      148176*s*t^5*\[Epsilon]^3 - 960856*m^2*s*t^5*\[Epsilon]^3 + 
      139660*s^2*t^5*\[Epsilon]^3 + 516570*m^2*s^2*t^5*\[Epsilon]^3 - 
      44244*s^3*t^5*\[Epsilon]^3 - 131365*m^2*s^3*t^5*\[Epsilon]^3 + 
      5991*s^4*t^5*\[Epsilon]^3 + 16333*m^2*s^4*t^5*\[Epsilon]^3 + 
      90*s^5*t^5*\[Epsilon]^3 - 268*m^2*s^5*t^5*\[Epsilon]^3 - 
      627536*m^2*t^6*\[Epsilon]^3 + 138656*s*t^6*\[Epsilon]^3 + 
      789928*m^2*s*t^6*\[Epsilon]^3 - 123510*s^2*t^6*\[Epsilon]^3 - 
      366620*m^2*s^2*t^6*\[Epsilon]^3 + 40050*s^3*t^6*\[Epsilon]^3 + 
      72285*m^2*s^3*t^6*\[Epsilon]^3 - 5623*s^4*t^6*\[Epsilon]^3 - 
      3210*m^2*s^4*t^6*\[Epsilon]^3 + 478*s^5*t^6*\[Epsilon]^3 + 
      210*m^2*s^5*t^6*\[Epsilon]^3 + 300832*m^2*t^7*\[Epsilon]^3 - 
      72824*s*t^7*\[Epsilon]^3 - 294704*m^2*s*t^7*\[Epsilon]^3 + 
      51884*s^2*t^7*\[Epsilon]^3 + 89880*m^2*s^2*t^7*\[Epsilon]^3 - 
      12476*s^3*t^7*\[Epsilon]^3 - 6767*m^2*s^3*t^7*\[Epsilon]^3 + 
      1117*s^4*t^7*\[Epsilon]^3 + 843*m^2*s^4*t^7*\[Epsilon]^3 - 
      210*s^5*t^7*\[Epsilon]^3 - 49376*m^2*t^8*\[Epsilon]^3 + 
      16764*s*t^8*\[Epsilon]^3 + 19980*m^2*s*t^8*\[Epsilon]^3 - 
      7123*s^2*t^8*\[Epsilon]^3 - 523*m^2*s^2*t^8*\[Epsilon]^3 + 
      945*s^3*t^8*\[Epsilon]^3 + 2386*m^2*s^3*t^8*\[Epsilon]^3 - 
      283*s^4*t^8*\[Epsilon]^3 - 11528*m^2*t^9*\[Epsilon]^3 + 
      1024*s*t^9*\[Epsilon]^3 + 6364*m^2*s*t^9*\[Epsilon]^3 - 
      72*s^2*t^9*\[Epsilon]^3 + 3293*m^2*s^2*t^9*\[Epsilon]^3 - 
      450*s^3*t^9*\[Epsilon]^3 + 2536*m^2*t^10*\[Epsilon]^3 - 
      904*s*t^10*\[Epsilon]^3 + 2276*m^2*s*t^10*\[Epsilon]^3 - 
      365*s^2*t^10*\[Epsilon]^3 + 736*m^2*t^11*\[Epsilon]^3 + 
      12*s*t^11*\[Epsilon]^3 + 40*s*\[Epsilon]^4 + 40*m^2*s*\[Epsilon]^4 - 
      172*s^2*\[Epsilon]^4 - 172*m^2*s^2*\[Epsilon]^4 + 
      132*s^3*\[Epsilon]^4 + 132*m^2*s^3*\[Epsilon]^4 + 
      4384*m^2*t*\[Epsilon]^4 - 2056*s*t*\[Epsilon]^4 - 
      3936*m^2*s*t*\[Epsilon]^4 + 1548*s^2*t*\[Epsilon]^4 + 
      1056*m^2*s^2*t*\[Epsilon]^4 + 677*s^3*t*\[Epsilon]^4 + 
      809*m^2*s^3*t*\[Epsilon]^4 - 77*s^4*t*\[Epsilon]^4 - 
      77*m^2*s^4*t*\[Epsilon]^4 + 8288*m^2*t^2*\[Epsilon]^4 + 
      7528*s*t^2*\[Epsilon]^4 - 6072*m^2*s*t^2*\[Epsilon]^4 - 
      6292*s^2*t^2*\[Epsilon]^4 - 4852*m^2*s^2*t^2*\[Epsilon]^4 - 
      1562*s^3*t^2*\[Epsilon]^4 - 1393*m^2*s^3*t^2*\[Epsilon]^4 + 
      3090*s^4*t^2*\[Epsilon]^4 + 3013*m^2*s^4*t^2*\[Epsilon]^4 - 
      225*s^5*t^2*\[Epsilon]^4 - 225*m^2*s^5*t^2*\[Epsilon]^4 - 
      170944*m^2*t^3*\[Epsilon]^4 + 1080*s*t^3*\[Epsilon]^4 + 
      215936*m^2*s*t^3*\[Epsilon]^4 - 2736*s^2*t^3*\[Epsilon]^4 - 
      81284*m^2*s^2*t^3*\[Epsilon]^4 + 990*s^3*t^3*\[Epsilon]^4 + 
      4845*m^2*s^3*t^3*\[Epsilon]^4 - 1323*s^4*t^3*\[Epsilon]^4 + 
      1370*m^2*s^4*t^3*\[Epsilon]^4 + 497*s^5*t^3*\[Epsilon]^4 + 
      272*m^2*s^5*t^3*\[Epsilon]^4 + 599680*m^2*t^4*\[Epsilon]^4 - 
      55024*s*t^4*\[Epsilon]^4 - 836080*m^2*s*t^4*\[Epsilon]^4 + 
      65832*s^2*t^4*\[Epsilon]^4 + 430692*m^2*s^2*t^4*\[Epsilon]^4 - 
      15778*s^3*t^4*\[Epsilon]^4 - 89141*m^2*s^3*t^4*\[Epsilon]^4 - 
      5332*s^4*t^4*\[Epsilon]^4 - 1018*m^2*s^4*t^4*\[Epsilon]^4 + 
      1130*s^5*t^4*\[Epsilon]^4 + 1402*m^2*s^5*t^4*\[Epsilon]^4 - 
      1028160*m^2*t^5*\[Epsilon]^4 + 135856*s*t^5*\[Epsilon]^4 + 
      1433152*m^2*s*t^5*\[Epsilon]^4 - 156728*s^2*t^5*\[Epsilon]^4 - 
      767284*m^2*s^2*t^5*\[Epsilon]^4 + 41376*s^3*t^5*\[Epsilon]^4 + 
      181099*m^2*s^3*t^5*\[Epsilon]^4 + 7869*s^4*t^5*\[Epsilon]^4 - 
      12989*m^2*s^4*t^5*\[Epsilon]^4 - 3386*s^5*t^5*\[Epsilon]^4 - 
      1984*m^2*s^5*t^5*\[Epsilon]^4 + 999488*m^2*t^6*\[Epsilon]^4 - 
      169008*s*t^6*\[Epsilon]^4 - 1269744*m^2*s*t^6*\[Epsilon]^4 + 
      173432*s^2*t^6*\[Epsilon]^4 + 594180*m^2*s^2*t^6*\[Epsilon]^4 - 
      34718*s^3*t^6*\[Epsilon]^4 - 103859*m^2*s^3*t^6*\[Epsilon]^4 - 
      10254*s^4*t^6*\[Epsilon]^4 - 2763*m^2*s^4*t^6*\[Epsilon]^4 + 
      2519*s^5*t^6*\[Epsilon]^4 + 535*m^2*s^5*t^6*\[Epsilon]^4 - 
      562688*m^2*t^7*\[Epsilon]^4 + 127472*s*t^7*\[Epsilon]^4 + 
      577152*m^2*s*t^7*\[Epsilon]^4 - 104368*s^2*t^7*\[Epsilon]^4 - 
      187980*m^2*s^2*t^7*\[Epsilon]^4 + 7922*s^3*t^7*\[Epsilon]^4 + 
      10687*m^2*s^3*t^7*\[Epsilon]^4 + 6843*s^4*t^7*\[Epsilon]^4 + 
      176*m^2*s^4*t^7*\[Epsilon]^4 - 535*s^5*t^7*\[Epsilon]^4 + 
      180864*m^2*t^8*\[Epsilon]^4 - 63800*s*t^8*\[Epsilon]^4 - 
      128056*m^2*s*t^8*\[Epsilon]^4 + 37956*s^2*t^8*\[Epsilon]^4 + 
      23864*m^2*s^2*t^8*\[Epsilon]^4 + 86*s^3*t^8*\[Epsilon]^4 - 
      3179*m^2*s^3*t^8*\[Epsilon]^4 - 816*s^4*t^8*\[Epsilon]^4 - 
      41440*m^2*t^9*\[Epsilon]^4 + 23384*s*t^9*\[Epsilon]^4 + 
      26400*m^2*s*t^9*\[Epsilon]^4 - 10612*s^2*t^9*\[Epsilon]^4 - 
      8220*m^2*s^2*t^9*\[Epsilon]^4 + 875*s^3*t^9*\[Epsilon]^4 + 
      13920*m^2*t^10*\[Epsilon]^4 - 6456*s*t^10*\[Epsilon]^4 - 
      8792*m^2*s*t^10*\[Epsilon]^4 + 2140*s^2*t^10*\[Epsilon]^4 - 
      3392*m^2*t^11*\[Epsilon]^4 + 984*s*t^11*\[Epsilon]^4 - 
      324*s*\[Epsilon]^5 - 324*m^2*s*\[Epsilon]^5 + 9*s^2*\[Epsilon]^5 + 
      9*m^2*s^2*\[Epsilon]^5 + 315*s^3*\[Epsilon]^5 + 
      315*m^2*s^3*\[Epsilon]^5 + 8352*m^2*t*\[Epsilon]^5 + 
      2700*s*t*\[Epsilon]^5 - 2808*m^2*s*t*\[Epsilon]^5 + 
      846*s^2*t*\[Epsilon]^5 - 9*m^2*s^2*t*\[Epsilon]^5 - 
      3204*s^3*t*\[Epsilon]^5 - 2889*m^2*s^3*t*\[Epsilon]^5 + 
      297*s^4*t*\[Epsilon]^5 + 297*m^2*s^4*t*\[Epsilon]^5 + 
      22752*m^2*t^2*\[Epsilon]^5 - 28204*s*t^2*\[Epsilon]^5 - 
      43876*m^2*s*t^2*\[Epsilon]^5 + 11605*s^2*t^2*\[Epsilon]^5 + 
      9484*m^2*s^2*t^2*\[Epsilon]^5 + 14580*s^3*t^2*\[Epsilon]^5 + 
      9963*m^2*s^3*t^2*\[Epsilon]^5 - 2643*s^4*t^2*\[Epsilon]^5 - 
      2346*m^2*s^4*t^2*\[Epsilon]^5 - 324*s^5*t^2*\[Epsilon]^5 - 
      324*m^2*s^5*t^2*\[Epsilon]^5 - 363008*m^2*t^3*\[Epsilon]^5 + 
      146116*s*t^3*\[Epsilon]^5 + 517152*m^2*s*t^3*\[Epsilon]^5 - 
      117064*s^2*t^3*\[Epsilon]^5 - 230812*m^2*s^2*t^3*\[Epsilon]^5 - 
      6136*s^3*t^3*\[Epsilon]^5 + 11699*m^2*s^3*t^3*\[Epsilon]^5 + 
      10913*s^4*t^3*\[Epsilon]^5 + 7703*m^2*s^4*t^3*\[Epsilon]^5 + 
      24*s^5*t^3*\[Epsilon]^5 - 300*m^2*s^5*t^3*\[Epsilon]^5 + 
      1204096*m^2*t^4*\[Epsilon]^5 - 390888*s*t^4*\[Epsilon]^5 - 
      1728968*m^2*s*t^4*\[Epsilon]^5 + 372658*s^2*t^4*\[Epsilon]^5 + 
      916310*m^2*s^2*t^4*\[Epsilon]^5 - 86430*s^3*t^4*\[Epsilon]^5 - 
      200619*m^2*s^3*t^4*\[Epsilon]^5 + 3325*s^4*t^4*\[Epsilon]^5 + 
      15828*m^2*s^4*t^4*\[Epsilon]^5 + 424*s^5*t^4*\[Epsilon]^5 + 
      124*m^2*s^5*t^4*\[Epsilon]^5 - 1929536*m^2*t^5*\[Epsilon]^5 + 
      596792*s*t^5*\[Epsilon]^5 + 2665200*m^2*s*t^5*\[Epsilon]^5 - 
      573724*s^2*t^5*\[Epsilon]^5 - 1400614*m^2*s^2*t^5*\[Epsilon]^5 + 
      189776*s^3*t^5*\[Epsilon]^5 + 348773*m^2*s^3*t^5*\[Epsilon]^5 - 
      33373*s^4*t^5*\[Epsilon]^5 - 44873*m^2*s^4*t^5*\[Epsilon]^5 + 
      1312*s^5*t^5*\[Epsilon]^5 + 1436*m^2*s^5*t^5*\[Epsilon]^5 + 
      1648192*m^2*t^6*\[Epsilon]^5 - 531608*s*t^6*\[Epsilon]^5 - 
      1998632*m^2*s*t^6*\[Epsilon]^5 + 455154*s^2*t^6*\[Epsilon]^5 + 
      877516*m^2*s^2*t^6*\[Epsilon]^5 - 150668*s^3*t^6*\[Epsilon]^5 - 
      167527*m^2*s^3*t^6*\[Epsilon]^5 + 25695*s^4*t^6*\[Epsilon]^5 + 
      9878*m^2*s^4*t^6*\[Epsilon]^5 - 2372*s^5*t^6*\[Epsilon]^5 - 
      936*m^2*s^5*t^6*\[Epsilon]^5 - 651392*m^2*t^7*\[Epsilon]^5 + 
      252744*s*t^7*\[Epsilon]^5 + 553376*m^2*s*t^7*\[Epsilon]^5 - 
      161320*s^2*t^7*\[Epsilon]^5 - 129020*m^2*s^2*t^7*\[Epsilon]^5 + 
      41880*s^3*t^7*\[Epsilon]^5 + 7025*m^2*s^3*t^7*\[Epsilon]^5 - 
      5357*s^4*t^7*\[Epsilon]^5 - 2871*m^2*s^4*t^7*\[Epsilon]^5 + 
      936*s^5*t^7*\[Epsilon]^5 - 13952*m^2*t^8*\[Epsilon]^5 - 
      33556*s*t^8*\[Epsilon]^5 + 98188*m^2*s*t^8*\[Epsilon]^5 + 
      2949*s^2*t^8*\[Epsilon]^5 - 35127*m^2*s^2*t^8*\[Epsilon]^5 - 
      1157*s^3*t^8*\[Epsilon]^5 - 6740*m^2*s^3*t^8*\[Epsilon]^5 + 
      1143*s^4*t^8*\[Epsilon]^5 + 94624*m^2*t^9*\[Epsilon]^5 - 
      22532*s*t^9*\[Epsilon]^5 - 54712*m^2*s*t^9*\[Epsilon]^5 + 
      9022*s^2*t^9*\[Epsilon]^5 - 7737*m^2*s^2*t^9*\[Epsilon]^5 + 
      1044*s^3*t^9*\[Epsilon]^5 - 18464*m^2*t^10*\[Epsilon]^5 + 
      9732*s*t^10*\[Epsilon]^5 - 4596*m^2*s*t^10*\[Epsilon]^5 - 
      135*s^2*t^10*\[Epsilon]^5 - 1664*m^2*t^11*\[Epsilon]^5 - 
      972*s*t^11*\[Epsilon]^5 - 144*s*\[Epsilon]^6 - 144*m^2*s*\[Epsilon]^6 + 
      36*s^2*\[Epsilon]^6 + 36*m^2*s^2*\[Epsilon]^6 + 108*s^3*\[Epsilon]^6 + 
      108*m^2*s^3*\[Epsilon]^6 - 12672*m^2*t*\[Epsilon]^6 + 
      2736*s*t*\[Epsilon]^6 + 9504*m^2*s*t*\[Epsilon]^6 - 
      648*s^2*t*\[Epsilon]^6 + 540*m^2*s^2*t*\[Epsilon]^6 - 
      2016*s^3*t*\[Epsilon]^6 - 1908*m^2*s^3*t*\[Epsilon]^6 + 
      180*s^4*t*\[Epsilon]^6 + 180*m^2*s^4*t*\[Epsilon]^6 - 
      28800*m^2*t^2*\[Epsilon]^6 + 9168*s*t^2*\[Epsilon]^6 + 
      39408*m^2*s*t^2*\[Epsilon]^6 - 13740*s^2*t^2*\[Epsilon]^6 - 
      10896*m^2*s^2*t^2*\[Epsilon]^6 + 3312*s^3*t^2*\[Epsilon]^6 + 
      3708*m^2*s^3*t^2*\[Epsilon]^6 - 2988*s^4*t^2*\[Epsilon]^6 - 
      2808*m^2*s^4*t^2*\[Epsilon]^6 + 512256*m^2*t^3*\[Epsilon]^6 - 
      125808*s*t^3*\[Epsilon]^6 - 690048*m^2*s*t^3*\[Epsilon]^6 + 
      141792*s^2*t^3*\[Epsilon]^6 + 313296*m^2*s^2*t^3*\[Epsilon]^6 - 
      27840*s^3*t^3*\[Epsilon]^6 - 35652*m^2*s^3*t^3*\[Epsilon]^6 - 
      2316*s^4*t^3*\[Epsilon]^6 - 3972*m^2*s^4*t^3*\[Epsilon]^6 - 
      432*s^5*t^3*\[Epsilon]^6 - 432*m^2*s^5*t^3*\[Epsilon]^6 - 
      1720320*m^2*t^4*\[Epsilon]^6 + 424800*s*t^4*\[Epsilon]^6 + 
      2428896*m^2*s*t^4*\[Epsilon]^6 - 474936*s^2*t^4*\[Epsilon]^6 - 
      1295976*m^2*s^2*t^4*\[Epsilon]^6 + 141480*s^3*t^4*\[Epsilon]^6 + 
      290916*m^2*s^3*t^4*\[Epsilon]^6 - 7692*s^4*t^4*\[Epsilon]^6 - 
      18576*m^2*s^4*t^4*\[Epsilon]^6 - 384*s^5*t^4*\[Epsilon]^6 - 
      816*m^2*s^5*t^4*\[Epsilon]^6 + 2779392*m^2*t^5*\[Epsilon]^6 - 
      729120*s*t^5*\[Epsilon]^6 - 3834432*m^2*s*t^5*\[Epsilon]^6 + 
      772368*s^2*t^5*\[Epsilon]^6 + 2035752*m^2*s^2*t^5*\[Epsilon]^6 - 
      255936*s^3*t^5*\[Epsilon]^6 - 494940*m^2*s^3*t^5*\[Epsilon]^6 + 
      28284*s^4*t^5*\[Epsilon]^6 + 50412*m^2*s^4*t^5*\[Epsilon]^6 + 
      2208*s^5*t^5*\[Epsilon]^6 + 1392*m^2*s^5*t^5*\[Epsilon]^6 - 
      2413824*m^2*t^6*\[Epsilon]^6 + 721056*s*t^6*\[Epsilon]^6 + 
      2964576*m^2*s*t^6*\[Epsilon]^6 - 664632*s^2*t^6*\[Epsilon]^6 - 
      1329936*m^2*s^2*t^6*\[Epsilon]^6 + 188976*s^3*t^6*\[Epsilon]^6 + 
      237012*m^2*s^3*t^6*\[Epsilon]^6 - 9828*s^4*t^6*\[Epsilon]^6 - 
      2424*m^2*s^4*t^6*\[Epsilon]^6 - 1536*s^5*t^6*\[Epsilon]^6 - 
      144*m^2*s^5*t^6*\[Epsilon]^6 + 1021440*m^2*t^7*\[Epsilon]^6 - 
      412128*s*t^7*\[Epsilon]^6 - 928128*m^2*s*t^7*\[Epsilon]^6 + 
      290400*s^2*t^7*\[Epsilon]^6 + 248016*m^2*s^2*t^7*\[Epsilon]^6 - 
      45504*s^3*t^7*\[Epsilon]^6 - 8940*m^2*s^3*t^7*\[Epsilon]^6 - 
      6180*s^4*t^7*\[Epsilon]^6 + 1764*m^2*s^4*t^7*\[Epsilon]^6 + 
      144*s^5*t^7*\[Epsilon]^6 - 70656*m^2*t^8*\[Epsilon]^6 + 
      122928*s*t^8*\[Epsilon]^6 - 40272*m^2*s*t^8*\[Epsilon]^6 - 
      54252*s^2*t^8*\[Epsilon]^6 + 22500*m^2*s^2*t^8*\[Epsilon]^6 - 
      564*s^3*t^8*\[Epsilon]^6 + 9696*m^2*s^3*t^8*\[Epsilon]^6 + 
      540*s^4*t^8*\[Epsilon]^6 - 78720*m^2*t^9*\[Epsilon]^6 - 
      13200*s*t^9*\[Epsilon]^6 + 36384*m^2*s*t^9*\[Epsilon]^6 + 
      6456*s^2*t^9*\[Epsilon]^6 + 16668*m^2*s^2*t^9*\[Epsilon]^6 - 
      2016*s^3*t^9*\[Epsilon]^6 + 6528*m^2*t^10*\[Epsilon]^6 + 
      144*s*t^10*\[Epsilon]^6 + 14256*m^2*s*t^10*\[Epsilon]^6 - 
      2844*s^2*t^10*\[Epsilon]^6 + 5376*m^2*t^11*\[Epsilon]^6 - 
      432*s*t^11*\[Epsilon]^6)*J[10])/(16*m^2*(4*m^2 - s)*s^2*(-1 + t)^4*t^2*
     (-1 + s + t)*(1 - 2*t + s*t + t^2)^2*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])) + 
   ((-96*m^2*t^2 + 8*s*t^2 + 104*m^2*s*t^2 + 8*s^2*t^2 + 8*m^2*s^2*t^2 - 
      32*s^3*t^2 - 32*m^2*s^3*t^2 + 16*s^4*t^2 + 16*m^2*s^4*t^2 + 
      640*m^2*t^3 - 48*s*t^3 - 776*m^2*s*t^3 - 8*s^2*t^3 + 192*m^2*s^2*t^3 + 
      128*s^3*t^3 + 96*m^2*s^3*t^3 - 96*s^4*t^3 - 80*m^2*s^4*t^3 + 
      16*s^5*t^3 + 16*m^2*s^5*t^3 - 1792*m^2*t^4 + 112*s*t^4 + 
      2216*m^2*s*t^4 - 56*s^2*t^4 - 856*m^2*s^2*t^4 - 168*s^3*t^4 + 
      24*m^2*s^3*t^4 + 152*s^4*t^4 + 72*m^2*s^4*t^4 - 32*s^5*t^4 - 
      16*m^2*s^5*t^4 + 2688*m^2*t^5 - 112*s*t^5 - 3080*m^2*s*t^5 + 
      120*s^2*t^5 + 1216*m^2*s^2*t^5 + 80*s^3*t^5 - 152*m^2*s^3*t^5 - 
      88*s^4*t^5 - 16*m^2*s^4*t^5 + 16*s^5*t^5 - 2240*m^2*t^6 + 
      2040*m^2*s*t^6 - 40*s^2*t^6 - 552*m^2*s^2*t^6 - 32*s^3*t^6 + 
      8*m^2*s^3*t^6 + 24*s^4*t^6 + 8*m^2*s^4*t^6 + 896*m^2*t^7 + 112*s*t^7 - 
      344*m^2*s*t^7 - 88*s^2*t^7 - 128*m^2*s^2*t^7 + 48*s^3*t^7 + 
      56*m^2*s^3*t^7 - 8*s^4*t^7 - 112*s*t^8 - 264*m^2*s*t^8 + 88*s^2*t^8 + 
      120*m^2*s^2*t^8 - 24*s^3*t^8 - 128*m^2*t^9 + 48*s*t^9 + 104*m^2*s*t^9 - 
      24*s^2*t^9 + 32*m^2*t^10 - 8*s*t^10 - 4*s^2*\[Epsilon] - 
      4*m^2*s^2*\[Epsilon] + 4*s^3*\[Epsilon] + 4*m^2*s^3*\[Epsilon] + 
      8*m^2*t*\[Epsilon] + 16*s^2*t*\[Epsilon] + 12*m^2*s^2*t*\[Epsilon] - 
      12*s^3*t*\[Epsilon] - 8*m^2*s^3*t*\[Epsilon] - 24*m^2*t^2*\[Epsilon] + 
      4*s*t^2*\[Epsilon] + 260*m^2*s*t^2*\[Epsilon] + 28*s^2*t^2*\[Epsilon] - 
      216*m^2*s^2*t^2*\[Epsilon] - 86*s^3*t^2*\[Epsilon] - 
      94*m^2*s^3*t^2*\[Epsilon] + 46*s^4*t^2*\[Epsilon] + 
      46*m^2*s^4*t^2*\[Epsilon] - 4*s^5*t^2*\[Epsilon] - 
      4*m^2*s^5*t^2*\[Epsilon] + 176*m^2*t^3*\[Epsilon] - 
      72*s*t^3*\[Epsilon] - 1220*m^2*s*t^3*\[Epsilon] - 
      284*s^2*t^3*\[Epsilon] + 1012*m^2*s^2*t^3*\[Epsilon] + 
      552*s^3*t^3*\[Epsilon] - 54*m^2*s^3*t^3*\[Epsilon] - 
      260*s^4*t^3*\[Epsilon] - 214*m^2*s^4*t^3*\[Epsilon] + 
      54*s^5*t^3*\[Epsilon] + 50*m^2*s^5*t^3*\[Epsilon] - 
      1216*m^2*t^4*\[Epsilon] + 392*s*t^4*\[Epsilon] + 
      2916*m^2*s*t^4*\[Epsilon] + 564*s^2*t^4*\[Epsilon] - 
      1496*m^2*s^2*t^4*\[Epsilon] - 1126*s^3*t^4*\[Epsilon] + 
      84*m^2*s^3*t^4*\[Epsilon] + 464*s^4*t^4*\[Epsilon] - 
      6*m^2*s^4*t^4*\[Epsilon] - 66*s^5*t^4*\[Epsilon] - 
      16*m^2*s^5*t^4*\[Epsilon] + 3920*m^2*t^5*\[Epsilon] - 
      1064*s*t^5*\[Epsilon] - 5348*m^2*s*t^5*\[Epsilon] - 
      156*s^2*t^5*\[Epsilon] + 1284*m^2*s^2*t^5*\[Epsilon] + 
      844*s^3*t^5*\[Epsilon] + 512*m^2*s^3*t^5*\[Epsilon] - 
      236*s^4*t^5*\[Epsilon] - 242*m^2*s^4*t^5*\[Epsilon] - 
      14*s^5*t^5*\[Epsilon] - 30*m^2*s^5*t^5*\[Epsilon] - 
      6832*m^2*t^6*\[Epsilon] + 1680*s*t^6*\[Epsilon] + 
      7500*m^2*s*t^6*\[Epsilon] - 876*s^2*t^6*\[Epsilon] - 
      1880*m^2*s^2*t^6*\[Epsilon] + 134*s^3*t^6*\[Epsilon] - 
      58*m^2*s^3*t^6*\[Epsilon] - 110*s^4*t^6*\[Epsilon] - 
      96*m^2*s^4*t^6*\[Epsilon] + 30*s^5*t^6*\[Epsilon] + 
      6944*m^2*t^7*\[Epsilon] - 1624*s*t^7*\[Epsilon] - 
      6700*m^2*s*t^7*\[Epsilon] + 1292*s^2*t^7*\[Epsilon] + 
      2060*m^2*s^2*t^7*\[Epsilon] - 488*s^3*t^7*\[Epsilon] - 
      386*m^2*s^3*t^7*\[Epsilon] + 96*s^4*t^7*\[Epsilon] - 
      4096*m^2*t^8*\[Epsilon] + 952*s*t^8*\[Epsilon] + 
      3180*m^2*s*t^8*\[Epsilon] - 736*s^2*t^8*\[Epsilon] - 
      756*m^2*s^2*t^8*\[Epsilon] + 178*s^3*t^8*\[Epsilon] + 
      1256*m^2*t^9*\[Epsilon] - 312*s*t^9*\[Epsilon] - 
      556*m^2*s*t^9*\[Epsilon] + 156*s^2*t^9*\[Epsilon] - 
      16*m^2*s^2*t^9*\[Epsilon] - 120*m^2*t^10*\[Epsilon] + 
      44*s*t^10*\[Epsilon] - 32*m^2*s*t^10*\[Epsilon] - 
      16*m^2*t^11*\[Epsilon] - 8*s*\[Epsilon]^2 - 8*m^2*s*\[Epsilon]^2 - 
      8*s^2*\[Epsilon]^2 - 8*m^2*s^2*\[Epsilon]^2 + 16*s^3*\[Epsilon]^2 + 
      16*m^2*s^3*\[Epsilon]^2 + 96*m^2*t*\[Epsilon]^2 + 44*s*t*\[Epsilon]^2 - 
      12*m^2*s*t*\[Epsilon]^2 + 66*s^2*t*\[Epsilon]^2 + 
      50*m^2*s^2*t*\[Epsilon]^2 - 93*s^3*t*\[Epsilon]^2 - 
      77*m^2*s^3*t*\[Epsilon]^2 + 7*s^4*t*\[Epsilon]^2 + 
      7*m^2*s^4*t*\[Epsilon]^2 + 1632*m^2*t^2*\[Epsilon]^2 - 
      292*s*t^2*\[Epsilon]^2 - 2800*m^2*s*t^2*\[Epsilon]^2 - 
      318*s^2*t^2*\[Epsilon]^2 + 612*m^2*s^2*t^2*\[Epsilon]^2 + 
      702*s^3*t^2*\[Epsilon]^2 + 609*m^2*s^3*t^2*\[Epsilon]^2 - 
      190*s^4*t^2*\[Epsilon]^2 - 183*m^2*s^4*t^2*\[Epsilon]^2 - 
      17*s^5*t^2*\[Epsilon]^2 - 17*m^2*s^5*t^2*\[Epsilon]^2 - 
      11968*m^2*t^3*\[Epsilon]^2 + 1088*s*t^3*\[Epsilon]^2 + 
      17264*m^2*s*t^3*\[Epsilon]^2 + 304*s^2*t^3*\[Epsilon]^2 - 
      7596*m^2*s^2*t^3*\[Epsilon]^2 - 1962*s^3*t^3*\[Epsilon]^2 + 
      519*m^2*s^3*t^3*\[Epsilon]^2 + 1235*s^4*t^3*\[Epsilon]^2 + 
      1044*m^2*s^4*t^3*\[Epsilon]^2 - 145*s^5*t^3*\[Epsilon]^2 - 
      162*m^2*s^5*t^3*\[Epsilon]^2 + 30048*m^2*t^4*\[Epsilon]^2 - 
      1456*s*t^4*\[Epsilon]^2 - 36576*m^2*s*t^4*\[Epsilon]^2 + 
      288*s^2*t^4*\[Epsilon]^2 + 15380*m^2*s^2*t^4*\[Epsilon]^2 + 
      2186*s^3*t^4*\[Epsilon]^2 - 2399*m^2*s^3*t^4*\[Epsilon]^2 - 
      2010*s^4*t^4*\[Epsilon]^2 - 22*m^2*s^4*t^4*\[Epsilon]^2 + 
      474*s^5*t^4*\[Epsilon]^2 + 312*m^2*s^5*t^4*\[Epsilon]^2 - 
      32480*m^2*t^5*\[Epsilon]^2 - 1288*s*t^5*\[Epsilon]^2 + 
      23832*m^2*s*t^5*\[Epsilon]^2 + 1508*s^2*t^5*\[Epsilon]^2 + 
      296*m^2*s^2*t^5*\[Epsilon]^2 - 2216*s^3*t^5*\[Epsilon]^2 - 
      5159*m^2*s^3*t^5*\[Epsilon]^2 + 1829*s^4*t^5*\[Epsilon]^2 + 
      2591*m^2*s^4*t^5*\[Epsilon]^2 - 438*s^5*t^5*\[Epsilon]^2 - 
      126*m^2*s^5*t^5*\[Epsilon]^2 + 4256*m^2*t^6*\[Epsilon]^2 + 
      6776*s*t^6*\[Epsilon]^2 + 24432*m^2*s*t^6*\[Epsilon]^2 - 
      6876*s^2*t^6*\[Epsilon]^2 - 27156*m^2*s^2*t^6*\[Epsilon]^2 + 
      4114*s^3*t^6*\[Epsilon]^2 + 10139*m^2*s^3*t^6*\[Epsilon]^2 - 
      1650*s^4*t^6*\[Epsilon]^2 - 851*m^2*s^4*t^6*\[Epsilon]^2 + 
      119*s^5*t^6*\[Epsilon]^2 - 7*m^2*s^5*t^6*\[Epsilon]^2 + 
      26208*m^2*t^7*\[Epsilon]^2 - 9568*s*t^7*\[Epsilon]^2 - 
      50000*m^2*s*t^7*\[Epsilon]^2 + 9248*s^2*t^7*\[Epsilon]^2 + 
      25868*m^2*s^2*t^7*\[Epsilon]^2 - 4190*s^3*t^7*\[Epsilon]^2 - 
      3603*m^2*s^3*t^7*\[Epsilon]^2 + 769*s^4*t^7*\[Epsilon]^2 - 
      26*m^2*s^4*t^7*\[Epsilon]^2 + 7*s^5*t^7*\[Epsilon]^2 - 
      27872*m^2*t^8*\[Epsilon]^2 + 6872*s*t^8*\[Epsilon]^2 + 
      30376*m^2*s*t^8*\[Epsilon]^2 - 5384*s^2*t^8*\[Epsilon]^2 - 
      7388*m^2*s^2*t^8*\[Epsilon]^2 + 1430*s^3*t^8*\[Epsilon]^2 - 
      45*m^2*s^3*t^8*\[Epsilon]^2 + 10*s^4*t^8*\[Epsilon]^2 + 
      12032*m^2*t^9*\[Epsilon]^2 - 2564*s*t^9*\[Epsilon]^2 - 
      6444*m^2*s*t^9*\[Epsilon]^2 + 1162*s^2*t^9*\[Epsilon]^2 - 
      58*m^2*s^2*t^9*\[Epsilon]^2 + 13*s^3*t^9*\[Epsilon]^2 - 
      1920*m^2*t^10*\[Epsilon]^2 + 396*s*t^10*\[Epsilon]^2 - 
      64*m^2*s*t^10*\[Epsilon]^2 + 10*s^2*t^10*\[Epsilon]^2 - 
      32*m^2*t^11*\[Epsilon]^2 - 20*s*\[Epsilon]^3 - 20*m^2*s*\[Epsilon]^3 + 
      45*s^2*\[Epsilon]^3 + 45*m^2*s^2*\[Epsilon]^3 - 25*s^3*\[Epsilon]^3 - 
      25*m^2*s^3*\[Epsilon]^3 - 40*m^2*t*\[Epsilon]^3 + 
      176*s*t*\[Epsilon]^3 + 108*m^2*s*t*\[Epsilon]^3 - 
      132*s^2*t*\[Epsilon]^3 - 95*m^2*s^2*t*\[Epsilon]^3 - 
      68*s^3*t*\[Epsilon]^3 - 93*m^2*s^3*t*\[Epsilon]^3 + 
      19*s^4*t*\[Epsilon]^3 + 19*m^2*s^4*t*\[Epsilon]^3 + 
      1032*m^2*t^2*\[Epsilon]^3 - 952*s*t^2*\[Epsilon]^3 - 
      3452*m^2*s*t^2*\[Epsilon]^3 - 293*s^2*t^2*\[Epsilon]^3 + 
      1612*m^2*s^2*t^2*\[Epsilon]^3 + 1490*s^3*t^2*\[Epsilon]^3 + 
      1381*m^2*s^3*t^2*\[Epsilon]^3 - 457*s^4*t^2*\[Epsilon]^3 - 
      438*m^2*s^4*t^2*\[Epsilon]^3 + 26*s^5*t^2*\[Epsilon]^3 + 
      26*m^2*s^5*t^2*\[Epsilon]^3 - 8512*m^2*t^3*\[Epsilon]^3 + 
      3868*s*t^3*\[Epsilon]^3 + 19504*m^2*s*t^3*\[Epsilon]^3 + 
      2180*s^2*t^3*\[Epsilon]^3 - 9816*m^2*s^2*t^3*\[Epsilon]^3 - 
      6392*s^3*t^3*\[Epsilon]^3 - 899*m^2*s^3*t^3*\[Epsilon]^3 + 
      2193*s^4*t^3*\[Epsilon]^3 + 1747*m^2*s^4*t^3*\[Epsilon]^3 - 
      418*s^5*t^3*\[Epsilon]^3 - 392*m^2*s^5*t^3*\[Epsilon]^3 + 
      33824*m^2*t^4*\[Epsilon]^3 - 10968*s*t^4*\[Epsilon]^3 - 
      55528*m^2*s*t^4*\[Epsilon]^3 - 3210*s^2*t^4*\[Epsilon]^3 + 
      22158*m^2*s^2*t^4*\[Epsilon]^3 + 11356*s^3*t^4*\[Epsilon]^3 - 
      567*m^2*s^3*t^4*\[Epsilon]^3 - 3521*s^4*t^4*\[Epsilon]^3 + 
      290*m^2*s^4*t^4*\[Epsilon]^3 + 390*s^5*t^4*\[Epsilon]^3 - 
      2*m^2*s^5*t^4*\[Epsilon]^3 - 76720*m^2*t^5*\[Epsilon]^3 + 
      20720*s*t^5*\[Epsilon]^3 + 100392*m^2*s*t^5*\[Epsilon]^3 - 
      2772*s^2*t^5*\[Epsilon]^3 - 31790*m^2*s^2*t^5*\[Epsilon]^3 - 
      6980*s^3*t^5*\[Epsilon]^3 - 875*m^2*s^3*t^5*\[Epsilon]^3 + 
      1093*s^4*t^5*\[Epsilon]^3 + 1367*m^2*s^4*t^5*\[Epsilon]^3 + 
      406*s^5*t^5*\[Epsilon]^3 + 404*m^2*s^5*t^5*\[Epsilon]^3 + 
      106736*m^2*t^6*\[Epsilon]^3 - 25760*s*t^6*\[Epsilon]^3 - 
      119448*m^2*s*t^6*\[Epsilon]^3 + 13402*s^2*t^6*\[Epsilon]^3 + 
      36908*m^2*s^2*t^6*\[Epsilon]^3 - 3498*s^3*t^6*\[Epsilon]^3 - 
      3269*m^2*s^3*t^6*\[Epsilon]^3 + 1829*s^4*t^6*\[Epsilon]^3 + 
      1180*m^2*s^4*t^6*\[Epsilon]^3 - 440*s^5*t^6*\[Epsilon]^3 - 
      36*m^2*s^5*t^6*\[Epsilon]^3 - 92512*m^2*t^7*\[Epsilon]^3 + 
      20712*s*t^7*\[Epsilon]^3 + 88432*m^2*s*t^7*\[Epsilon]^3 - 
      15892*s^2*t^7*\[Epsilon]^3 - 27136*m^2*s^2*t^7*\[Epsilon]^3 + 
      6208*s^3*t^7*\[Epsilon]^3 + 4395*m^2*s^3*t^7*\[Epsilon]^3 - 
      1209*s^4*t^7*\[Epsilon]^3 - 69*m^2*s^4*t^7*\[Epsilon]^3 + 
      36*s^5*t^7*\[Epsilon]^3 + 48032*m^2*t^8*\[Epsilon]^3 - 
      10228*s*t^8*\[Epsilon]^3 - 35524*m^2*s*t^8*\[Epsilon]^3 + 
      8285*s^2*t^8*\[Epsilon]^3 + 7885*m^2*s^2*t^8*\[Epsilon]^3 - 
      2091*s^3*t^8*\[Epsilon]^3 - 48*m^2*s^3*t^8*\[Epsilon]^3 + 
      53*s^4*t^8*\[Epsilon]^3 - 12904*m^2*t^9*\[Epsilon]^3 + 
      2688*s*t^9*\[Epsilon]^3 + 5068*m^2*s*t^9*\[Epsilon]^3 - 
      1560*s^2*t^9*\[Epsilon]^3 + 229*m^2*s^2*t^9*\[Epsilon]^3 + 
      840*m^2*t^10*\[Epsilon]^3 - 200*s*t^10*\[Epsilon]^3 + 
      468*m^2*s*t^10*\[Epsilon]^3 - 53*s^2*t^10*\[Epsilon]^3 + 
      224*m^2*t^11*\[Epsilon]^3 - 36*s*t^11*\[Epsilon]^3 + 
      80*s*\[Epsilon]^4 + 80*m^2*s*\[Epsilon]^4 + 50*s^2*\[Epsilon]^4 + 
      50*m^2*s^2*\[Epsilon]^4 - 130*s^3*\[Epsilon]^4 - 
      130*m^2*s^3*\[Epsilon]^4 - 1440*m^2*t*\[Epsilon]^4 - 
      320*s*t*\[Epsilon]^4 + 528*m^2*s*t*\[Epsilon]^4 - 
      608*s^2*t*\[Epsilon]^4 - 430*m^2*s^2*t*\[Epsilon]^4 + 
      785*s^3*t*\[Epsilon]^4 + 655*m^2*s^3*t*\[Epsilon]^4 - 
      67*s^4*t*\[Epsilon]^4 - 67*m^2*s^4*t*\[Epsilon]^4 - 
      8928*m^2*t^2*\[Epsilon]^4 + 2208*s*t^2*\[Epsilon]^4 + 
      17776*m^2*s*t^2*\[Epsilon]^4 + 2706*s^2*t^2*\[Epsilon]^4 - 
      4380*m^2*s^2*t^2*\[Epsilon]^4 - 4554*s^3*t^2*\[Epsilon]^4 - 
      3643*m^2*s^3*t^2*\[Epsilon]^4 + 384*s^4*t^2*\[Epsilon]^4 + 
      317*m^2*s^4*t^2*\[Epsilon]^4 + 147*s^5*t^2*\[Epsilon]^4 + 
      147*m^2*s^5*t^2*\[Epsilon]^4 + 82496*m^2*t^3*\[Epsilon]^4 - 
      9840*s*t^3*\[Epsilon]^4 - 120448*m^2*s*t^3*\[Epsilon]^4 - 
      3168*s^2*t^3*\[Epsilon]^4 + 55268*m^2*s^2*t^3*\[Epsilon]^4 + 
      12390*s^3*t^3*\[Epsilon]^4 - 6357*m^2*s^3*t^3*\[Epsilon]^4 - 
      4777*s^4*t^3*\[Epsilon]^4 - 4332*m^2*s^4*t^3*\[Epsilon]^4 + 
      149*s^5*t^3*\[Epsilon]^4 + 296*m^2*s^5*t^3*\[Epsilon]^4 - 
      206976*m^2*t^4*\[Epsilon]^4 + 17184*s*t^4*\[Epsilon]^4 + 
      248864*m^2*s*t^4*\[Epsilon]^4 + 3620*s^2*t^4*\[Epsilon]^4 - 
      101304*m^2*s^2*t^4*\[Epsilon]^4 - 18958*s^3*t^4*\[Epsilon]^4 + 
      14365*m^2*s^3*t^4*\[Epsilon]^4 + 10946*s^4*t^4*\[Epsilon]^4 - 
      1066*m^2*s^4*t^4*\[Epsilon]^4 - 2462*s^5*t^4*\[Epsilon]^4 - 
      2166*m^2*s^5*t^4*\[Epsilon]^4 + 191296*m^2*t^5*\[Epsilon]^4 - 
      107872*m^2*s*t^5*\[Epsilon]^4 - 28768*s^2*t^5*\[Epsilon]^4 - 
      46648*m^2*s^2*t^5*\[Epsilon]^4 + 33792*s^3*t^5*\[Epsilon]^4 + 
      57245*m^2*s^3*t^5*\[Epsilon]^4 - 18149*s^4*t^5*\[Epsilon]^4 - 
      25359*m^2*s^4*t^5*\[Epsilon]^4 + 3838*s^5*t^5*\[Epsilon]^4 + 
      1672*m^2*s^5*t^5*\[Epsilon]^4 + 66752*m^2*t^6*\[Epsilon]^4 - 
      44352*s*t^6*\[Epsilon]^4 - 305568*m^2*s*t^6*\[Epsilon]^4 + 
      77108*s^2*t^6*\[Epsilon]^4 + 267196*m^2*s^2*t^6*\[Epsilon]^4 - 
      55838*s^3*t^6*\[Epsilon]^4 - 95617*m^2*s^3*t^6*\[Epsilon]^4 + 
      20988*s^4*t^6*\[Epsilon]^4 + 9709*m^2*s^4*t^6*\[Epsilon]^4 - 
      1621*s^5*t^6*\[Epsilon]^4 + 51*m^2*s^5*t^6*\[Epsilon]^4 - 
      306432*m^2*t^7*\[Epsilon]^4 + 71712*s*t^7*\[Epsilon]^4 + 
      489984*m^2*s*t^7*\[Epsilon]^4 - 88736*s^2*t^7*\[Epsilon]^4 - 
      235460*m^2*s^2*t^7*\[Epsilon]^4 + 46826*s^3*t^7*\[Epsilon]^4 + 
      32617*m^2*s^3*t^7*\[Epsilon]^4 - 9263*s^4*t^7*\[Epsilon]^4 + 
      318*m^2*s^4*t^7*\[Epsilon]^4 - 51*s^5*t^7*\[Epsilon]^4 + 
      279424*m^2*t^8*\[Epsilon]^4 - 54000*s*t^8*\[Epsilon]^4 - 
      281712*m^2*s*t^8*\[Epsilon]^4 + 47338*s^2*t^8*\[Epsilon]^4 + 
      64486*m^2*s^2*t^8*\[Epsilon]^4 - 14088*s^3*t^8*\[Epsilon]^4 + 
      865*m^2*s^3*t^8*\[Epsilon]^4 - 62*s^4*t^8*\[Epsilon]^4 - 
      113824*m^2*t^9*\[Epsilon]^4 + 20416*s*t^9*\[Epsilon]^4 + 
      57296*m^2*s*t^9*\[Epsilon]^4 - 9280*s^2*t^9*\[Epsilon]^4 + 
      1222*m^2*s^2*t^9*\[Epsilon]^4 - 225*s^3*t^9*\[Epsilon]^4 + 
      17184*m^2*t^10*\[Epsilon]^4 - 3040*s*t^10*\[Epsilon]^4 + 
      1072*m^2*s*t^10*\[Epsilon]^4 - 262*s^2*t^10*\[Epsilon]^4 + 
      448*m^2*t^11*\[Epsilon]^4 - 48*s*t^11*\[Epsilon]^4 + 
      140*s*\[Epsilon]^5 + 140*m^2*s*\[Epsilon]^5 - 11*s^2*\[Epsilon]^5 - 
      11*m^2*s^2*\[Epsilon]^5 - 129*s^3*\[Epsilon]^5 - 
      129*m^2*s^3*\[Epsilon]^5 + 32*m^2*t*\[Epsilon]^5 - 
      1508*s*t*\[Epsilon]^5 - 1176*m^2*s*t*\[Epsilon]^5 - 
      138*s^2*t*\[Epsilon]^5 - 117*m^2*s^2*t*\[Epsilon]^5 + 
      1516*s^3*t*\[Epsilon]^5 + 1387*m^2*s^3*t*\[Epsilon]^5 - 
      139*s^4*t*\[Epsilon]^5 - 139*m^2*s^4*t*\[Epsilon]^5 - 
      3744*m^2*t^2*\[Epsilon]^5 + 8004*s*t^2*\[Epsilon]^5 + 
      13164*m^2*s*t^2*\[Epsilon]^5 + 529*s^2*t^2*\[Epsilon]^5 - 
      3492*m^2*s^2*t^2*\[Epsilon]^5 - 7580*s^3*t^2*\[Epsilon]^5 - 
      6129*m^2*s^3*t^2*\[Epsilon]^5 + 1545*s^4*t^2*\[Epsilon]^5 + 
      1406*m^2*s^4*t^2*\[Epsilon]^5 + 108*s^5*t^2*\[Epsilon]^5 + 
      108*m^2*s^5*t^2*\[Epsilon]^5 + 31232*m^2*t^3*\[Epsilon]^5 - 
      26380*s*t^3*\[Epsilon]^5 - 67040*m^2*s*t^3*\[Epsilon]^5 - 
      616*s^2*t^3*\[Epsilon]^5 + 26132*m^2*s^2*t^3*\[Epsilon]^5 + 
      21480*s^3*t^3*\[Epsilon]^5 + 7095*m^2*s^3*t^3*\[Epsilon]^5 - 
      5747*s^4*t^3*\[Epsilon]^5 - 4309*m^2*s^4*t^3*\[Epsilon]^5 + 
      600*s^5*t^3*\[Epsilon]^5 + 708*m^2*s^5*t^3*\[Epsilon]^5 - 
      115840*m^2*t^4*\[Epsilon]^5 + 57400*s*t^4*\[Epsilon]^5 + 
      186712*m^2*s*t^4*\[Epsilon]^5 - 3254*s^2*t^4*\[Epsilon]^5 - 
      68706*m^2*s^2*t^4*\[Epsilon]^5 - 31558*s^3*t^4*\[Epsilon]^5 - 
      591*m^2*s^3*t^4*\[Epsilon]^5 + 7641*s^4*t^4*\[Epsilon]^5 - 
      828*m^2*s^4*t^4*\[Epsilon]^5 - 568*s^5*t^4*\[Epsilon]^5 + 
      140*m^2*s^5*t^4*\[Epsilon]^5 + 244160*m^2*t^5*\[Epsilon]^5 - 
      83496*s*t^5*\[Epsilon]^5 - 322384*m^2*s*t^5*\[Epsilon]^5 + 
      17364*s^2*t^5*\[Epsilon]^5 + 106386*m^2*s^2*t^5*\[Epsilon]^5 + 
      16016*s^3*t^5*\[Epsilon]^5 - 4607*m^2*s^3*t^5*\[Epsilon]^5 - 
      25*s^4*t^5*\[Epsilon]^5 - 789*m^2*s^4*t^5*\[Epsilon]^5 - 
      1440*s^5*t^5*\[Epsilon]^5 - 1300*m^2*s^5*t^5*\[Epsilon]^5 - 
      317632*m^2*t^6*\[Epsilon]^5 + 79688*s*t^6*\[Epsilon]^5 + 
      354936*m^2*s*t^6*\[Epsilon]^5 - 33782*s^2*t^6*\[Epsilon]^5 - 
      111972*m^2*s^2*t^6*\[Epsilon]^5 + 11876*s^3*t^6*\[Epsilon]^5 + 
      14117*m^2*s^3*t^6*\[Epsilon]^5 - 7277*s^4*t^6*\[Epsilon]^5 - 
      4098*m^2*s^4*t^6*\[Epsilon]^5 + 1644*s^5*t^6*\[Epsilon]^5 + 
      344*m^2*s^5*t^6*\[Epsilon]^5 + 258944*m^2*t^7*\[Epsilon]^5 - 
      46424*s*t^7*\[Epsilon]^5 - 238944*m^2*s*t^7*\[Epsilon]^5 + 
      31416*s^2*t^7*\[Epsilon]^5 + 69684*m^2*s^2*t^7*\[Epsilon]^5 - 
      16968*s^3*t^7*\[Epsilon]^5 - 11235*m^2*s^3*t^7*\[Epsilon]^5 + 
      4503*s^4*t^7*\[Epsilon]^5 + 565*m^2*s^4*t^7*\[Epsilon]^5 - 
      344*s^5*t^7*\[Epsilon]^5 - 126592*m^2*t^8*\[Epsilon]^5 + 
      12540*s*t^8*\[Epsilon]^5 + 85660*m^2*s*t^8*\[Epsilon]^5 - 
      12799*s^2*t^8*\[Epsilon]^5 - 16779*m^2*s^2*t^8*\[Epsilon]^5 + 
      5247*s^3*t^8*\[Epsilon]^5 + 92*m^2*s^3*t^8*\[Epsilon]^5 - 
      501*s^4*t^8*\[Epsilon]^5 + 31520*m^2*t^9*\[Epsilon]^5 + 
      1740*s*t^9*\[Epsilon]^5 - 9432*m^2*s*t^9*\[Epsilon]^5 + 
      614*s^2*t^9*\[Epsilon]^5 - 1125*m^2*s^2*t^9*\[Epsilon]^5 + 
      100*s^3*t^9*\[Epsilon]^5 - 1440*m^2*t^10*\[Epsilon]^5 - 
      2124*s*t^10*\[Epsilon]^5 - 1636*m^2*s*t^10*\[Epsilon]^5 + 
      677*s^2*t^10*\[Epsilon]^5 - 640*m^2*t^11*\[Epsilon]^5 + 
      420*s*t^11*\[Epsilon]^5 + 48*s*\[Epsilon]^6 + 48*m^2*s*\[Epsilon]^6 - 
      12*s^2*\[Epsilon]^6 - 12*m^2*s^2*\[Epsilon]^6 - 36*s^3*\[Epsilon]^6 - 
      36*m^2*s^3*\[Epsilon]^6 + 4224*m^2*t*\[Epsilon]^6 - 
      912*s*t*\[Epsilon]^6 - 3168*m^2*s*t*\[Epsilon]^6 + 
      216*s^2*t*\[Epsilon]^6 - 180*m^2*s^2*t*\[Epsilon]^6 + 
      672*s^3*t*\[Epsilon]^6 + 636*m^2*s^3*t*\[Epsilon]^6 - 
      60*s^4*t*\[Epsilon]^6 - 60*m^2*s^4*t*\[Epsilon]^6 + 
      15744*m^2*t^2*\[Epsilon]^6 - 2032*s*t^2*\[Epsilon]^6 - 
      31568*m^2*s*t^2*\[Epsilon]^6 + 1252*s^2*t^2*\[Epsilon]^6 + 
      13616*m^2*s^2*t^2*\[Epsilon]^6 + 1200*s^3*t^2*\[Epsilon]^6 + 
      1068*m^2*s^3*t^2*\[Epsilon]^6 + 996*s^4*t^2*\[Epsilon]^6 + 
      936*m^2*s^4*t^2*\[Epsilon]^6 - 179456*m^2*t^3*\[Epsilon]^6 + 
      28624*s*t^3*\[Epsilon]^6 + 260224*m^2*s*t^3*\[Epsilon]^6 - 
      16800*s^2*t^3*\[Epsilon]^6 - 130544*m^2*s^2*t^3*\[Epsilon]^6 - 
      10432*s^3*t^3*\[Epsilon]^6 + 21100*m^2*s^3*t^3*\[Epsilon]^6 + 
      4612*s^4*t^3*\[Epsilon]^6 + 5164*m^2*s^4*t^3*\[Epsilon]^6 + 
      144*s^5*t^3*\[Epsilon]^6 + 144*m^2*s^5*t^3*\[Epsilon]^6 + 
      461824*m^2*t^4*\[Epsilon]^6 - 77088*s*t^4*\[Epsilon]^6 - 
      571552*m^2*s*t^4*\[Epsilon]^6 + 35176*s^2*t^4*\[Epsilon]^6 + 
      245880*m^2*s^2*t^4*\[Epsilon]^6 + 29128*s^3*t^4*\[Epsilon]^6 - 
      32972*m^2*s^3*t^4*\[Epsilon]^6 - 18940*s^4*t^4*\[Epsilon]^6 + 
      1840*m^2*s^4*t^4*\[Epsilon]^6 + 4224*s^5*t^4*\[Epsilon]^6 + 
      4368*m^2*s^5*t^4*\[Epsilon]^6 - 417536*m^2*t^5*\[Epsilon]^6 + 
      78176*s*t^5*\[Epsilon]^6 + 278208*m^2*s*t^5*\[Epsilon]^6 + 
      17744*s^2*t^5*\[Epsilon]^6 + 70472*m^2*s^2*t^5*\[Epsilon]^6 - 
      82112*s^3*t^5*\[Epsilon]^6 - 126348*m^2*s^3*t^5*\[Epsilon]^6 + 
      45356*s^4*t^5*\[Epsilon]^6 + 59228*m^2*s^4*t^5*\[Epsilon]^6 - 
      8928*s^5*t^5*\[Epsilon]^6 - 4560*m^2*s^5*t^5*\[Epsilon]^6 - 
      191744*m^2*t^6*\[Epsilon]^6 + 10528*s*t^6*\[Epsilon]^6 + 
      673248*m^2*s*t^6*\[Epsilon]^6 - 140696*s^2*t^6*\[Epsilon]^6 - 
      577360*m^2*s^2*t^6*\[Epsilon]^6 + 144112*s^3*t^6*\[Epsilon]^6 + 
      214628*m^2*s^3*t^6*\[Epsilon]^6 - 57140*s^4*t^6*\[Epsilon]^6 - 
      25560*m^2*s^4*t^6*\[Epsilon]^6 + 4608*s^5*t^6*\[Epsilon]^6 + 
      48*m^2*s^5*t^6*\[Epsilon]^6 + 749056*m^2*t^7*\[Epsilon]^6 - 
      99168*s*t^7*\[Epsilon]^6 - 1123712*m^2*s*t^7*\[Epsilon]^6 + 
      183008*s^2*t^7*\[Epsilon]^6 + 528144*m^2*s^2*t^7*\[Epsilon]^6 - 
      117184*s^3*t^7*\[Epsilon]^6 - 75356*m^2*s^3*t^7*\[Epsilon]^6 + 
      25356*s^4*t^7*\[Epsilon]^6 - 588*m^2*s^4*t^7*\[Epsilon]^6 - 
      48*s^5*t^7*\[Epsilon]^6 - 671744*m^2*t^8*\[Epsilon]^6 + 
      95216*s*t^8*\[Epsilon]^6 + 653936*m^2*s*t^8*\[Epsilon]^6 - 
      99420*s^2*t^8*\[Epsilon]^6 - 145996*m^2*s^2*t^8*\[Epsilon]^6 + 
      33980*s^3*t^8*\[Epsilon]^6 - 2720*m^2*s^3*t^8*\[Epsilon]^6 - 
      180*s^4*t^8*\[Epsilon]^6 + 270976*m^2*t^9*\[Epsilon]^6 - 
      39632*s*t^9*\[Epsilon]^6 - 132448*m^2*s*t^9*\[Epsilon]^6 + 
      18584*s^2*t^9*\[Epsilon]^6 - 4020*m^2*s^2*t^9*\[Epsilon]^6 + 
      672*s^3*t^9*\[Epsilon]^6 - 40064*m^2*t^10*\[Epsilon]^6 + 
      6096*s*t^10*\[Epsilon]^6 - 3216*m^2*s*t^10*\[Epsilon]^6 + 
      948*s^2*t^10*\[Epsilon]^6 - 1280*m^2*t^11*\[Epsilon]^6 + 
      144*s*t^11*\[Epsilon]^6)*J[11])/(16*m^2*(4*m^2 - s)*s^2*(-1 + t)^4*t*
     (-1 + s + t)*(1 - 2*t + s*t + t^2)^2*(-1 + 2*\[Epsilon])^2*
     (1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])) + 
   ((-4*s^2 - 4*m^2*s^2 + 4*s^3 + 4*m^2*s^3 + 8*m^2*t + 16*s^2*t + 
      12*m^2*s^2*t - 12*s^3*t - 8*m^2*s^3*t + 40*m^2*t^2 - 12*s*t^2 - 
      76*m^2*s*t^2 - 36*s^2*t^2 - 24*m^2*s^2*t^2 + 34*s^3*t^2 + 
      26*m^2*s^3*t^2 + 6*s^4*t^2 + 6*m^2*s^4*t^2 - 4*s^5*t^2 - 
      4*m^2*s^5*t^2 - 576*m^2*t^3 + 92*s*t^3 + 768*m^2*s*t^3 + 56*s^2*t^3 - 
      120*m^2*s^2*t^3 - 144*s^3*t^3 - 118*m^2*s^3*t^3 + 44*s^4*t^3 + 
      50*m^2*s^4*t^3 - 2*s^5*t^3 - 6*m^2*s^5*t^3 + 2272*m^2*t^4 - 312*s*t^4 - 
      2968*m^2*s*t^4 + 8*s^2*t^4 + 944*m^2*s^2*t^4 + 298*s^3*t^4 + 
      100*m^2*s^3*t^4 - 152*s^4*t^4 - 102*m^2*s^4*t^4 + 22*s^5*t^4 + 
      16*m^2*s^5*t^4 - 4816*m^2*t^5 + 616*s*t^5 + 6064*m^2*s*t^5 - 
      248*s^2*t^5 - 2304*m^2*s^2*t^5 - 248*s^3*t^5 + 188*m^2*s^3*t^5 + 
      152*s^4*t^5 + 50*m^2*s^4*t^5 - 22*s^5*t^5 - 6*m^2*s^5*t^5 + 
      6384*m^2*t^6 - 784*s*t^6 - 7360*m^2*s*t^6 + 504*s^2*t^6 + 
      2744*m^2*s^2*t^6 + 14*s^3*t^6 - 342*m^2*s^3*t^6 - 50*s^4*t^6 + 
      6*s^5*t^6 - 5600*m^2*t^7 + 672*s*t^7 + 5536*m^2*s*t^7 - 504*s^2*t^7 - 
      1736*m^2*s^2*t^7 + 104*s^3*t^7 + 178*m^2*s^3*t^7 - 4*s^4*t^7 - 
      4*m^2*s^4*t^7 + 3296*m^2*t^8 - 392*s*t^8 - 2568*m^2*s*t^8 + 
      284*s^2*t^8 + 564*m^2*s^2*t^8 - 62*s^3*t^8 - 28*m^2*s^3*t^8 + 
      4*s^4*t^8 - 1272*m^2*t^9 + 152*s*t^9 + 688*m^2*s*t^9 - 88*s^2*t^9 - 
      76*m^2*s^2*t^9 + 12*s^3*t^9 + 296*m^2*t^10 - 36*s*t^10 - 
      84*m^2*s*t^10 + 12*s^2*t^10 - 32*m^2*t^11 + 4*s*t^11 - 8*s*\[Epsilon] - 
      8*m^2*s*\[Epsilon] - 8*s^2*\[Epsilon] - 8*m^2*s^2*\[Epsilon] + 
      16*s^3*\[Epsilon] + 16*m^2*s^3*\[Epsilon] + 96*m^2*t*\[Epsilon] + 
      44*s*t*\[Epsilon] - 12*m^2*s*t*\[Epsilon] + 66*s^2*t*\[Epsilon] + 
      50*m^2*s^2*t*\[Epsilon] - 93*s^3*t*\[Epsilon] - 
      77*m^2*s^3*t*\[Epsilon] + 7*s^4*t*\[Epsilon] + 7*m^2*s^4*t*\[Epsilon] + 
      288*m^2*t^2*\[Epsilon] - 244*s*t^2*\[Epsilon] - 
      576*m^2*s*t^2*\[Epsilon] - 206*s^2*t^2*\[Epsilon] - 
      108*m^2*s^2*t^2*\[Epsilon] + 382*s^3*t^2*\[Epsilon] + 
      289*m^2*s^3*t^2*\[Epsilon] - 30*s^4*t^2*\[Epsilon] - 
      23*m^2*s^4*t^2*\[Epsilon] - 17*s^5*t^2*\[Epsilon] - 
      17*m^2*s^5*t^2*\[Epsilon] - 4432*m^2*t^3*\[Epsilon] + 
      1116*s*t^3*\[Epsilon] + 6604*m^2*s*t^3*\[Epsilon] - 
      36*s^2*t^3*\[Epsilon] - 2448*m^2*s^2*t^3*\[Epsilon] - 
      902*s^3*t^3*\[Epsilon] - 405*m^2*s^3*t^3*\[Epsilon] + 
      311*s^4*t^3*\[Epsilon] + 280*m^2*s^4*t^3*\[Epsilon] - 
      17*s^5*t^3*\[Epsilon] - 34*m^2*s^5*t^3*\[Epsilon] + 
      14960*m^2*t^4*\[Epsilon] - 3008*s*t^4*\[Epsilon] - 
      22980*m^2*s*t^4*\[Epsilon] + 1444*s^2*t^4*\[Epsilon] + 
      12116*m^2*s^2*t^4*\[Epsilon] + 922*s^3*t^4*\[Epsilon] - 
      2027*m^2*s^3*t^4*\[Epsilon] - 610*s^4*t^4*\[Epsilon] - 
      218*m^2*s^4*t^4*\[Epsilon] + 94*s^5*t^4*\[Epsilon] + 
      60*m^2*s^5*t^4*\[Epsilon] - 24976*m^2*t^5*\[Epsilon] + 
      4760*s*t^5*\[Epsilon] + 38020*m^2*s*t^5*\[Epsilon] - 
      3120*s^2*t^5*\[Epsilon] - 21404*m^2*s^2*t^5*\[Epsilon] - 
      168*s^3*t^5*\[Epsilon] + 5213*m^2*s^3*t^5*\[Epsilon] + 
      401*s^4*t^5*\[Epsilon] - 505*m^2*s^4*t^5*\[Epsilon] - 
      66*s^5*t^5*\[Epsilon] - 6*m^2*s^5*t^5*\[Epsilon] + 
      23408*m^2*t^6*\[Epsilon] - 4536*s*t^6*\[Epsilon] - 
      33028*m^2*s*t^6*\[Epsilon] + 2984*s^2*t^6*\[Epsilon] + 
      16972*m^2*s^2*t^6*\[Epsilon] - 270*s^3*t^6*\[Epsilon] - 
      3665*m^2*s^3*t^6*\[Epsilon] - 94*s^4*t^6*\[Epsilon] + 
      233*m^2*s^4*t^6*\[Epsilon] + 3*s^5*t^6*\[Epsilon] - 
      3*m^2*s^5*t^6*\[Epsilon] - 12208*m^2*t^7*\[Epsilon] + 
      2584*s*t^7*\[Epsilon] + 14596*m^2*s*t^7*\[Epsilon] - 
      1404*s^2*t^7*\[Epsilon] - 5776*m^2*s^2*t^7*\[Epsilon] + 
      134*s^3*t^7*\[Epsilon] + 757*m^2*s^3*t^7*\[Epsilon] + 
      s^4*t^7*\[Epsilon] - 30*m^2*s^4*t^7*\[Epsilon] + 3*s^5*t^7*\[Epsilon] + 
      3152*m^2*t^8*\[Epsilon] - 856*s*t^8*\[Epsilon] - 
      2884*m^2*s*t^8*\[Epsilon] + 356*s^2*t^8*\[Epsilon] + 
      788*m^2*s^2*t^8*\[Epsilon] - 58*s^3*t^8*\[Epsilon] - 
      101*m^2*s^3*t^8*\[Epsilon] + 14*s^4*t^8*\[Epsilon] - 
      400*m^2*t^9*\[Epsilon] + 188*s*t^9*\[Epsilon] + 
      440*m^2*s*t^9*\[Epsilon] - 114*s^2*t^9*\[Epsilon] - 
      182*m^2*s^2*t^9*\[Epsilon] + 37*s^3*t^9*\[Epsilon] + 
      176*m^2*t^10*\[Epsilon] - 52*s*t^10*\[Epsilon] - 
      172*m^2*s*t^10*\[Epsilon] + 38*s^2*t^10*\[Epsilon] - 
      64*m^2*t^11*\[Epsilon] + 12*s*t^11*\[Epsilon] - 20*s*\[Epsilon]^2 - 
      20*m^2*s*\[Epsilon]^2 + 45*s^2*\[Epsilon]^2 + 45*m^2*s^2*\[Epsilon]^2 - 
      25*s^3*\[Epsilon]^2 - 25*m^2*s^3*\[Epsilon]^2 - 40*m^2*t*\[Epsilon]^2 + 
      176*s*t*\[Epsilon]^2 + 108*m^2*s*t*\[Epsilon]^2 - 
      132*s^2*t*\[Epsilon]^2 - 95*m^2*s^2*t*\[Epsilon]^2 - 
      68*s^3*t*\[Epsilon]^2 - 93*m^2*s^3*t*\[Epsilon]^2 + 
      19*s^4*t*\[Epsilon]^2 + 19*m^2*s^4*t*\[Epsilon]^2 + 
      136*m^2*t^2*\[Epsilon]^2 - 728*s*t^2*\[Epsilon]^2 - 
      284*m^2*s*t^2*\[Epsilon]^2 + 299*s^2*t^2*\[Epsilon]^2 + 
      156*m^2*s^2*t^2*\[Epsilon]^2 + 514*s^3*t^2*\[Epsilon]^2 + 
      405*m^2*s^3*t^2*\[Epsilon]^2 - 297*s^4*t^2*\[Epsilon]^2 - 
      278*m^2*s^4*t^2*\[Epsilon]^2 + 26*s^5*t^2*\[Epsilon]^2 + 
      26*m^2*s^5*t^2*\[Epsilon]^2 + 672*m^2*t^3*\[Epsilon]^2 + 
      1764*s*t^3*\[Epsilon]^2 - 648*m^2*s*t^3*\[Epsilon]^2 - 
      1216*s^2*t^3*\[Epsilon]^2 - 588*m^2*s^2*t^3*\[Epsilon]^2 - 
      268*s^3*t^3*\[Epsilon]^2 + 153*m^2*s^3*t^3*\[Epsilon]^2 + 
      337*s^4*t^3*\[Epsilon]^2 + 51*m^2*s^4*t^3*\[Epsilon]^2 - 
      66*s^5*t^3*\[Epsilon]^2 - 40*m^2*s^5*t^3*\[Epsilon]^2 - 
      5600*m^2*t^4*\[Epsilon]^2 - 2456*s*t^4*\[Epsilon]^2 + 
      7264*m^2*s*t^4*\[Epsilon]^2 + 2722*s^2*t^4*\[Epsilon]^2 - 
      890*m^2*s^2*t^4*\[Epsilon]^2 - 1584*s^3*t^4*\[Epsilon]^2 - 
      1319*m^2*s^3*t^4*\[Epsilon]^2 + 627*s^4*t^4*\[Epsilon]^2 + 
      694*m^2*s^4*t^4*\[Epsilon]^2 - 74*s^5*t^4*\[Epsilon]^2 - 
      114*m^2*s^5*t^4*\[Epsilon]^2 + 17360*m^2*t^5*\[Epsilon]^2 + 
      1232*s*t^5*\[Epsilon]^2 - 22896*m^2*s*t^5*\[Epsilon]^2 - 
      1992*s^2*t^5*\[Epsilon]^2 + 8118*m^2*s^2*t^5*\[Epsilon]^2 + 
      2508*s^3*t^5*\[Epsilon]^2 + 213*m^2*s^3*t^5*\[Epsilon]^2 - 
      1395*s^4*t^5*\[Epsilon]^2 - 717*m^2*s^4*t^5*\[Epsilon]^2 + 
      246*s^5*t^5*\[Epsilon]^2 + 132*m^2*s^5*t^5*\[Epsilon]^2 - 
      31248*m^2*t^6*\[Epsilon]^2 + 2016*s*t^6*\[Epsilon]^2 + 
      38672*m^2*s*t^6*\[Epsilon]^2 - 2058*s^2*t^6*\[Epsilon]^2 - 
      15860*m^2*s^2*t^6*\[Epsilon]^2 - 626*s^3*t^6*\[Epsilon]^2 + 
      2099*m^2*s^3*t^6*\[Epsilon]^2 + 821*s^4*t^6*\[Epsilon]^2 + 
      136*m^2*s^4*t^6*\[Epsilon]^2 - 136*s^5*t^6*\[Epsilon]^2 - 
      4*m^2*s^5*t^6*\[Epsilon]^2 + 36064*m^2*t^7*\[Epsilon]^2 - 
      4712*s*t^7*\[Epsilon]^2 - 39096*m^2*s*t^7*\[Epsilon]^2 + 
      5216*s^2*t^7*\[Epsilon]^2 + 14356*m^2*s^2*t^7*\[Epsilon]^2 - 
      1300*s^3*t^7*\[Epsilon]^2 - 1905*m^2*s^3*t^7*\[Epsilon]^2 - 
      s^4*t^7*\[Epsilon]^2 + 95*m^2*s^4*t^7*\[Epsilon]^2 + 
      4*s^5*t^7*\[Epsilon]^2 - 27232*m^2*t^8*\[Epsilon]^2 + 
      4556*s*t^8*\[Epsilon]^2 + 23828*m^2*s*t^8*\[Epsilon]^2 - 
      4319*s^2*t^8*\[Epsilon]^2 - 6363*m^2*s^2*t^8*\[Epsilon]^2 + 
      1145*s^3*t^8*\[Epsilon]^2 + 472*m^2*s^3*t^8*\[Epsilon]^2 - 
      111*s^4*t^8*\[Epsilon]^2 + 13080*m^2*t^9*\[Epsilon]^2 - 
      2464*s*t^9*\[Epsilon]^2 - 8124*m^2*s*t^9*\[Epsilon]^2 + 
      1708*s^2*t^9*\[Epsilon]^2 + 1121*m^2*s^2*t^9*\[Epsilon]^2 - 
      296*s^3*t^9*\[Epsilon]^2 - 3640*m^2*t^10*\[Epsilon]^2 + 
      728*s*t^10*\[Epsilon]^2 + 1196*m^2*s*t^10*\[Epsilon]^2 - 
      273*s^2*t^10*\[Epsilon]^2 + 448*m^2*t^11*\[Epsilon]^2 - 
      92*s*t^11*\[Epsilon]^2 + 80*s*\[Epsilon]^3 + 80*m^2*s*\[Epsilon]^3 + 
      50*s^2*\[Epsilon]^3 + 50*m^2*s^2*\[Epsilon]^3 - 130*s^3*\[Epsilon]^3 - 
      130*m^2*s^3*\[Epsilon]^3 - 1440*m^2*t*\[Epsilon]^3 - 
      320*s*t*\[Epsilon]^3 + 528*m^2*s*t*\[Epsilon]^3 - 
      608*s^2*t*\[Epsilon]^3 - 430*m^2*s^2*t*\[Epsilon]^3 + 
      785*s^3*t*\[Epsilon]^3 + 655*m^2*s^3*t*\[Epsilon]^3 - 
      67*s^4*t*\[Epsilon]^3 - 67*m^2*s^4*t*\[Epsilon]^3 - 
      3552*m^2*t^2*\[Epsilon]^3 + 2400*s*t^2*\[Epsilon]^3 + 
      5936*m^2*s*t^2*\[Epsilon]^3 + 1554*s^2*t^2*\[Epsilon]^3 + 
      1124*m^2*s^2*t^2*\[Epsilon]^3 - 3210*s^3*t^2*\[Epsilon]^3 - 
      2299*m^2*s^3*t^2*\[Epsilon]^3 - 67*m^2*s^4*t^2*\[Epsilon]^3 + 
      147*s^5*t^2*\[Epsilon]^3 + 147*m^2*s^5*t^2*\[Epsilon]^3 + 
      59264*m^2*t^3*\[Epsilon]^3 - 13952*s*t^3*\[Epsilon]^3 - 
      80912*m^2*s*t^3*\[Epsilon]^3 + 5536*s^2*t^3*\[Epsilon]^3 + 
      30564*m^2*s^2*t^3*\[Epsilon]^3 + 5318*s^3*t^3*\[Epsilon]^3 + 
      1227*m^2*s^3*t^3*\[Epsilon]^3 - 1657*s^4*t^3*\[Epsilon]^3 - 
      1596*m^2*s^4*t^3*\[Epsilon]^3 - 107*s^5*t^3*\[Epsilon]^3 + 
      40*m^2*s^5*t^3*\[Epsilon]^3 - 195328*m^2*t^4*\[Epsilon]^3 + 
      40736*s*t^4*\[Epsilon]^3 + 277904*m^2*s*t^4*\[Epsilon]^3 - 
      31804*s^2*t^4*\[Epsilon]^3 - 142872*m^2*s^2*t^4*\[Epsilon]^3 + 
      2050*s^3*t^4*\[Epsilon]^3 + 27853*m^2*s^3*t^4*\[Epsilon]^3 + 
      2482*s^4*t^4*\[Epsilon]^3 - 138*m^2*s^4*t^4*\[Epsilon]^3 - 
      430*s^5*t^4*\[Epsilon]^3 - 390*m^2*s^5*t^4*\[Epsilon]^3 + 
      308672*m^2*t^5*\[Epsilon]^3 - 65856*s*t^5*\[Epsilon]^3 - 
      433200*m^2*s*t^5*\[Epsilon]^3 + 58592*s^2*t^5*\[Epsilon]^3 + 
      232680*m^2*s^2*t^5*\[Epsilon]^3 - 14144*s^3*t^5*\[Epsilon]^3 - 
      56371*m^2*s^3*t^5*\[Epsilon]^3 - 181*s^4*t^5*\[Epsilon]^3 + 
      5313*m^2*s^4*t^5*\[Epsilon]^3 + 494*s^5*t^5*\[Epsilon]^3 + 
      104*m^2*s^5*t^5*\[Epsilon]^3 - 258496*m^2*t^6*\[Epsilon]^3 + 
      62272*s*t^6*\[Epsilon]^3 + 330512*m^2*s*t^6*\[Epsilon]^3 - 
      52332*s^2*t^6*\[Epsilon]^3 - 158724*m^2*s^2*t^6*\[Epsilon]^3 + 
      13186*s^3*t^6*\[Epsilon]^3 + 32719*m^2*s^3*t^6*\[Epsilon]^3 - 
      532*s^4*t^6*\[Epsilon]^3 - 2131*m^2*s^4*t^6*\[Epsilon]^3 - 
      5*s^5*t^6*\[Epsilon]^3 + 99*m^2*s^5*t^6*\[Epsilon]^3 + 
      100352*m^2*t^7*\[Epsilon]^3 - 34240*s*t^7*\[Epsilon]^3 - 
      102576*m^2*s*t^7*\[Epsilon]^3 + 23776*s^2*t^7*\[Epsilon]^3 + 
      36988*m^2*s^2*t^7*\[Epsilon]^3 - 4854*s^3*t^7*\[Epsilon]^3 - 
      5671*m^2*s^3*t^7*\[Epsilon]^3 + 433*s^4*t^7*\[Epsilon]^3 + 
      734*m^2*s^4*t^7*\[Epsilon]^3 - 99*s^5*t^7*\[Epsilon]^3 - 
      1024*m^2*t^8*\[Epsilon]^3 + 10512*s*t^8*\[Epsilon]^3 - 
      1568*m^2*s*t^8*\[Epsilon]^3 - 6326*s^2*t^8*\[Epsilon]^3 - 
      2426*m^2*s^2*t^8*\[Epsilon]^3 + 1928*s^3*t^8*\[Epsilon]^3 + 
      2017*m^2*s^3*t^8*\[Epsilon]^3 - 478*s^4*t^8*\[Epsilon]^3 - 
      8992*m^2*t^9*\[Epsilon]^3 - 2176*s*t^9*\[Epsilon]^3 + 
      736*m^2*s*t^9*\[Epsilon]^3 + 2304*s^2*t^9*\[Epsilon]^3 + 
      3046*m^2*s^2*t^9*\[Epsilon]^3 - 929*s^3*t^9*\[Epsilon]^3 - 
      352*m^2*t^10*\[Epsilon]^3 + 736*s*t^10*\[Epsilon]^3 + 
      2560*m^2*s*t^10*\[Epsilon]^3 - 742*s^2*t^10*\[Epsilon]^3 + 
      896*m^2*t^11*\[Epsilon]^3 - 192*s*t^11*\[Epsilon]^3 + 
      140*s*\[Epsilon]^4 + 140*m^2*s*\[Epsilon]^4 - 11*s^2*\[Epsilon]^4 - 
      11*m^2*s^2*\[Epsilon]^4 - 129*s^3*\[Epsilon]^4 - 
      129*m^2*s^3*\[Epsilon]^4 + 32*m^2*t*\[Epsilon]^4 - 
      1508*s*t*\[Epsilon]^4 - 1176*m^2*s*t*\[Epsilon]^4 - 
      138*s^2*t*\[Epsilon]^4 - 117*m^2*s^2*t*\[Epsilon]^4 + 
      1516*s^3*t*\[Epsilon]^4 + 1387*m^2*s^3*t*\[Epsilon]^4 - 
      139*s^4*t*\[Epsilon]^4 - 139*m^2*s^4*t*\[Epsilon]^4 - 
      1184*m^2*t^2*\[Epsilon]^4 + 7364*s*t^2*\[Epsilon]^4 + 
      5868*m^2*s*t^2*\[Epsilon]^4 - 815*s^2*t^2*\[Epsilon]^4 - 
      740*m^2*s^2*t^2*\[Epsilon]^4 - 5596*s^3*t^2*\[Epsilon]^4 - 
      4145*m^2*s^3*t^2*\[Epsilon]^4 + 1545*s^4*t^2*\[Epsilon]^4 + 
      1406*m^2*s^4*t^2*\[Epsilon]^4 + 108*s^5*t^2*\[Epsilon]^4 + 
      108*m^2*s^5*t^2*\[Epsilon]^4 + 6528*m^2*t^3*\[Epsilon]^4 - 
      20588*s*t^3*\[Epsilon]^4 - 18240*m^2*s*t^3*\[Epsilon]^4 + 
      7528*s^2*t^3*\[Epsilon]^4 + 7332*m^2*s^2*t^3*\[Epsilon]^4 + 
      8120*s^3*t^3*\[Epsilon]^4 + 3911*m^2*s^3*t^3*\[Epsilon]^4 - 
      3187*s^4*t^3*\[Epsilon]^4 - 1749*m^2*s^4*t^3*\[Epsilon]^4 + 
      88*s^5*t^3*\[Epsilon]^4 + 196*m^2*s^5*t^3*\[Epsilon]^4 - 
      13952*m^2*t^4*\[Epsilon]^4 + 34616*s*t^4*\[Epsilon]^4 + 
      29688*m^2*s*t^4*\[Epsilon]^4 - 18086*s^2*t^4*\[Epsilon]^4 - 
      15554*m^2*s^2*t^4*\[Epsilon]^4 - 2582*s^3*t^4*\[Epsilon]^4 + 
      2161*m^2*s^3*t^4*\[Epsilon]^4 + 905*s^4*t^4*\[Epsilon]^4 - 
      908*m^2*s^4*t^4*\[Epsilon]^4 - 120*s^5*t^4*\[Epsilon]^4 + 
      76*m^2*s^5*t^4*\[Epsilon]^4 + 7616*m^2*t^5*\[Epsilon]^4 - 
      32424*s*t^5*\[Epsilon]^4 - 11824*m^2*s*t^5*\[Epsilon]^4 + 
      15716*s^2*t^5*\[Epsilon]^4 + 4162*m^2*s^2*t^5*\[Epsilon]^4 - 
      4464*s^3*t^5*\[Epsilon]^4 - 3775*m^2*s^3*t^5*\[Epsilon]^4 + 
      3719*s^4*t^5*\[Epsilon]^4 + 2875*m^2*s^4*t^5*\[Epsilon]^4 - 
      672*s^5*t^5*\[Epsilon]^4 - 596*m^2*s^5*t^5*\[Epsilon]^4 + 
      22848*m^2*t^6*\[Epsilon]^4 + 8008*s*t^6*\[Epsilon]^4 - 
      39784*m^2*s*t^6*\[Epsilon]^4 + 5978*s^2*t^6*\[Epsilon]^4 + 
      25116*m^2*s^2*t^6*\[Epsilon]^4 + 2308*s^3*t^6*\[Epsilon]^4 - 
      2811*m^2*s^3*t^6*\[Epsilon]^4 - 4205*s^4*t^6*\[Epsilon]^4 - 
      1458*m^2*s^4*t^6*\[Epsilon]^4 + 812*s^5*t^6*\[Epsilon]^4 + 
      216*m^2*s^5*t^6*\[Epsilon]^4 - 54656*m^2*t^7*\[Epsilon]^4 + 
      18536*s*t^7*\[Epsilon]^4 + 75392*m^2*s*t^7*\[Epsilon]^4 - 
      24280*s^2*t^7*\[Epsilon]^4 - 35548*m^2*s^2*t^7*\[Epsilon]^4 + 
      3592*s^3*t^7*\[Epsilon]^4 + 4941*m^2*s^3*t^7*\[Epsilon]^4 + 
      1271*s^4*t^7*\[Epsilon]^4 - 27*m^2*s^4*t^7*\[Epsilon]^4 - 
      216*s^5*t^7*\[Epsilon]^4 + 56192*m^2*t^8*\[Epsilon]^4 - 
      25092*s*t^8*\[Epsilon]^4 - 59780*m^2*s*t^8*\[Epsilon]^4 + 
      21297*s^2*t^8*\[Epsilon]^4 + 19093*m^2*s^2*t^8*\[Epsilon]^4 - 
      3857*s^3*t^8*\[Epsilon]^4 - 1540*m^2*s^3*t^8*\[Epsilon]^4 + 
      91*s^4*t^8*\[Epsilon]^4 - 31968*m^2*t^9*\[Epsilon]^4 + 
      14924*s*t^9*\[Epsilon]^4 + 23432*m^2*s*t^9*\[Epsilon]^4 - 
      8554*s^2*t^9*\[Epsilon]^4 - 3733*m^2*s^2*t^9*\[Epsilon]^4 + 
      1092*s^3*t^9*\[Epsilon]^4 + 9824*m^2*t^10*\[Epsilon]^4 - 
      4556*s*t^10*\[Epsilon]^4 - 3716*m^2*s*t^10*\[Epsilon]^4 + 
      1365*s^2*t^10*\[Epsilon]^4 - 1280*m^2*t^11*\[Epsilon]^4 + 
      580*s*t^11*\[Epsilon]^4 + 48*s*\[Epsilon]^5 + 48*m^2*s*\[Epsilon]^5 - 
      12*s^2*\[Epsilon]^5 - 12*m^2*s^2*\[Epsilon]^5 - 36*s^3*\[Epsilon]^5 - 
      36*m^2*s^3*\[Epsilon]^5 + 4224*m^2*t*\[Epsilon]^5 - 
      912*s*t*\[Epsilon]^5 - 3168*m^2*s*t*\[Epsilon]^5 + 
      216*s^2*t*\[Epsilon]^5 - 180*m^2*s^2*t*\[Epsilon]^5 + 
      672*s^3*t*\[Epsilon]^5 + 636*m^2*s^3*t*\[Epsilon]^5 - 
      60*s^4*t*\[Epsilon]^5 - 60*m^2*s^4*t*\[Epsilon]^5 + 
      9600*m^2*t^2*\[Epsilon]^5 - 3056*s*t^2*\[Epsilon]^5 - 
      13136*m^2*s*t^2*\[Epsilon]^5 + 4580*s^2*t^2*\[Epsilon]^5 + 
      3632*m^2*s^2*t^2*\[Epsilon]^5 - 1104*s^3*t^2*\[Epsilon]^5 - 
      1236*m^2*s^3*t^2*\[Epsilon]^5 + 996*s^4*t^2*\[Epsilon]^5 + 
      936*m^2*s^4*t^2*\[Epsilon]^5 - 166144*m^2*t^3*\[Epsilon]^5 + 
      41552*s*t^3*\[Epsilon]^5 + 222976*m^2*s*t^3*\[Epsilon]^5 - 
      46688*s^2*t^3*\[Epsilon]^5 - 101808*m^2*s^2*t^3*\[Epsilon]^5 + 
      9088*s^3*t^3*\[Epsilon]^5 + 11692*m^2*s^3*t^3*\[Epsilon]^5 + 
      772*s^4*t^3*\[Epsilon]^5 + 1324*m^2*s^4*t^3*\[Epsilon]^5 + 
      144*s^5*t^3*\[Epsilon]^5 + 144*m^2*s^5*t^3*\[Epsilon]^5 + 
      541952*m^2*t^4*\[Epsilon]^5 - 139296*s*t^4*\[Epsilon]^5 - 
      763424*m^2*s*t^4*\[Epsilon]^5 + 154792*s^2*t^4*\[Epsilon]^5 + 
      409592*m^2*s^2*t^4*\[Epsilon]^5 - 45432*s^3*t^4*\[Epsilon]^5 - 
      91340*m^2*s^3*t^4*\[Epsilon]^5 + 2244*s^4*t^4*\[Epsilon]^5 + 
      5872*m^2*s^4*t^4*\[Epsilon]^5 + 128*s^5*t^4*\[Epsilon]^5 + 
      272*m^2*s^5*t^4*\[Epsilon]^5 - 835072*m^2*t^5*\[Epsilon]^5 + 
      237664*s*t^5*\[Epsilon]^5 + 1155392*m^2*s*t^5*\[Epsilon]^5 - 
      249968*s^2*t^5*\[Epsilon]^5 - 621816*m^2*s^2*t^5*\[Epsilon]^5 + 
      81984*s^3*t^5*\[Epsilon]^5 + 152436*m^2*s^3*t^5*\[Epsilon]^5 - 
      9300*s^4*t^5*\[Epsilon]^5 - 14948*m^2*s^4*t^5*\[Epsilon]^5 - 
      480*s^5*t^5*\[Epsilon]^5 - 208*m^2*s^5*t^5*\[Epsilon]^5 + 
      659456*m^2*t^6*\[Epsilon]^5 - 234976*s*t^6*\[Epsilon]^5 - 
      821152*m^2*s*t^6*\[Epsilon]^5 + 216744*s^2*t^6*\[Epsilon]^5 + 
      384944*m^2*s^2*t^6*\[Epsilon]^5 - 63888*s^3*t^6*\[Epsilon]^5 - 
      77340*m^2*s^3*t^6*\[Epsilon]^5 + 5580*s^4*t^6*\[Epsilon]^5 + 
      4968*m^2*s^4*t^6*\[Epsilon]^5 - 208*m^2*s^5*t^6*\[Epsilon]^5 - 
      206080*m^2*t^7*\[Epsilon]^5 + 137376*s*t^7*\[Epsilon]^5 + 
      190976*m^2*s*t^7*\[Epsilon]^5 - 102240*s^2*t^7*\[Epsilon]^5 - 
      63536*m^2*s^2*t^7*\[Epsilon]^5 + 23424*s^3*t^7*\[Epsilon]^5 + 
      11620*m^2*s^3*t^7*\[Epsilon]^5 - 1652*s^4*t^7*\[Epsilon]^5 - 
      2188*m^2*s^4*t^7*\[Epsilon]^5 + 208*s^5*t^7*\[Epsilon]^5 - 
      46336*m^2*t^8*\[Epsilon]^5 - 46352*s*t^8*\[Epsilon]^5 + 
      48624*m^2*s*t^8*\[Epsilon]^5 + 29028*s^2*t^8*\[Epsilon]^5 - 
      1484*m^2*s^2*t^8*\[Epsilon]^5 - 7812*s^3*t^8*\[Epsilon]^5 - 
      6432*m^2*s^3*t^8*\[Epsilon]^5 + 1420*s^4*t^8*\[Epsilon]^5 + 
      42368*m^2*t^9*\[Epsilon]^5 + 9776*s*t^9*\[Epsilon]^5 - 
      9696*m^2*s*t^9*\[Epsilon]^5 - 8872*s^2*t^9*\[Epsilon]^5 - 
      9332*m^2*s^2*t^9*\[Epsilon]^5 + 3104*s^3*t^9*\[Epsilon]^5 - 
      1408*m^2*t^10*\[Epsilon]^5 - 2352*s*t^10*\[Epsilon]^5 - 
      7440*m^2*s*t^10*\[Epsilon]^5 + 2420*s^2*t^10*\[Epsilon]^5 - 
      2560*m^2*t^11*\[Epsilon]^5 + 528*s*t^11*\[Epsilon]^5)*J[12])/
    (8*m^2*(4*m^2 - s)*s^2*(-1 + t)^4*t^2*(-1 + s + t)*
     (1 - 2*t + s*t + t^2)^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^3*
     (1 + 4*\[Epsilon])) + ((4*m^2*s - 8*m^4*s - 4*m^2*s^2 - 4*m^4*s^2 - 
      20*m^2*s*t - 16*m^4*s*t + 16*m^2*s^2*t + 12*m^4*s^2*t + 40*m^2*s*t^2 + 
      96*m^4*s*t^2 - 24*m^2*s^2*t^2 - 12*m^4*s^2*t^2 - 40*m^2*s*t^3 - 
      112*m^4*s*t^3 + 16*m^2*s^2*t^3 + 4*m^4*s^2*t^3 + 20*m^2*s*t^4 + 
      40*m^4*s*t^4 - 4*m^2*s^2*t^4 - 4*m^2*s*t^5 + 392*m^4*\[Epsilon] - 
      14*m^2*s*\[Epsilon] - 436*m^4*s*\[Epsilon] - 6*s^2*\[Epsilon] + 
      14*m^2*s^2*\[Epsilon] + 44*m^4*s^2*\[Epsilon] + 6*s^3*\[Epsilon] + 
      6*m^4*s^3*\[Epsilon] - 1984*m^4*t*\[Epsilon] + 70*m^2*s*t*\[Epsilon] + 
      1792*m^4*s*t*\[Epsilon] + 30*s^2*t*\[Epsilon] - 
      56*m^2*s^2*t*\[Epsilon] - 60*m^4*s^2*t*\[Epsilon] - 
      24*s^3*t*\[Epsilon] - 84*m^4*s^3*t*\[Epsilon] + 
      4040*m^4*t^2*\[Epsilon] - 140*m^2*s*t^2*\[Epsilon] - 
      2784*m^4*s*t^2*\[Epsilon] - 60*s^2*t^2*\[Epsilon] + 
      84*m^2*s^2*t^2*\[Epsilon] + 84*m^4*s^2*t^2*\[Epsilon] + 
      36*s^3*t^2*\[Epsilon] - 18*m^4*s^3*t^2*\[Epsilon] - 
      4160*m^4*t^3*\[Epsilon] + 140*m^2*s*t^3*\[Epsilon] + 
      1960*m^4*s*t^3*\[Epsilon] + 60*s^2*t^3*\[Epsilon] - 
      56*m^2*s^2*t^3*\[Epsilon] - 68*m^4*s^2*t^3*\[Epsilon] - 
      24*s^3*t^3*\[Epsilon] + 2200*m^4*t^4*\[Epsilon] - 
      70*m^2*s*t^4*\[Epsilon] - 556*m^4*s*t^4*\[Epsilon] - 
      30*s^2*t^4*\[Epsilon] + 14*m^2*s^2*t^4*\[Epsilon] + 
      6*s^3*t^4*\[Epsilon] - 512*m^4*t^5*\[Epsilon] + 
      14*m^2*s*t^5*\[Epsilon] + 24*m^4*s*t^5*\[Epsilon] + 
      6*s^2*t^5*\[Epsilon] + 24*m^4*t^6*\[Epsilon] - 1604*m^4*\[Epsilon]^2 - 
      16*m^2*s*\[Epsilon]^2 + 2008*m^4*s*\[Epsilon]^2 + 27*s^2*\[Epsilon]^2 + 
      16*m^2*s^2*\[Epsilon]^2 - 203*m^4*s^2*\[Epsilon]^2 - 
      27*s^3*\[Epsilon]^2 + 9*m^4*s^3*\[Epsilon]^2 + 
      8128*m^4*t*\[Epsilon]^2 + 80*m^2*s*t*\[Epsilon]^2 - 
      7204*m^4*s*t*\[Epsilon]^2 - 135*s^2*t*\[Epsilon]^2 - 
      64*m^2*s^2*t*\[Epsilon]^2 - 3*m^4*s^2*t*\[Epsilon]^2 + 
      108*s^3*t*\[Epsilon]^2 + 498*m^4*s^3*t*\[Epsilon]^2 - 
      16580*m^4*t^2*\[Epsilon]^2 - 160*m^2*s*t^2*\[Epsilon]^2 + 
      9672*m^4*s*t^2*\[Epsilon]^2 + 270*s^2*t^2*\[Epsilon]^2 + 
      96*m^2*s^2*t^2*\[Epsilon]^2 - 9*m^4*s^2*t^2*\[Epsilon]^2 - 
      162*s^3*t^2*\[Epsilon]^2 + 117*m^4*s^3*t^2*\[Epsilon]^2 + 
      17120*m^4*t^3*\[Epsilon]^2 + 160*m^2*s*t^3*\[Epsilon]^2 - 
      5872*m^4*s*t^3*\[Epsilon]^2 - 270*s^2*t^3*\[Epsilon]^2 - 
      64*m^2*s^2*t^3*\[Epsilon]^2 + 215*m^4*s^2*t^3*\[Epsilon]^2 + 
      108*s^3*t^3*\[Epsilon]^2 - 9100*m^4*t^4*\[Epsilon]^2 - 
      80*m^2*s*t^4*\[Epsilon]^2 + 1504*m^4*s*t^4*\[Epsilon]^2 + 
      135*s^2*t^4*\[Epsilon]^2 + 16*m^2*s^2*t^4*\[Epsilon]^2 - 
      27*s^3*t^4*\[Epsilon]^2 + 2144*m^4*t^5*\[Epsilon]^2 + 
      16*m^2*s*t^5*\[Epsilon]^2 - 108*m^4*s*t^5*\[Epsilon]^2 - 
      27*s^2*t^5*\[Epsilon]^2 - 108*m^4*t^6*\[Epsilon]^2 - 
      844*m^4*\[Epsilon]^3 + 74*m^2*s*\[Epsilon]^3 + 348*m^4*s*\[Epsilon]^3 - 
      3*s^2*\[Epsilon]^3 - 74*m^2*s^2*\[Epsilon]^3 + 
      487*m^4*s^2*\[Epsilon]^3 + 3*s^3*\[Epsilon]^3 - 
      231*m^4*s^3*\[Epsilon]^3 + 4208*m^4*t*\[Epsilon]^3 - 
      370*m^2*s*t*\[Epsilon]^3 - 2964*m^4*s*t*\[Epsilon]^3 + 
      15*s^2*t*\[Epsilon]^3 + 296*m^2*s^2*t*\[Epsilon]^3 + 
      447*m^4*s^2*t*\[Epsilon]^3 - 12*s^3*t*\[Epsilon]^3 - 
      822*m^4*s^3*t*\[Epsilon]^3 - 8380*m^4*t^2*\[Epsilon]^3 + 
      740*m^2*s*t^2*\[Epsilon]^3 + 6792*m^4*s*t^2*\[Epsilon]^3 - 
      30*s^2*t^2*\[Epsilon]^3 - 444*m^2*s^2*t^2*\[Epsilon]^3 - 
      1059*m^4*s^2*t^2*\[Epsilon]^3 + 18*s^3*t^2*\[Epsilon]^3 - 
      243*m^4*s^3*t^2*\[Epsilon]^3 + 8320*m^4*t^3*\[Epsilon]^3 - 
      740*m^2*s*t^3*\[Epsilon]^3 - 6072*m^4*s*t^3*\[Epsilon]^3 + 
      30*s^2*t^3*\[Epsilon]^3 + 296*m^2*s^2*t^3*\[Epsilon]^3 + 
      125*m^4*s^2*t^3*\[Epsilon]^3 - 12*s^3*t^3*\[Epsilon]^3 - 
      4100*m^4*t^4*\[Epsilon]^3 + 370*m^2*s*t^4*\[Epsilon]^3 + 
      1884*m^4*s*t^4*\[Epsilon]^3 - 15*s^2*t^4*\[Epsilon]^3 - 
      74*m^2*s^2*t^4*\[Epsilon]^3 + 3*s^3*t^4*\[Epsilon]^3 + 
      784*m^4*t^5*\[Epsilon]^3 - 74*m^2*s*t^5*\[Epsilon]^3 + 
      12*m^4*s*t^5*\[Epsilon]^3 + 3*s^2*t^5*\[Epsilon]^3 + 
      12*m^4*t^6*\[Epsilon]^3 + 9216*m^4*\[Epsilon]^4 - 
      9864*m^4*s*\[Epsilon]^4 - 108*s^2*\[Epsilon]^4 - 
      594*m^4*s^2*\[Epsilon]^4 + 108*s^3*\[Epsilon]^4 + 
      594*m^4*s^3*\[Epsilon]^4 - 46512*m^4*t*\[Epsilon]^4 + 
      38592*m^4*s*t*\[Epsilon]^4 + 540*s^2*t*\[Epsilon]^4 - 
      810*m^4*s^2*t*\[Epsilon]^4 - 432*s^3*t*\[Epsilon]^4 + 
      108*m^4*s^3*t*\[Epsilon]^4 + 94320*m^4*t^2*\[Epsilon]^4 - 
      57024*m^4*s*t^2*\[Epsilon]^4 - 1080*s^2*t^2*\[Epsilon]^4 + 
      2538*m^4*s^2*t^2*\[Epsilon]^4 + 648*s^3*t^2*\[Epsilon]^4 + 
      162*m^4*s^3*t^2*\[Epsilon]^4 - 96480*m^4*t^3*\[Epsilon]^4 + 
      38160*m^4*s*t^3*\[Epsilon]^4 + 1080*s^2*t^3*\[Epsilon]^4 - 
      1134*m^4*s^2*t^3*\[Epsilon]^4 - 432*s^3*t^3*\[Epsilon]^4 + 
      50400*m^4*t^4*\[Epsilon]^4 - 10296*m^4*s*t^4*\[Epsilon]^4 - 
      540*s^2*t^4*\[Epsilon]^4 + 108*s^3*t^4*\[Epsilon]^4 - 
      11376*m^4*t^5*\[Epsilon]^4 + 432*m^4*s*t^5*\[Epsilon]^4 + 
      108*s^2*t^5*\[Epsilon]^4 + 432*m^4*t^6*\[Epsilon]^4 - 
      8496*m^4*\[Epsilon]^5 - 72*m^2*s*\[Epsilon]^5 + 
      9504*m^4*s*\[Epsilon]^5 + 108*s^2*\[Epsilon]^5 + 
      72*m^2*s^2*\[Epsilon]^5 + 288*m^4*s^2*\[Epsilon]^5 - 
      108*s^3*\[Epsilon]^5 - 432*m^4*s^3*\[Epsilon]^5 + 
      42912*m^4*t*\[Epsilon]^5 + 360*m^2*s*t*\[Epsilon]^5 - 
      35856*m^4*s*t*\[Epsilon]^5 - 540*s^2*t*\[Epsilon]^5 - 
      288*m^2*s^2*t*\[Epsilon]^5 + 432*m^4*s^2*t*\[Epsilon]^5 + 
      432*s^3*t*\[Epsilon]^5 + 432*m^4*s^3*t*\[Epsilon]^5 - 
      87120*m^4*t^2*\[Epsilon]^5 - 720*m^2*s*t^2*\[Epsilon]^5 + 
      50976*m^4*s*t^2*\[Epsilon]^5 + 1080*s^2*t^2*\[Epsilon]^5 + 
      432*m^2*s^2*t^2*\[Epsilon]^5 - 1728*m^4*s^2*t^2*\[Epsilon]^5 - 
      648*s^3*t^2*\[Epsilon]^5 + 89280*m^4*t^3*\[Epsilon]^5 + 
      720*m^2*s*t^3*\[Epsilon]^5 - 32832*m^4*s*t^3*\[Epsilon]^5 - 
      1080*s^2*t^3*\[Epsilon]^5 - 288*m^2*s^2*t^3*\[Epsilon]^5 + 
      1008*m^4*s^2*t^3*\[Epsilon]^5 + 432*s^3*t^3*\[Epsilon]^5 - 
      46800*m^4*t^4*\[Epsilon]^5 - 360*m^2*s*t^4*\[Epsilon]^5 + 
      8640*m^4*s*t^4*\[Epsilon]^5 + 540*s^2*t^4*\[Epsilon]^5 + 
      72*m^2*s^2*t^4*\[Epsilon]^5 - 108*s^3*t^4*\[Epsilon]^5 + 
      10656*m^4*t^5*\[Epsilon]^5 + 72*m^2*s*t^5*\[Epsilon]^5 - 
      432*m^4*s*t^5*\[Epsilon]^5 - 108*s^2*t^5*\[Epsilon]^5 - 
      432*m^4*t^6*\[Epsilon]^5)*J[13])/(4*m^4*(4*m^2 - s)*s^2*(-1 + t)^5*
     (-1 + s + t)*(1 + 2*\[Epsilon])^2*(-1 + 16*\[Epsilon]^2)) - 
   (4*(4 - s - 4*t + s*t + 8*\[Epsilon] - 22*s*\[Epsilon] + 
      5*s^2*\[Epsilon] - 8*t*\[Epsilon] + 2*s*t*\[Epsilon] - 
      116*\[Epsilon]^2 + 129*s*\[Epsilon]^2 - 25*s^2*\[Epsilon]^2 + 
      116*t*\[Epsilon]^2 - 29*s*t*\[Epsilon]^2 + 168*\[Epsilon]^3 - 
      162*s*\[Epsilon]^3 + 30*s^2*\[Epsilon]^3 - 168*t*\[Epsilon]^3 + 
      42*s*t*\[Epsilon]^3)*J[15])/((4*m^2 - s)*s^2*(-1 + t)^2*(-1 + s + t)*
     (1 + 2*\[Epsilon])^2) - (4*(-8 + 2*s + 8*t - 2*s*t - 40*\[Epsilon] + 
      46*s*\[Epsilon] - 9*s^2*\[Epsilon] + 40*t*\[Epsilon] - 
      6*s*t*\[Epsilon] - s^2*t*\[Epsilon] + 112*\[Epsilon]^2 - 
      112*s*\[Epsilon]^2 + 17*s^2*\[Epsilon]^2 + s^3*\[Epsilon]^2 - 
      112*t*\[Epsilon]^2 + 32*s*t*\[Epsilon]^2 - s^2*t*\[Epsilon]^2)*J[16])/
    (s^2*(-4*m^2 + s)*(-1 + t)^2*(-1 + s + t)*(1 + 2*\[Epsilon])^2) - 
   ((1 + m^2 - t)*(-2 + 2*s - s^2 + 8*t - 8*s*t + 4*s^2*t - s^3*t - 12*t^2 + 
      10*s*t^2 - 3*s^2*t^2 + 8*t^3 - 4*s*t^3 - 2*t^4 + 6*\[Epsilon] - 
      7*s*\[Epsilon] + 2*s^2*\[Epsilon] - 24*t*\[Epsilon] + 
      24*s*t*\[Epsilon] - 9*s^2*t*\[Epsilon] + s^3*t*\[Epsilon] + 
      36*t^2*\[Epsilon] - 28*s*t^2*\[Epsilon] + 8*s^2*t^2*\[Epsilon] - 
      s^3*t^2*\[Epsilon] - 24*t^3*\[Epsilon] + 12*s*t^3*\[Epsilon] - 
      s^2*t^3*\[Epsilon] + 6*t^4*\[Epsilon] - s*t^4*\[Epsilon] + 
      8*\[Epsilon]^2 - 2*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2 - 
      32*t*\[Epsilon]^2 + 36*s*t*\[Epsilon]^2 - 20*s^2*t*\[Epsilon]^2 + 
      6*s^3*t*\[Epsilon]^2 + 48*t^2*\[Epsilon]^2 - 68*s*t^2*\[Epsilon]^2 + 
      25*s^2*t^2*\[Epsilon]^2 - s^3*t^2*\[Epsilon]^2 - 32*t^3*\[Epsilon]^2 + 
      36*s*t^3*\[Epsilon]^2 - 8*s^2*t^3*\[Epsilon]^2 + 8*t^4*\[Epsilon]^2 - 
      2*s*t^4*\[Epsilon]^2 - 24*\[Epsilon]^3 + 15*s*\[Epsilon]^3 + 
      96*t*\[Epsilon]^3 - 108*s*t*\[Epsilon]^3 + 33*s^2*t*\[Epsilon]^3 - 
      144*t^2*\[Epsilon]^3 + 186*s*t^2*\[Epsilon]^3 - 
      66*s^2*t^2*\[Epsilon]^3 + 12*s^3*t^2*\[Epsilon]^3 + 
      96*t^3*\[Epsilon]^3 - 108*s*t^3*\[Epsilon]^3 + 
      33*s^2*t^3*\[Epsilon]^3 - 24*t^4*\[Epsilon]^3 + 15*s*t^4*\[Epsilon]^3)*
     J[18])/(m^2*(4*m^2 - s)*s*(-1 + t)^2*(1 - 2*t + s*t + t^2)^2*
     (1 + 2*\[Epsilon])^2) + (2*(1 + m^2 - t)*(2 - 6*s + 2*s^2 - 8*t + 
      16*s*t - 10*s^2*t + 2*s^3*t + 12*t^2 - 14*s*t^2 + 4*s^2*t^2 - 8*t^3 + 
      4*s*t^3 + 2*t^4 - 16*\[Epsilon] + s*\[Epsilon] + 2*s^2*\[Epsilon] + 
      40*t*\[Epsilon] - 18*s*t*\[Epsilon] - 9*s^2*t*\[Epsilon] + 
      4*s^3*t*\[Epsilon] - 24*t^2*\[Epsilon] + 8*s*t^2*\[Epsilon] - 
      4*s^2*t^2*\[Epsilon] + 2*s^3*t^2*\[Epsilon] - 8*t^3*\[Epsilon] + 
      10*s*t^3*\[Epsilon] - s^2*t^3*\[Epsilon] + 8*t^4*\[Epsilon] - 
      s*t^4*\[Epsilon] - 40*\[Epsilon]^2 + 13*s*\[Epsilon]^2 + 
      112*t*\[Epsilon]^2 - 120*s*t*\[Epsilon]^2 + 27*s^2*t*\[Epsilon]^2 - 
      96*t^2*\[Epsilon]^2 + 122*s*t^2*\[Epsilon]^2 - 
      50*s^2*t^2*\[Epsilon]^2 + 8*s^3*t^2*\[Epsilon]^2 + 
      16*t^3*\[Epsilon]^2 - 16*s*t^3*\[Epsilon]^2 + 7*s^2*t^3*\[Epsilon]^2 + 
      8*t^4*\[Epsilon]^2 + s*t^4*\[Epsilon]^2)*J[19])/
    (m^2*(4*m^2 - s)*s*(-1 + t)^2*(1 - 2*t + s*t + t^2)^2*
     (1 + 2*\[Epsilon])^2) + ((1 + m^2 - t)*(8 - 22*s + 2*s^2 + 2*s^3 - 
      32*t + 56*s*t - 24*s^2*t - 2*s^3*t + 2*s^4*t + 48*t^2 - 44*s*t^2 + 
      2*s^2*t^2 + 4*s^3*t^2 - 32*t^3 + 8*s*t^3 + 4*s^2*t^3 + 8*t^4 + 
      2*s*t^4 - 64*\[Epsilon] - 20*s*\[Epsilon] + 11*s^2*\[Epsilon] + 
      2*s^3*\[Epsilon] + 160*t*\[Epsilon] - 70*s^2*t*\[Epsilon] + 
      9*s^3*t*\[Epsilon] + 4*s^4*t*\[Epsilon] - 96*t^2*\[Epsilon] - 
      40*s*t^2*\[Epsilon] + 20*s^2*t^2*\[Epsilon] + 2*s^4*t^2*\[Epsilon] - 
      32*t^3*\[Epsilon] + 64*s*t^3*\[Epsilon] - 10*s^2*t^3*\[Epsilon] + 
      s^3*t^3*\[Epsilon] + 32*t^4*\[Epsilon] - 4*s*t^4*\[Epsilon] + 
      s^2*t^4*\[Epsilon] - 160*\[Epsilon]^2 + 20*s*\[Epsilon]^2 + 
      11*s^2*\[Epsilon]^2 + 448*t*\[Epsilon]^2 - 352*s*t*\[Epsilon]^2 - 
      8*s^2*t*\[Epsilon]^2 + 25*s^3*t*\[Epsilon]^2 - 384*t^2*\[Epsilon]^2 + 
      296*s*t^2*\[Epsilon]^2 - 22*s^2*t^2*\[Epsilon]^2 - 
      26*s^3*t^2*\[Epsilon]^2 + 8*s^4*t^2*\[Epsilon]^2 + 
      64*t^3*\[Epsilon]^2 + 64*s*t^3*\[Epsilon]^2 - 56*s^2*t^3*\[Epsilon]^2 + 
      17*s^3*t^3*\[Epsilon]^2 + 32*t^4*\[Epsilon]^2 - 28*s*t^4*\[Epsilon]^2 + 
      11*s^2*t^4*\[Epsilon]^2)*J[20])/(4*m^2*(4*m^2 - s)*s*(-1 + t)^2*
     (1 - 2*t + s*t + t^2)^2*(1 + 2*\[Epsilon])^2) + 
   ((1 + m^2 - t)*(2 - 2*s + s^2 - 8*t + 8*s*t - 4*s^2*t + s^3*t + 12*t^2 - 
      10*s*t^2 + 3*s^2*t^2 - 8*t^3 + 4*s*t^3 + 2*t^4 - 4*\[Epsilon] + 
      6*s*\[Epsilon] + 16*t*\[Epsilon] - 20*s*t*\[Epsilon] + 
      5*s^2*t*\[Epsilon] + s^3*t*\[Epsilon] - 24*t^2*\[Epsilon] + 
      24*s*t^2*\[Epsilon] - 8*s^2*t^2*\[Epsilon] + 2*s^3*t^2*\[Epsilon] + 
      16*t^3*\[Epsilon] - 12*s*t^3*\[Epsilon] + 3*s^2*t^3*\[Epsilon] - 
      4*t^4*\[Epsilon] + 2*s*t^4*\[Epsilon] - 16*\[Epsilon]^2 + 
      11*s*\[Epsilon]^2 - s^2*\[Epsilon]^2 + 64*t*\[Epsilon]^2 - 
      72*s*t*\[Epsilon]^2 + 26*s^2*t*\[Epsilon]^2 - 2*s^3*t*\[Epsilon]^2 - 
      96*t^2*\[Epsilon]^2 + 118*s*t^2*\[Epsilon]^2 - 
      41*s^2*t^2*\[Epsilon]^2 + 6*s^3*t^2*\[Epsilon]^2 + 
      64*t^3*\[Epsilon]^2 - 64*s*t^3*\[Epsilon]^2 + 16*s^2*t^3*\[Epsilon]^2 - 
      16*t^4*\[Epsilon]^2 + 7*s*t^4*\[Epsilon]^2)*J[21])/
    (m^2*(4*m^2 - s)*s*(-1 + t)^2*(1 - 2*t + s*t + t^2)^2*
     (1 + 2*\[Epsilon])^2) - (6*(-8*m^2*\[Epsilon]^2 + s*\[Epsilon]^2 + 
      5*m^2*s*\[Epsilon]^2 + 17*m^2*t*\[Epsilon]^2 - 2*s*t*\[Epsilon]^2 + 
      3*m^2*s*t*\[Epsilon]^2 - 10*m^2*t^2*\[Epsilon]^2 + s*t^2*\[Epsilon]^2 + 
      m^2*t^3*\[Epsilon]^2 + 40*m^2*\[Epsilon]^3 - 5*s*\[Epsilon]^3 - 
      25*m^2*s*\[Epsilon]^3 - 85*m^2*t*\[Epsilon]^3 + 10*s*t*\[Epsilon]^3 - 
      15*m^2*s*t*\[Epsilon]^3 + 50*m^2*t^2*\[Epsilon]^3 - 
      5*s*t^2*\[Epsilon]^3 - 5*m^2*t^3*\[Epsilon]^3 - 48*m^2*\[Epsilon]^4 + 
      6*s*\[Epsilon]^4 + 30*m^2*s*\[Epsilon]^4 + 102*m^2*t*\[Epsilon]^4 - 
      12*s*t*\[Epsilon]^4 + 18*m^2*s*t*\[Epsilon]^4 - 
      60*m^2*t^2*\[Epsilon]^4 + 6*s*t^2*\[Epsilon]^4 + 
      6*m^2*t^3*\[Epsilon]^4)*J[22])/(m^2*(4*m^2 - s)*s^2*(-1 + t)^2*
     (1 + 2*\[Epsilon])*(-1 + 16*\[Epsilon]^2)) - 
   (2*(s + m^2*s - s*t + 8*m^2*\[Epsilon] - 3*s*\[Epsilon] - 
      3*m^2*s*\[Epsilon] - 8*m^2*t*\[Epsilon] + 3*s*t*\[Epsilon] - 
      40*m^2*\[Epsilon]^2 - 4*s*\[Epsilon]^2 - 4*m^2*s*\[Epsilon]^2 + 
      40*m^2*t*\[Epsilon]^2 + 4*s*t*\[Epsilon]^2 + 48*m^2*\[Epsilon]^3 + 
      12*s*\[Epsilon]^3 + 12*m^2*s*\[Epsilon]^3 - 48*m^2*t*\[Epsilon]^3 - 
      12*s*t*\[Epsilon]^3)*J[23])/(m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*
     (1 + 2*\[Epsilon])^2) + ((-8*s*\[Epsilon] - 8*m^2*s*\[Epsilon] + 
      s^2*\[Epsilon] + m^2*s^2*\[Epsilon] + 8*s*t*\[Epsilon] - 
      s^2*t*\[Epsilon] - 32*m^2*\[Epsilon]^2 - 16*s*\[Epsilon]^2 - 
      8*m^2*s*\[Epsilon]^2 + 2*s^2*\[Epsilon]^2 + 2*m^2*s^2*\[Epsilon]^2 + 
      32*m^2*t*\[Epsilon]^2 + 16*s*t*\[Epsilon]^2 - 8*m^2*s*t*\[Epsilon]^2 - 
      2*s^2*t*\[Epsilon]^2)*J[24])/(m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*
     (1 + 2*\[Epsilon])^2) + ((-4*s - 4*m^2*s - s^2 - m^2*s^2 + 4*s*t + 
      s^2*t - 32*m^2*\[Epsilon] - 8*m^2*s*\[Epsilon] + 2*s^2*\[Epsilon] + 
      2*m^2*s^2*\[Epsilon] + 32*m^2*t*\[Epsilon] + 8*m^2*s*t*\[Epsilon] - 
      2*s^2*t*\[Epsilon] + 16*s*\[Epsilon]^2 + 48*m^2*s*\[Epsilon]^2 + 
      8*s^2*\[Epsilon]^2 + 8*m^2*s^2*\[Epsilon]^2 - 16*s*t*\[Epsilon]^2 - 
      32*m^2*s*t*\[Epsilon]^2 - 8*s^2*t*\[Epsilon]^2)*J[25])/
    (2*m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*(1 + 2*\[Epsilon])^2) + 
   ((-24*s^2*\[Epsilon] - 24*m^2*s^2*\[Epsilon] + 24*s^3*\[Epsilon] + 
      24*m^2*s^3*\[Epsilon] + 80*m^2*t*\[Epsilon] - 8*s*t*\[Epsilon] - 
      40*m^2*s*t*\[Epsilon] + 104*s^2*t*\[Epsilon] + 
      80*m^2*s^2*t*\[Epsilon] - 78*s^3*t*\[Epsilon] - 
      54*m^2*s^3*t*\[Epsilon] + 6*s^4*t*\[Epsilon] + 6*m^2*s^4*t*\[Epsilon] - 
      448*m^2*t^2*\[Epsilon] + 44*s*t^2*\[Epsilon] + 
      340*m^2*s*t^2*\[Epsilon] - 180*s^2*t^2*\[Epsilon] - 
      164*m^2*s^2*t^2*\[Epsilon] + 46*s^3*t^2*\[Epsilon] - 
      8*m^2*s^3*t^2*\[Epsilon] + 50*s^4*t^2*\[Epsilon] + 
      56*m^2*s^4*t^2*\[Epsilon] - 18*s^5*t^2*\[Epsilon] - 
      18*m^2*s^5*t^2*\[Epsilon] + 960*m^2*t^3*\[Epsilon] - 
      92*s*t^3*\[Epsilon] - 856*m^2*s*t^3*\[Epsilon] + 
      136*s^2*t^3*\[Epsilon] + 276*m^2*s^2*t^3*\[Epsilon] + 
      96*s^3*t^3*\[Epsilon] + 56*m^2*s^3*t^3*\[Epsilon] - 
      110*s^4*t^3*\[Epsilon] - 54*m^2*s^4*t^3*\[Epsilon] + 
      20*s^5*t^3*\[Epsilon] + 2*m^2*s^5*t^3*\[Epsilon] - 
      832*m^2*t^4*\[Epsilon] + 76*s*t^4*\[Epsilon] + 
      708*m^2*s*t^4*\[Epsilon] + 28*s^2*t^4*\[Epsilon] - 
      128*m^2*s^2*t^4*\[Epsilon] - 184*s^3*t^4*\[Epsilon] - 
      80*m^2*s^3*t^4*\[Epsilon] + 82*s^4*t^4*\[Epsilon] + 
      28*m^2*s^4*t^4*\[Epsilon] - 6*s^5*t^4*\[Epsilon] - 
      4*m^2*s^5*t^4*\[Epsilon] - 160*m^2*t^5*\[Epsilon] + 
      20*s*t^5*\[Epsilon] + 328*m^2*s*t^5*\[Epsilon] - 
      168*s^2*t^5*\[Epsilon] - 264*m^2*s^2*t^5*\[Epsilon] + 
      158*s^3*t^5*\[Epsilon] + 94*m^2*s^3*t^5*\[Epsilon] - 
      40*s^4*t^5*\[Epsilon] - 12*m^2*s^4*t^5*\[Epsilon] + 
      4*s^5*t^5*\[Epsilon] + 960*m^2*t^6*\[Epsilon] - 92*s*t^6*\[Epsilon] - 
      932*m^2*s*t^6*\[Epsilon] + 164*s^2*t^6*\[Epsilon] + 
      316*m^2*s^2*t^6*\[Epsilon] - 78*s^3*t^6*\[Epsilon] - 
      32*m^2*s^3*t^6*\[Epsilon] + 12*s^4*t^6*\[Epsilon] - 
      832*m^2*t^7*\[Epsilon] + 76*s*t^7*\[Epsilon] + 
      568*m^2*s*t^7*\[Epsilon] - 72*s^2*t^7*\[Epsilon] - 
      92*m^2*s^2*t^7*\[Epsilon] + 16*s^3*t^7*\[Epsilon] + 
      320*m^2*t^8*\[Epsilon] - 28*s*t^8*\[Epsilon] - 
      116*m^2*s*t^8*\[Epsilon] + 12*s^2*t^8*\[Epsilon] - 
      48*m^2*t^9*\[Epsilon] + 4*s*t^9*\[Epsilon] - 48*s*\[Epsilon]^2 - 
      48*m^2*s*\[Epsilon]^2 + 96*s^2*\[Epsilon]^2 + 96*m^2*s^2*\[Epsilon]^2 - 
      48*s^3*\[Epsilon]^2 - 48*m^2*s^3*\[Epsilon]^2 + 
      1216*m^2*t*\[Epsilon]^2 + 160*s*t*\[Epsilon]^2 - 
      816*m^2*s*t*\[Epsilon]^2 - 328*s^2*t*\[Epsilon]^2 - 
      280*m^2*s^2*t*\[Epsilon]^2 + 154*s^3*t*\[Epsilon]^2 + 
      106*m^2*s^3*t*\[Epsilon]^2 + 14*s^4*t*\[Epsilon]^2 + 
      14*m^2*s^4*t*\[Epsilon]^2 - 8048*m^2*t^2*\[Epsilon]^2 + 
      140*s*t^2*\[Epsilon]^2 + 7820*m^2*s*t^2*\[Epsilon]^2 - 
      232*s^2*t^2*\[Epsilon]^2 - 2048*m^2*s^2*t^2*\[Epsilon]^2 + 
      267*s^3*t^2*\[Epsilon]^2 + 277*m^2*s^3*t^2*\[Epsilon]^2 - 
      125*s^4*t^2*\[Epsilon]^2 - 111*m^2*s^4*t^2*\[Epsilon]^2 + 
      20*s^5*t^2*\[Epsilon]^2 + 20*m^2*s^5*t^2*\[Epsilon]^2 + 
      22800*m^2*t^3*\[Epsilon]^2 - 1516*s*t^3*\[Epsilon]^2 - 
      24240*m^2*s*t^3*\[Epsilon]^2 + 2612*s^2*t^3*\[Epsilon]^2 + 
      9284*m^2*s^2*t^3*\[Epsilon]^2 - 1696*s^3*t^3*\[Epsilon]^2 - 
      1899*m^2*s^3*t^3*\[Epsilon]^2 + 462*s^4*t^3*\[Epsilon]^2 + 
      303*m^2*s^4*t^3*\[Epsilon]^2 - 51*s^5*t^3*\[Epsilon]^2 - 
      31*m^2*s^5*t^3*\[Epsilon]^2 - 35888*m^2*t^4*\[Epsilon]^2 + 
      3244*s*t^4*\[Epsilon]^2 + 36844*m^2*s*t^4*\[Epsilon]^2 - 
      4952*s^2*t^4*\[Epsilon]^2 - 13700*m^2*s^2*t^4*\[Epsilon]^2 + 
      2649*s^3*t^4*\[Epsilon]^2 + 2270*m^2*s^3*t^4*\[Epsilon]^2 - 
      578*s^4*t^4*\[Epsilon]^2 - 147*m^2*s^4*t^4*\[Epsilon]^2 + 
      41*s^5*t^4*\[Epsilon]^2 + 10*m^2*s^5*t^4*\[Epsilon]^2 + 
      34000*m^2*t^5*\[Epsilon]^2 - 3532*s*t^5*\[Epsilon]^2 - 
      30128*m^2*s*t^5*\[Epsilon]^2 + 4436*s^2*t^5*\[Epsilon]^2 + 
      8576*m^2*s^2*t^5*\[Epsilon]^2 - 1826*s^3*t^5*\[Epsilon]^2 - 
      692*m^2*s^3*t^5*\[Epsilon]^2 + 286*s^4*t^5*\[Epsilon]^2 + 
      27*m^2*s^4*t^5*\[Epsilon]^2 - 17*s^5*t^5*\[Epsilon]^2 - 
      7*m^2*s^5*t^5*\[Epsilon]^2 - 19536*m^2*t^6*\[Epsilon]^2 + 
      2180*s*t^6*\[Epsilon]^2 + 12900*m^2*s*t^6*\[Epsilon]^2 - 
      2040*s^2*t^6*\[Epsilon]^2 - 1944*m^2*s^2*t^6*\[Epsilon]^2 + 
      577*s^3*t^6*\[Epsilon]^2 - 3*m^2*s^3*t^6*\[Epsilon]^2 - 
      73*s^4*t^6*\[Epsilon]^2 - 14*m^2*s^4*t^6*\[Epsilon]^2 + 
      7*s^5*t^6*\[Epsilon]^2 + 6448*m^2*t^7*\[Epsilon]^2 - 
      740*s*t^7*\[Epsilon]^2 - 2416*m^2*s*t^7*\[Epsilon]^2 + 
      444*s^2*t^7*\[Epsilon]^2 + 20*m^2*s^2*t^7*\[Epsilon]^2 - 
      88*s^3*t^7*\[Epsilon]^2 - 11*m^2*s^3*t^7*\[Epsilon]^2 + 
      14*s^4*t^7*\[Epsilon]^2 - 1040*m^2*t^8*\[Epsilon]^2 + 
      116*s*t^8*\[Epsilon]^2 + 84*m^2*s*t^8*\[Epsilon]^2 - 
      40*s^2*t^8*\[Epsilon]^2 - 4*m^2*s^2*t^8*\[Epsilon]^2 + 
      11*s^3*t^8*\[Epsilon]^2 + 48*m^2*t^9*\[Epsilon]^2 - 
      4*s*t^9*\[Epsilon]^2 + 4*s^2*t^9*\[Epsilon]^2 + 168*s*\[Epsilon]^3 + 
      168*m^2*s*\[Epsilon]^3 - 66*s^2*\[Epsilon]^3 - 
      66*m^2*s^2*\[Epsilon]^3 - 102*s^3*\[Epsilon]^3 - 
      102*m^2*s^3*\[Epsilon]^3 - 4688*m^2*t*\[Epsilon]^3 - 
      640*s*t*\[Epsilon]^3 + 2728*m^2*s*t*\[Epsilon]^3 + 
      277*s^2*t*\[Epsilon]^3 + 355*m^2*s^2*t*\[Epsilon]^3 + 
      229*s^3*t*\[Epsilon]^3 + 127*m^2*s^3*t*\[Epsilon]^3 - 
      136*s^4*t*\[Epsilon]^3 - 136*m^2*s^4*t*\[Epsilon]^3 + 
      29968*m^2*t^2*\[Epsilon]^3 + 256*s*t^2*\[Epsilon]^3 - 
      26872*m^2*s*t^2*\[Epsilon]^3 + 824*s^2*t^2*\[Epsilon]^3 + 
      6619*m^2*s^2*t^2*\[Epsilon]^3 - 527*s^3*t^2*\[Epsilon]^3 - 
      112*m^2*s^3*t^2*\[Epsilon]^3 - 234*s^4*t^2*\[Epsilon]^3 - 
      370*m^2*s^4*t^2*\[Epsilon]^3 + 110*s^5*t^2*\[Epsilon]^3 + 
      110*m^2*s^5*t^2*\[Epsilon]^3 - 80880*m^2*t^3*\[Epsilon]^3 + 
      2384*s*t^3*\[Epsilon]^3 + 81496*m^2*s*t^3*\[Epsilon]^3 - 
      4876*s^2*t^3*\[Epsilon]^3 - 28369*m^2*s^2*t^3*\[Epsilon]^3 + 
      2107*s^3*t^3*\[Epsilon]^3 + 3851*m^2*s^3*t^3*\[Epsilon]^3 + 
      181*s^4*t^3*\[Epsilon]^3 - 45*m^2*s^4*t^3*\[Epsilon]^3 - 
      109*s^5*t^3*\[Epsilon]^3 + m^2*s^5*t^3*\[Epsilon]^3 + 
      118480*m^2*t^4*\[Epsilon]^3 - 5008*s*t^4*\[Epsilon]^3 - 
      116376*m^2*s*t^4*\[Epsilon]^3 + 7732*s^2*t^4*\[Epsilon]^3 + 
      39075*m^2*s^2*t^4*\[Epsilon]^3 - 3125*s^3*t^4*\[Epsilon]^3 - 
      4458*m^2*s^3*t^4*\[Epsilon]^3 + 286*s^4*t^4*\[Epsilon]^3 - 
      143*m^2*s^4*t^4*\[Epsilon]^3 - 7*s^5*t^4*\[Epsilon]^3 - 
      6*m^2*s^5*t^4*\[Epsilon]^3 - 99920*m^2*t^5*\[Epsilon]^3 + 
      3952*s*t^5*\[Epsilon]^3 + 83096*m^2*s*t^5*\[Epsilon]^3 - 
      4634*s^2*t^5*\[Epsilon]^3 - 19495*m^2*s^2*t^5*\[Epsilon]^3 + 
      1203*s^3*t^5*\[Epsilon]^3 - 55*m^2*s^3*t^5*\[Epsilon]^3 + 
      193*m^2*s^4*t^5*\[Epsilon]^3 + s^5*t^5*\[Epsilon]^3 - 
      5*m^2*s^5*t^5*\[Epsilon]^3 + 46128*m^2*t^6*\[Epsilon]^3 - 
      640*s*t^6*\[Epsilon]^3 - 24904*m^2*s*t^6*\[Epsilon]^3 - 
      72*s^2*t^6*\[Epsilon]^3 + 465*m^2*s^2*t^6*\[Epsilon]^3 + 
      551*s^3*t^6*\[Epsilon]^3 + 784*m^2*s^3*t^6*\[Epsilon]^3 - 
      124*s^4*t^6*\[Epsilon]^3 - 27*m^2*s^4*t^6*\[Epsilon]^3 + 
      5*s^5*t^6*\[Epsilon]^3 - 8528*m^2*t^7*\[Epsilon]^3 - 
      976*s*t^7*\[Epsilon]^3 - 664*m^2*s*t^7*\[Epsilon]^3 + 
      1156*s^2*t^7*\[Epsilon]^3 + 1429*m^2*s^2*t^7*\[Epsilon]^3 - 
      371*s^3*t^7*\[Epsilon]^3 - 35*m^2*s^3*t^7*\[Epsilon]^3 + 
      27*s^4*t^7*\[Epsilon]^3 - 1040*m^2*t^8*\[Epsilon]^3 + 
      616*s*t^8*\[Epsilon]^3 + 1328*m^2*s*t^8*\[Epsilon]^3 - 
      354*s^2*t^8*\[Epsilon]^3 - 13*m^2*s^2*t^8*\[Epsilon]^3 + 
      35*s^3*t^8*\[Epsilon]^3 + 480*m^2*t^9*\[Epsilon]^3 - 
      112*s*t^9*\[Epsilon]^3 + 13*s^2*t^9*\[Epsilon]^3 - 48*s*\[Epsilon]^4 - 
      48*m^2*s*\[Epsilon]^4 - 24*s^2*\[Epsilon]^4 - 24*m^2*s^2*\[Epsilon]^4 + 
      72*s^3*\[Epsilon]^4 + 72*m^2*s^3*\[Epsilon]^4 - 
      4864*m^2*t*\[Epsilon]^4 + 1472*s*t*\[Epsilon]^4 + 
      5136*m^2*s*t*\[Epsilon]^4 - 1421*s^2*t*\[Epsilon]^4 - 
      1253*m^2*s^2*t*\[Epsilon]^4 - 21*s^3*t*\[Epsilon]^4 + 
      51*m^2*s^3*t*\[Epsilon]^4 + 90*s^4*t*\[Epsilon]^4 + 
      90*m^2*s^4*t*\[Epsilon]^4 + 32192*m^2*t^2*\[Epsilon]^4 - 
      8816*s*t^2*\[Epsilon]^4 - 37664*m^2*s*t^2*\[Epsilon]^4 + 
      10524*s^2*t^2*\[Epsilon]^4 + 15415*m^2*s^2*t^2*\[Epsilon]^4 - 
      3274*s^3*t^2*\[Epsilon]^4 - 2839*m^2*s^3*t^2*\[Epsilon]^4 + 
      325*s^4*t^2*\[Epsilon]^4 + 415*m^2*s^4*t^2*\[Epsilon]^4 - 
      24*s^5*t^2*\[Epsilon]^4 - 24*m^2*s^5*t^2*\[Epsilon]^4 - 
      91200*m^2*t^3*\[Epsilon]^4 + 24880*s*t^3*\[Epsilon]^4 + 
      109392*m^2*s*t^3*\[Epsilon]^4 - 30536*s^2*t^3*\[Epsilon]^4 - 
      50001*m^2*s^2*t^3*\[Epsilon]^4 + 12545*s^3*t^3*\[Epsilon]^4 + 
      11626*m^2*s^3*t^3*\[Epsilon]^4 - 2569*s^4*t^3*\[Epsilon]^4 - 
      1962*m^2*s^4*t^3*\[Epsilon]^4 + 286*s^5*t^3*\[Epsilon]^4 + 
      262*m^2*s^5*t^3*\[Epsilon]^4 + 143552*m^2*t^4*\[Epsilon]^4 - 
      40528*s*t^4*\[Epsilon]^4 - 162496*m^2*s*t^4*\[Epsilon]^4 + 
      46828*s^2*t^4*\[Epsilon]^4 + 68955*m^2*s^2*t^4*\[Epsilon]^4 - 
      19440*s^3*t^4*\[Epsilon]^4 - 13894*m^2*s^3*t^4*\[Epsilon]^4 + 
      3970*s^4*t^4*\[Epsilon]^4 + 1496*m^2*s^4*t^4*\[Epsilon]^4 - 
      306*s^5*t^4*\[Epsilon]^4 - 44*m^2*s^5*t^4*\[Epsilon]^4 - 
      136000*m^2*t^5*\[Epsilon]^4 + 41008*s*t^5*\[Epsilon]^4 + 
      132272*m^2*s*t^5*\[Epsilon]^4 - 41434*s^2*t^5*\[Epsilon]^4 - 
      43839*m^2*s^2*t^5*\[Epsilon]^4 + 15085*s^3*t^5*\[Epsilon]^4 + 
      5735*m^2*s^3*t^5*\[Epsilon]^4 - 2480*s^4*t^5*\[Epsilon]^4 - 
      536*m^2*s^4*t^5*\[Epsilon]^4 + 130*s^5*t^5*\[Epsilon]^4 + 
      86*m^2*s^5*t^5*\[Epsilon]^4 + 78144*m^2*t^6*\[Epsilon]^4 - 
      26192*s*t^6*\[Epsilon]^4 - 57312*m^2*s*t^6*\[Epsilon]^4 + 
      21428*s^2*t^6*\[Epsilon]^4 + 11509*m^2*s^2*t^6*\[Epsilon]^4 - 
      6242*s^3*t^6*\[Epsilon]^4 - 955*m^2*s^3*t^6*\[Epsilon]^4 + 
      873*s^4*t^6*\[Epsilon]^4 + 209*m^2*s^4*t^6*\[Epsilon]^4 - 
      86*s^5*t^6*\[Epsilon]^4 - 25792*m^2*t^7*\[Epsilon]^4 + 
      10256*s*t^7*\[Epsilon]^4 + 11248*m^2*s*t^7*\[Epsilon]^4 - 
      6272*s^2*t^7*\[Epsilon]^4 - 843*m^2*s^2*t^7*\[Epsilon]^4 + 
      1479*s^3*t^7*\[Epsilon]^4 + 204*m^2*s^3*t^7*\[Epsilon]^4 - 
      209*s^4*t^7*\[Epsilon]^4 + 4160*m^2*t^8*\[Epsilon]^4 - 
      2240*s*t^8*\[Epsilon]^4 - 528*m^2*s*t^8*\[Epsilon]^4 + 
      988*s^2*t^8*\[Epsilon]^4 + 81*m^2*s^2*t^8*\[Epsilon]^4 - 
      204*s^3*t^8*\[Epsilon]^4 - 192*m^2*t^9*\[Epsilon]^4 + 
      208*s*t^9*\[Epsilon]^4 - 81*s^2*t^9*\[Epsilon]^4 - 72*s*\[Epsilon]^5 - 
      72*m^2*s*\[Epsilon]^5 + 18*s^2*\[Epsilon]^5 + 18*m^2*s^2*\[Epsilon]^5 + 
      54*s^3*\[Epsilon]^5 + 54*m^2*s^3*\[Epsilon]^5 + 
      17472*m^2*t*\[Epsilon]^5 - 2328*s*t*\[Epsilon]^5 - 
      14688*m^2*s*t*\[Epsilon]^5 + 2202*s^2*t*\[Epsilon]^5 + 
      1644*m^2*s^2*t*\[Epsilon]^5 + 162*s^3*t*\[Epsilon]^5 + 
      216*m^2*s^3*t*\[Epsilon]^5 + 90*s^4*t*\[Epsilon]^5 + 
      90*m^2*s^4*t*\[Epsilon]^5 - 112704*m^2*t^2*\[Epsilon]^5 + 
      16800*s*t^2*\[Epsilon]^5 + 116160*m^2*s*t^2*\[Epsilon]^5 - 
      18144*s^2*t^2*\[Epsilon]^5 - 37236*m^2*s^2*t^2*\[Epsilon]^5 + 
      3630*s^3*t^2*\[Epsilon]^5 + 2694*m^2*s^3*t^2*\[Epsilon]^5 + 
      456*s^4*t^2*\[Epsilon]^5 + 546*m^2*s^4*t^2*\[Epsilon]^5 + 
      308160*m^2*t^3*\[Epsilon]^5 - 47712*s*t^3*\[Epsilon]^5 - 
      337824*m^2*s*t^3*\[Epsilon]^5 + 53952*s^2*t^3*\[Epsilon]^5 + 
      132300*m^2*s^2*t^3*\[Epsilon]^5 - 18582*s^3*t^3*\[Epsilon]^5 - 
      22800*m^2*s^3*t^3*\[Epsilon]^5 + 2514*s^4*t^3*\[Epsilon]^5 + 
      2484*m^2*s^4*t^3*\[Epsilon]^5 - 120*s^5*t^3*\[Epsilon]^5 - 
      120*m^2*s^5*t^3*\[Epsilon]^5 - 460608*m^2*t^4*\[Epsilon]^5 + 
      72912*s*t^4*\[Epsilon]^5 + 482736*m^2*s*t^4*\[Epsilon]^5 - 
      78636*s^2*t^4*\[Epsilon]^5 - 178272*m^2*s^2*t^4*\[Epsilon]^5 + 
      29826*s^3*t^4*\[Epsilon]^5 + 26994*m^2*s^3*t^4*\[Epsilon]^5 - 
      5520*s^4*t^4*\[Epsilon]^5 - 1500*m^2*s^4*t^4*\[Epsilon]^5 + 
      360*s^5*t^4*\[Epsilon]^5 + 240*m^2*s^5*t^4*\[Epsilon]^5 + 
      402240*m^2*t^5*\[Epsilon]^5 - 64848*s*t^5*\[Epsilon]^5 - 
      357792*m^2*s*t^5*\[Epsilon]^5 + 59844*s^2*t^5*\[Epsilon]^5 + 
      96804*m^2*s^2*t^5*\[Epsilon]^5 - 19578*s^3*t^5*\[Epsilon]^5 - 
      5640*m^2*s^3*t^5*\[Epsilon]^5 + 2958*s^4*t^5*\[Epsilon]^5 + 
      114*m^2*s^4*t^5*\[Epsilon]^5 - 264*s^5*t^5*\[Epsilon]^5 - 
      24*m^2*s^5*t^5*\[Epsilon]^5 - 199872*m^2*t^6*\[Epsilon]^5 + 
      32928*s*t^6*\[Epsilon]^5 + 123264*m^2*s*t^6*\[Epsilon]^5 - 
      21840*s^2*t^6*\[Epsilon]^5 - 11820*m^2*s^2*t^6*\[Epsilon]^5 + 
      4506*s^3*t^6*\[Epsilon]^5 - 1518*m^2*s^3*t^6*\[Epsilon]^5 - 
      504*s^4*t^6*\[Epsilon]^5 - 6*m^2*s^4*t^6*\[Epsilon]^5 + 
      24*s^5*t^6*\[Epsilon]^5 + 47424*m^2*t^7*\[Epsilon]^5 - 
      8160*s*t^7*\[Epsilon]^5 - 8544*m^2*s*t^7*\[Epsilon]^5 + 
      2256*s^2*t^7*\[Epsilon]^5 - 3420*m^2*s^2*t^7*\[Epsilon]^5 - 
      18*s^3*t^7*\[Epsilon]^5 + 6*s^4*t^7*\[Epsilon]^5 - 
      960*m^2*t^8*\[Epsilon]^5 + 312*s*t^8*\[Epsilon]^5 - 
      3240*m^2*s*t^8*\[Epsilon]^5 + 330*s^2*t^8*\[Epsilon]^5 - 
      18*m^2*s^2*t^8*\[Epsilon]^5 - 1152*m^2*t^9*\[Epsilon]^5 + 
      168*s*t^9*\[Epsilon]^5 + 18*s^2*t^9*\[Epsilon]^5)*J[26])/
    (8*m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*t*(-1 + s + t)*(1 - 2*t + s*t + t^2)^2*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^3) + 
   ((8*s^2 + 8*m^2*s^2 - 8*s^3 - 8*m^2*s^3 - 16*m^2*t - 48*s^2*t - 
      40*m^2*s^2*t + 38*s^3*t + 30*m^2*s^3*t + 2*s^4*t + 2*m^2*s^4*t + 
      128*m^2*t^2 - 4*s*t^2 - 52*m^2*s*t^2 + 100*s^2*t^2 + 60*m^2*s^2*t^2 - 
      46*s^3*t^2 - 16*m^2*s^3*t^2 - 18*s^4*t^2 - 16*m^2*s^4*t^2 + 
      10*s^5*t^2 + 10*m^2*s^5*t^2 - 384*m^2*t^3 + 20*s*t^3 + 272*m^2*s*t^3 - 
      80*s^2*t^3 - 68*m^2*s^2*t^3 - 40*s^3*t^3 - 56*m^2*s^3*t^3 + 
      62*s^4*t^3 + 46*m^2*s^4*t^3 - 12*s^5*t^3 - 2*m^2*s^5*t^3 + 
      512*m^2*t^4 - 36*s*t^4 - 452*m^2*s*t^4 - 12*s^2*t^4 + 96*m^2*s^2*t^4 + 
      128*s^3*t^4 + 56*m^2*s^3*t^4 - 66*s^4*t^4 - 20*m^2*s^4*t^4 + 
      6*s^5*t^4 + 4*m^2*s^5*t^4 - 160*m^2*t^5 + 20*s*t^5 + 128*m^2*s*t^5 + 
      80*s^2*t^5 + 16*m^2*s^2*t^5 - 110*s^3*t^5 - 38*m^2*s^3*t^5 + 
      32*s^4*t^5 + 12*m^2*s^4*t^5 - 4*s^5*t^5 - 384*m^2*t^6 + 20*s*t^6 + 
      388*m^2*s*t^6 - 84*s^2*t^6 - 164*m^2*s^2*t^6 + 54*s^3*t^6 + 
      32*m^2*s^3*t^6 - 12*s^4*t^6 + 512*m^2*t^7 - 36*s*t^7 - 400*m^2*s*t^7 + 
      48*s^2*t^7 + 92*m^2*s^2*t^7 - 16*s^3*t^7 - 256*m^2*t^8 + 20*s*t^8 + 
      116*m^2*s*t^8 - 12*s^2*t^8 + 48*m^2*t^9 - 4*s*t^9 + 16*s*\[Epsilon] + 
      16*m^2*s*\[Epsilon] + 8*s^2*\[Epsilon] + 8*m^2*s^2*\[Epsilon] - 
      24*s^3*\[Epsilon] - 24*m^2*s^3*\[Epsilon] - 176*m^2*t*\[Epsilon] - 
      120*s*t*\[Epsilon] - 8*m^2*s*t*\[Epsilon] - 24*s^2*t*\[Epsilon] + 
      112*s^3*t*\[Epsilon] + 88*m^2*s^3*t*\[Epsilon] - 8*s^4*t*\[Epsilon] - 
      8*m^2*s^4*t*\[Epsilon] + 1840*m^2*t^2*\[Epsilon] + 
      288*s*t^2*\[Epsilon] - 1192*m^2*s*t^2*\[Epsilon] + 
      84*s^2*t^2*\[Epsilon] + 148*m^2*s^2*t^2*\[Epsilon] - 
      197*s^3*t^2*\[Epsilon] - 77*m^2*s^3*t^2*\[Epsilon] - 
      9*s^4*t^2*\[Epsilon] - 17*m^2*s^4*t^2*\[Epsilon] + 
      34*s^5*t^2*\[Epsilon] + 34*m^2*s^5*t^2*\[Epsilon] - 
      7248*m^2*t^3*\[Epsilon] - 112*s*t^3*\[Epsilon] + 
      6664*m^2*s*t^3*\[Epsilon] - 548*s^2*t^3*\[Epsilon] - 
      2000*m^2*s^2*t^3*\[Epsilon] + 336*s^3*t^3*\[Epsilon] + 
      163*m^2*s^3*t^3*\[Epsilon] + 52*s^4*t^3*\[Epsilon] + 
      51*m^2*s^4*t^3*\[Epsilon] - 17*s^5*t^3*\[Epsilon] + 
      17*m^2*s^5*t^3*\[Epsilon] + 14704*m^2*t^4*\[Epsilon] - 
      672*s*t^4*\[Epsilon] - 14872*m^2*s*t^4*\[Epsilon] + 
      1540*s^2*t^4*\[Epsilon] + 5428*m^2*s^2*t^4*\[Epsilon] - 
      737*s^3*t^4*\[Epsilon] - 862*m^2*s^3*t^4*\[Epsilon] + 
      108*s^4*t^4*\[Epsilon] + 95*m^2*s^4*t^4*\[Epsilon] - 
      15*s^5*t^4*\[Epsilon] + 2*m^2*s^5*t^4*\[Epsilon] - 
      16880*m^2*t^5*\[Epsilon] + 1344*s*t^5*\[Epsilon] + 
      16072*m^2*s*t^5*\[Epsilon] - 1972*s^2*t^5*\[Epsilon] - 
      5232*m^2*s^2*t^5*\[Epsilon] + 856*s^3*t^5*\[Epsilon] + 
      602*m^2*s^3*t^5*\[Epsilon] - 166*s^4*t^5*\[Epsilon] + 
      9*m^2*s^4*t^5*\[Epsilon] + 5*s^5*t^5*\[Epsilon] + 
      7*m^2*s^5*t^5*\[Epsilon] + 10896*m^2*t^6*\[Epsilon] - 
      1120*s*t^6*\[Epsilon] - 8024*m^2*s*t^6*\[Epsilon] + 
      1180*s^2*t^6*\[Epsilon] + 1388*m^2*s^2*t^6*\[Epsilon] - 
      375*s^3*t^6*\[Epsilon] + 99*m^2*s^3*t^6*\[Epsilon] + 
      37*s^4*t^6*\[Epsilon] + 14*m^2*s^4*t^6*\[Epsilon] - 
      7*s^5*t^6*\[Epsilon] - 3440*m^2*t^7*\[Epsilon] + 432*s*t^7*\[Epsilon] + 
      1080*m^2*s*t^7*\[Epsilon] - 268*s^2*t^7*\[Epsilon] + 
      256*m^2*s^2*t^7*\[Epsilon] + 40*s^3*t^7*\[Epsilon] + 
      11*m^2*s^3*t^7*\[Epsilon] - 14*s^4*t^7*\[Epsilon] + 
      208*m^2*t^8*\[Epsilon] - 48*s*t^8*\[Epsilon] + 
      264*m^2*s*t^8*\[Epsilon] + 4*s^2*t^8*\[Epsilon] + 
      4*m^2*s^2*t^8*\[Epsilon] - 11*s^3*t^8*\[Epsilon] + 
      96*m^2*t^9*\[Epsilon] - 8*s*t^9*\[Epsilon] - 4*s^2*t^9*\[Epsilon] + 
      24*s*\[Epsilon]^2 + 24*m^2*s*\[Epsilon]^2 - 2*s^2*\[Epsilon]^2 - 
      2*m^2*s^2*\[Epsilon]^2 - 22*s^3*\[Epsilon]^2 - 
      22*m^2*s^3*\[Epsilon]^2 + 64*m^2*t*\[Epsilon]^2 - 
      120*s*t*\[Epsilon]^2 - 96*m^2*s*t*\[Epsilon]^2 - 
      17*s^2*t*\[Epsilon]^2 - 19*m^2*s^2*t*\[Epsilon]^2 + 
      111*s^3*t*\[Epsilon]^2 + 89*m^2*s^3*t*\[Epsilon]^2 - 
      20*s^4*t*\[Epsilon]^2 - 20*m^2*s^4*t*\[Epsilon]^2 - 
      512*m^2*t^2*\[Epsilon]^2 + 112*s*t^2*\[Epsilon]^2 + 
      208*m^2*s*t^2*\[Epsilon]^2 + 392*s^2*t^2*\[Epsilon]^2 + 
      373*m^2*s^2*t^2*\[Epsilon]^2 - 408*s^3*t^2*\[Epsilon]^2 - 
      319*m^2*s^3*t^2*\[Epsilon]^2 + 47*s^4*t^2*\[Epsilon]^2 + 
      27*m^2*s^4*t^2*\[Epsilon]^2 + 24*s^5*t^2*\[Epsilon]^2 + 
      24*m^2*s^5*t^2*\[Epsilon]^2 + 1536*m^2*t^3*\[Epsilon]^2 + 
      592*s*t^3*\[Epsilon]^2 - 416*m^2*s*t^3*\[Epsilon]^2 - 
      1748*s^2*t^3*\[Epsilon]^2 - 1183*m^2*s^2*t^3*\[Epsilon]^2 + 
      1133*s^3*t^3*\[Epsilon]^2 + 814*m^2*s^3*t^3*\[Epsilon]^2 - 
      249*s^4*t^3*\[Epsilon]^2 - 222*m^2*s^4*t^3*\[Epsilon]^2 + 
      34*s^5*t^3*\[Epsilon]^2 + 58*m^2*s^5*t^3*\[Epsilon]^2 - 
      2048*m^2*t^4*\[Epsilon]^2 - 2208*s*t^4*\[Epsilon]^2 + 
      128*m^2*s*t^4*\[Epsilon]^2 + 3748*s^2*t^4*\[Epsilon]^2 + 
      1861*m^2*s^2*t^4*\[Epsilon]^2 - 1922*s^3*t^4*\[Epsilon]^2 - 
      1044*m^2*s^3*t^4*\[Epsilon]^2 + 438*s^4*t^4*\[Epsilon]^2 + 
      216*m^2*s^4*t^4*\[Epsilon]^2 - 46*s^5*t^4*\[Epsilon]^2 + 
      12*m^2*s^5*t^4*\[Epsilon]^2 + 640*m^2*t^5*\[Epsilon]^2 + 
      3616*s*t^5*\[Epsilon]^2 + 1504*m^2*s*t^5*\[Epsilon]^2 - 
      4670*s^2*t^5*\[Epsilon]^2 - 2169*m^2*s^2*t^5*\[Epsilon]^2 + 
      2009*s^3*t^5*\[Epsilon]^2 + 901*m^2*s^3*t^5*\[Epsilon]^2 - 
      382*s^4*t^5*\[Epsilon]^2 - 166*m^2*s^4*t^5*\[Epsilon]^2 + 
      14*s^5*t^5*\[Epsilon]^2 + 26*m^2*s^5*t^5*\[Epsilon]^2 + 
      1536*m^2*t^6*\[Epsilon]^2 - 3440*s*t^6*\[Epsilon]^2 - 
      2896*m^2*s*t^6*\[Epsilon]^2 + 3560*s^2*t^6*\[Epsilon]^2 + 
      1775*m^2*s^2*t^6*\[Epsilon]^2 - 1324*s^3*t^6*\[Epsilon]^2 - 
      487*m^2*s^3*t^6*\[Epsilon]^2 + 235*s^4*t^6*\[Epsilon]^2 + 
      69*m^2*s^4*t^6*\[Epsilon]^2 - 26*s^5*t^6*\[Epsilon]^2 - 
      2048*m^2*t^7*\[Epsilon]^2 + 1968*s*t^7*\[Epsilon]^2 + 
      2080*m^2*s*t^7*\[Epsilon]^2 - 1604*s^2*t^7*\[Epsilon]^2 - 
      661*m^2*s^2*t^7*\[Epsilon]^2 + 491*s^3*t^7*\[Epsilon]^2 + 
      68*m^2*s^3*t^7*\[Epsilon]^2 - 69*s^4*t^7*\[Epsilon]^2 + 
      1024*m^2*t^8*\[Epsilon]^2 - 632*s*t^8*\[Epsilon]^2 - 
      536*m^2*s*t^8*\[Epsilon]^2 + 366*s^2*t^8*\[Epsilon]^2 + 
      25*m^2*s^2*t^8*\[Epsilon]^2 - 68*s^3*t^8*\[Epsilon]^2 - 
      192*m^2*t^9*\[Epsilon]^2 + 88*s*t^9*\[Epsilon]^2 - 
      25*s^2*t^9*\[Epsilon]^2 + 8*s*\[Epsilon]^3 + 8*m^2*s*\[Epsilon]^3 - 
      2*s^2*\[Epsilon]^3 - 2*m^2*s^2*\[Epsilon]^3 - 6*s^3*\[Epsilon]^3 - 
      6*m^2*s^3*\[Epsilon]^3 + 704*m^2*t*\[Epsilon]^3 - 72*s*t*\[Epsilon]^3 - 
      448*m^2*s*t*\[Epsilon]^3 + 22*s^2*t*\[Epsilon]^3 - 
      44*m^2*s^2*t*\[Epsilon]^3 + 46*s^3*t*\[Epsilon]^3 + 
      40*m^2*s^3*t*\[Epsilon]^3 - 10*s^4*t*\[Epsilon]^3 - 
      10*m^2*s^4*t*\[Epsilon]^3 - 7360*m^2*t^2*\[Epsilon]^3 + 
      672*s*t^2*\[Epsilon]^3 + 6112*m^2*s*t^2*\[Epsilon]^3 - 
      456*s^2*t^2*\[Epsilon]^3 - 756*m^2*s^2*t^2*\[Epsilon]^3 - 
      182*s^3*t^2*\[Epsilon]^3 - 270*m^2*s^3*t^2*\[Epsilon]^3 + 
      56*s^4*t^2*\[Epsilon]^3 + 46*m^2*s^4*t^2*\[Epsilon]^3 + 
      28992*m^2*t^3*\[Epsilon]^3 - 2912*s*t^3*\[Epsilon]^3 - 
      28672*m^2*s*t^3*\[Epsilon]^3 + 2776*s^2*t^3*\[Epsilon]^3 + 
      8420*m^2*s^2*t^3*\[Epsilon]^3 - 386*s^3*t^3*\[Epsilon]^3 - 
      272*m^2*s^3*t^3*\[Epsilon]^3 - 170*s^4*t^3*\[Epsilon]^3 - 
      188*m^2*s^4*t^3*\[Epsilon]^3 + 24*s^5*t^3*\[Epsilon]^3 + 
      24*m^2*s^5*t^3*\[Epsilon]^3 - 58816*m^2*t^4*\[Epsilon]^3 + 
      6384*s*t^4*\[Epsilon]^3 + 61168*m^2*s*t^4*\[Epsilon]^3 - 
      6780*s^2*t^4*\[Epsilon]^3 - 21912*m^2*s^2*t^4*\[Epsilon]^3 + 
      2462*s^3*t^4*\[Epsilon]^3 + 3342*m^2*s^3*t^4*\[Epsilon]^3 - 
      528*s^4*t^4*\[Epsilon]^3 - 460*m^2*s^4*t^4*\[Epsilon]^3 + 
      56*s^5*t^4*\[Epsilon]^3 + 80*m^2*s^5*t^4*\[Epsilon]^3 + 
      67520*m^2*t^5*\[Epsilon]^3 - 7728*s*t^5*\[Epsilon]^3 - 
      64960*m^2*s*t^5*\[Epsilon]^3 + 7828*s^2*t^5*\[Epsilon]^3 + 
      20668*m^2*s^2*t^5*\[Epsilon]^3 - 3238*s^3*t^5*\[Epsilon]^3 - 
      2328*m^2*s^3*t^5*\[Epsilon]^3 + 818*s^4*t^5*\[Epsilon]^3 + 
      38*m^2*s^4*t^5*\[Epsilon]^3 - 88*s^5*t^5*\[Epsilon]^3 - 
      8*m^2*s^5*t^5*\[Epsilon]^3 - 43584*m^2*t^6*\[Epsilon]^3 + 
      5152*s*t^6*\[Epsilon]^3 + 32096*m^2*s*t^6*\[Epsilon]^3 - 
      4136*s^2*t^6*\[Epsilon]^3 - 5228*m^2*s^2*t^6*\[Epsilon]^3 + 
      1310*s^3*t^6*\[Epsilon]^3 - 506*m^2*s^3*t^6*\[Epsilon]^3 - 
      168*s^4*t^6*\[Epsilon]^3 - 2*m^2*s^4*t^6*\[Epsilon]^3 + 
      8*s^5*t^6*\[Epsilon]^3 + 13760*m^2*t^7*\[Epsilon]^3 - 
      1632*s*t^7*\[Epsilon]^3 - 4224*m^2*s*t^7*\[Epsilon]^3 + 
      632*s^2*t^7*\[Epsilon]^3 - 1140*m^2*s^2*t^7*\[Epsilon]^3 - 
      6*s^3*t^7*\[Epsilon]^3 + 2*s^4*t^7*\[Epsilon]^3 - 
      832*m^2*t^8*\[Epsilon]^3 + 72*s*t^8*\[Epsilon]^3 - 
      1080*m^2*s*t^8*\[Epsilon]^3 + 110*s^2*t^8*\[Epsilon]^3 - 
      6*m^2*s^2*t^8*\[Epsilon]^3 - 384*m^2*t^9*\[Epsilon]^3 + 
      56*s*t^9*\[Epsilon]^3 + 6*s^2*t^9*\[Epsilon]^3)*J[27])/
    (8*m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*t*(-1 + s + t)*(1 - 2*t + s*t + t^2)^2*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^2) + 
   ((24*s^2 + 24*m^2*s^2 - 24*s^3 - 24*m^2*s^3 - 48*m^2*t - 112*s^2*t - 
      88*m^2*s^2*t + 86*s^3*t + 62*m^2*s^3*t + 2*s^4*t + 2*m^2*s^4*t + 
      224*m^2*t^2 + 12*s*t^2 - 36*m^2*s*t^2 + 196*s^2*t^2 + 108*m^2*s^2*t^2 - 
      86*s^3*t^2 - 24*m^2*s^3*t^2 - 58*s^4*t^2 - 56*m^2*s^4*t^2 + 
      26*s^5*t^2 + 26*m^2*s^5*t^2 - 288*m^2*t^3 - 76*s*t^3 - 64*m^2*s*t^3 - 
      96*s^2*t^3 + 60*m^2*s^2*t^3 - 40*s^3*t^3 - 64*m^2*s^3*t^3 + 
      94*s^4*t^3 + 38*m^2*s^4*t^3 - 20*s^5*t^3 + 6*m^2*s^5*t^3 - 
      288*m^2*t^4 + 204*s*t^4 + 732*m^2*s*t^4 - 188*s^2*t^4 - 
      464*m^2*s^2*t^4 + 176*s^3*t^4 + 160*m^2*s^3*t^4 - 58*s^4*t^4 - 
      20*m^2*s^4*t^4 - 2*s^5*t^4 + 4*m^2*s^5*t^4 + 1280*m^2*t^5 - 300*s*t^5 - 
      1568*m^2*s*t^5 + 368*s^2*t^5 + 704*m^2*s^2*t^5 - 190*s^3*t^5 - 
      142*m^2*s^3*t^5 + 32*s^4*t^5 + 12*m^2*s^4*t^5 - 4*s^5*t^5 - 
      1632*m^2*t^6 + 260*s*t^6 + 1492*m^2*s*t^6 - 276*s^2*t^6 - 
      436*m^2*s^2*t^6 + 94*s^3*t^6 + 32*m^2*s^3*t^6 - 12*s^4*t^6 + 
      1056*m^2*t^7 - 132*s*t^7 - 672*m^2*s*t^7 + 96*s^2*t^7 + 
      92*m^2*s^2*t^7 - 16*s^3*t^7 - 352*m^2*t^8 + 36*s*t^8 + 116*m^2*s*t^8 - 
      12*s^2*t^8 + 48*m^2*t^9 - 4*s*t^9 + 48*s*\[Epsilon] + 
      48*m^2*s*\[Epsilon] - 48*s^3*\[Epsilon] - 48*m^2*s^3*\[Epsilon] - 
      480*m^2*t*\[Epsilon] - 296*s*t*\[Epsilon] + 40*m^2*s*t*\[Epsilon] - 
      80*s^2*t*\[Epsilon] - 32*m^2*s^2*t*\[Epsilon] + 314*s^3*t*\[Epsilon] + 
      266*m^2*s^3*t*\[Epsilon] - 34*s^4*t*\[Epsilon] - 
      34*m^2*s^4*t*\[Epsilon] + 2960*m^2*t^2*\[Epsilon] + 
      796*s*t^2*\[Epsilon] - 1772*m^2*s*t^2*\[Epsilon] + 
      352*s^2*t^2*\[Epsilon] + 576*m^2*s^2*t^2*\[Epsilon] - 
      795*s^3*t^2*\[Epsilon] - 433*m^2*s^3*t^2*\[Epsilon] + 
      77*s^4*t^2*\[Epsilon] + 43*m^2*s^4*t^2*\[Epsilon] + 
      64*s^5*t^2*\[Epsilon] + 64*m^2*s^5*t^2*\[Epsilon] - 
      7408*m^2*t^3*\[Epsilon] - 1276*s*t^3*\[Epsilon] + 
      5608*m^2*s*t^3*\[Epsilon] - 540*s^2*t^3*\[Epsilon] - 
      1676*m^2*s^2*t^3*\[Epsilon] + 924*s^3*t^3*\[Epsilon] + 
      331*m^2*s^3*t^3*\[Epsilon] - 46*s^4*t^3*\[Epsilon] + 
      45*m^2*s^4*t^3*\[Epsilon] - 25*s^5*t^3*\[Epsilon] + 
      39*m^2*s^5*t^3*\[Epsilon] + 9168*m^2*t^4*\[Epsilon] + 
      1468*s*t^4*\[Epsilon] - 6476*m^2*s*t^4*\[Epsilon] + 
      160*s^2*t^4*\[Epsilon] + 1092*m^2*s^2*t^4*\[Epsilon] - 
      417*s^3*t^4*\[Epsilon] + 250*m^2*s^3*t^4*\[Epsilon] + 
      26*s^4*t^4*\[Epsilon] - 57*m^2*s^4*t^4*\[Epsilon] - 
      21*s^5*t^4*\[Epsilon] + 18*m^2*s^5*t^4*\[Epsilon] - 
      4720*m^2*t^5*\[Epsilon] - 1388*s*t^5*\[Epsilon] + 
      1176*m^2*s*t^5*\[Epsilon] + 516*s^2*t^5*\[Epsilon] + 
      1368*m^2*s^2*t^5*\[Epsilon] - 106*s^3*t^5*\[Epsilon] - 
      640*m^2*s^3*t^5*\[Epsilon] + 6*s^4*t^5*\[Epsilon] + 
      61*m^2*s^4*t^5*\[Epsilon] - 11*s^5*t^5*\[Epsilon] + 
      7*m^2*s^5*t^5*\[Epsilon] - 1360*m^2*t^6*\[Epsilon] + 
      1076*s*t^6*\[Epsilon] + 3644*m^2*s*t^6*\[Epsilon] - 
      704*s^2*t^6*\[Epsilon] - 1992*m^2*s^2*t^6*\[Epsilon] + 
      183*s^3*t^6*\[Epsilon] + 263*m^2*s^3*t^6*\[Epsilon] - 
      15*s^4*t^6*\[Epsilon] + 14*m^2*s^4*t^6*\[Epsilon] - 
      7*s^5*t^6*\[Epsilon] + 3120*m^2*t^7*\[Epsilon] - 596*s*t^7*\[Epsilon] - 
      2984*m^2*s*t^7*\[Epsilon] + 364*s^2*t^7*\[Epsilon] + 
      660*m^2*s^2*t^7*\[Epsilon] - 44*s^3*t^7*\[Epsilon] + 
      11*m^2*s^3*t^7*\[Epsilon] - 14*s^4*t^7*\[Epsilon] - 
      1552*m^2*t^8*\[Epsilon] + 196*s*t^8*\[Epsilon] + 
      716*m^2*s*t^8*\[Epsilon] - 64*s^2*t^8*\[Epsilon] + 
      4*m^2*s^2*t^8*\[Epsilon] - 11*s^3*t^8*\[Epsilon] + 
      272*m^2*t^9*\[Epsilon] - 28*s*t^9*\[Epsilon] - 4*s^2*t^9*\[Epsilon] + 
      24*s*\[Epsilon]^2 + 24*m^2*s*\[Epsilon]^2 - 30*s^2*\[Epsilon]^2 - 
      30*m^2*s^2*\[Epsilon]^2 + 6*s^3*\[Epsilon]^2 + 6*m^2*s^3*\[Epsilon]^2 + 
      720*m^2*t*\[Epsilon]^2 - 288*s*t*\[Epsilon]^2 - 
      552*m^2*s*t*\[Epsilon]^2 + 191*s^2*t*\[Epsilon]^2 + 
      113*m^2*s^2*t*\[Epsilon]^2 + 99*s^3*t*\[Epsilon]^2 + 
      105*m^2*s^3*t*\[Epsilon]^2 - 20*s^4*t*\[Epsilon]^2 - 
      20*m^2*s^4*t*\[Epsilon]^2 + 1392*m^2*t^2*\[Epsilon]^2 + 
      208*s*t^2*\[Epsilon]^2 - 1432*m^2*s*t^2*\[Epsilon]^2 + 
      132*s^2*t^2*\[Epsilon]^2 - 139*m^2*s^2*t^2*\[Epsilon]^2 - 
      361*s^3*t^2*\[Epsilon]^2 - 352*m^2*s^3*t^2*\[Epsilon]^2 + 
      354*s^4*t^2*\[Epsilon]^2 + 334*m^2*s^4*t^2*\[Epsilon]^2 - 
      10*s^5*t^2*\[Epsilon]^2 - 10*m^2*s^5*t^2*\[Epsilon]^2 - 
      23312*m^2*t^3*\[Epsilon]^2 + 3552*s*t^3*\[Epsilon]^2 + 
      27368*m^2*s*t^3*\[Epsilon]^2 - 4880*s^2*t^3*\[Epsilon]^2 - 
      10651*m^2*s^2*t^3*\[Epsilon]^2 + 1873*s^3*t^3*\[Epsilon]^2 + 
      1425*m^2*s^3*t^3*\[Epsilon]^2 - 245*s^4*t^3*\[Epsilon]^2 + 
      41*m^2*s^4*t^3*\[Epsilon]^2 + 93*s^5*t^3*\[Epsilon]^2 + 
      83*m^2*s^5*t^3*\[Epsilon]^2 + 70320*m^2*t^4*\[Epsilon]^2 - 
      12576*s*t^4*\[Epsilon]^2 - 84536*m^2*s*t^4*\[Epsilon]^2 + 
      15720*s^2*t^4*\[Epsilon]^2 + 38349*m^2*s^2*t^4*\[Epsilon]^2 - 
      6183*s^3*t^4*\[Epsilon]^2 - 8246*m^2*s^3*t^4*\[Epsilon]^2 + 
      906*s^4*t^4*\[Epsilon]^2 + 947*m^2*s^4*t^4*\[Epsilon]^2 - 
      25*s^5*t^4*\[Epsilon]^2 + 58*m^2*s^5*t^4*\[Epsilon]^2 - 
      101040*m^2*t^5*\[Epsilon]^2 + 19456*s*t^5*\[Epsilon]^2 + 
      111080*m^2*s*t^5*\[Epsilon]^2 - 21754*s^2*t^5*\[Epsilon]^2 - 
      44253*m^2*s^2*t^5*\[Epsilon]^2 + 7997*s^3*t^5*\[Epsilon]^2 + 
      7015*m^2*s^3*t^5*\[Epsilon]^2 - 1084*s^4*t^5*\[Epsilon]^2 + 
      7*m^2*s^4*t^5*\[Epsilon]^2 - 25*s^5*t^5*\[Epsilon]^2 + 
      33*m^2*s^5*t^5*\[Epsilon]^2 + 78160*m^2*t^6*\[Epsilon]^2 - 
      16272*s*t^6*\[Epsilon]^2 - 67304*m^2*s*t^6*\[Epsilon]^2 + 
      14620*s^2*t^6*\[Epsilon]^2 + 16319*m^2*s^2*t^6*\[Epsilon]^2 - 
      3847*s^3*t^6*\[Epsilon]^2 - 32*m^2*s^3*t^6*\[Epsilon]^2 + 
      172*s^4*t^6*\[Epsilon]^2 + 83*m^2*s^4*t^6*\[Epsilon]^2 - 
      33*s^5*t^6*\[Epsilon]^2 - 31152*m^2*t^7*\[Epsilon]^2 + 
      7392*s*t^7*\[Epsilon]^2 + 14936*m^2*s*t^7*\[Epsilon]^2 - 
      4376*s^2*t^7*\[Epsilon]^2 + 263*m^2*s^2*t^7*\[Epsilon]^2 + 
      495*s^3*t^7*\[Epsilon]^2 + 79*m^2*s^3*t^7*\[Epsilon]^2 - 
      83*s^4*t^7*\[Epsilon]^2 + 4752*m^2*t^8*\[Epsilon]^2 - 
      1592*s*t^8*\[Epsilon]^2 + 416*m^2*s*t^8*\[Epsilon]^2 + 
      406*s^2*t^8*\[Epsilon]^2 + 29*m^2*s^2*t^8*\[Epsilon]^2 - 
      79*s^3*t^8*\[Epsilon]^2 + 160*m^2*t^9*\[Epsilon]^2 + 
      96*s*t^9*\[Epsilon]^2 - 29*s^2*t^9*\[Epsilon]^2 - 48*s*\[Epsilon]^3 - 
      48*m^2*s*\[Epsilon]^3 + 48*s^3*\[Epsilon]^3 + 48*m^2*s^3*\[Epsilon]^3 + 
      1920*m^2*t*\[Epsilon]^3 + 368*s*t*\[Epsilon]^3 - 
      832*m^2*s*t*\[Epsilon]^3 + 141*s^2*t*\[Epsilon]^3 - 
      51*m^2*s^2*t*\[Epsilon]^3 - 459*s^3*t*\[Epsilon]^3 - 
      411*m^2*s^3*t*\[Epsilon]^3 + 46*s^4*t*\[Epsilon]^3 + 
      46*m^2*s^4*t*\[Epsilon]^3 - 11840*m^2*t^2*\[Epsilon]^3 - 
      1840*s*t^2*\[Epsilon]^3 + 7760*m^2*s*t^2*\[Epsilon]^3 + 
      312*s^2*t^2*\[Epsilon]^3 - 763*m^2*s^2*t^2*\[Epsilon]^3 + 
      1262*s^3*t^2*\[Epsilon]^3 + 467*m^2*s^3*t^2*\[Epsilon]^3 - 
      373*s^4*t^2*\[Epsilon]^3 - 327*m^2*s^4*t^2*\[Epsilon]^3 - 
      48*s^5*t^2*\[Epsilon]^3 - 48*m^2*s^5*t^2*\[Epsilon]^3 + 
      29632*m^2*t^3*\[Epsilon]^3 + 6448*s*t^3*\[Epsilon]^3 - 
      20416*m^2*s*t^3*\[Epsilon]^3 - 4564*s^2*t^3*\[Epsilon]^3 + 
      1521*m^2*s^2*t^3*\[Epsilon]^3 - 493*s^3*t^3*\[Epsilon]^3 + 
      614*m^2*s^3*t^3*\[Epsilon]^3 + 453*s^4*t^3*\[Epsilon]^3 - 
      66*m^2*s^4*t^3*\[Epsilon]^3 + 2*s^5*t^3*\[Epsilon]^3 - 
      46*m^2*s^5*t^3*\[Epsilon]^3 - 36672*m^2*t^4*\[Epsilon]^3 - 
      14608*s*t^4*\[Epsilon]^3 + 19184*m^2*s*t^4*\[Epsilon]^3 + 
      13480*s^2*t^4*\[Epsilon]^3 + 4569*m^2*s^2*t^4*\[Epsilon]^3 - 
      2976*s^3*t^4*\[Epsilon]^3 - 3706*m^2*s^3*t^4*\[Epsilon]^3 + 
      30*s^4*t^4*\[Epsilon]^3 + 476*m^2*s^4*t^4*\[Epsilon]^3 + 
      82*s^5*t^4*\[Epsilon]^3 + 36*m^2*s^5*t^4*\[Epsilon]^3 + 
      18880*m^2*t^5*\[Epsilon]^3 + 21008*s*t^5*\[Epsilon]^3 + 
      4032*m^2*s*t^5*\[Epsilon]^3 - 19474*s^2*t^5*\[Epsilon]^3 - 
      13945*m^2*s^2*t^5*\[Epsilon]^3 + 5499*s^3*t^5*\[Epsilon]^3 + 
      4929*m^2*s^3*t^5*\[Epsilon]^3 - 512*s^4*t^5*\[Epsilon]^3 - 
      484*m^2*s^4*t^5*\[Epsilon]^3 - 18*s^5*t^5*\[Epsilon]^3 + 
      18*m^2*s^5*t^5*\[Epsilon]^3 + 5440*m^2*t^6*\[Epsilon]^3 - 
      19088*s*t^6*\[Epsilon]^3 - 20624*m^2*s*t^6*\[Epsilon]^3 + 
      15560*s^2*t^6*\[Epsilon]^3 + 12239*m^2*s^2*t^6*\[Epsilon]^3 - 
      4058*s^3*t^6*\[Epsilon]^3 - 2009*m^2*s^3*t^6*\[Epsilon]^3 + 
      423*s^4*t^6*\[Epsilon]^3 + 67*m^2*s^4*t^6*\[Epsilon]^3 - 
      18*s^5*t^6*\[Epsilon]^3 - 12480*m^2*t^7*\[Epsilon]^3 + 
      10640*s*t^7*\[Epsilon]^3 + 14144*m^2*s*t^7*\[Epsilon]^3 - 
      6676*s^2*t^7*\[Epsilon]^3 - 3589*m^2*s^2*t^7*\[Epsilon]^3 + 
      1245*s^3*t^7*\[Epsilon]^3 + 68*m^2*s^3*t^7*\[Epsilon]^3 - 
      67*s^4*t^7*\[Epsilon]^3 + 6208*m^2*t^8*\[Epsilon]^3 - 
      3328*s*t^8*\[Epsilon]^3 - 3200*m^2*s*t^8*\[Epsilon]^3 + 
      1240*s^2*t^8*\[Epsilon]^3 + 19*m^2*s^2*t^8*\[Epsilon]^3 - 
      68*s^3*t^8*\[Epsilon]^3 - 1088*m^2*t^9*\[Epsilon]^3 + 
      448*s*t^9*\[Epsilon]^3 - 19*s^2*t^9*\[Epsilon]^3 - 24*s*\[Epsilon]^4 - 
      24*m^2*s*\[Epsilon]^4 + 6*s^2*\[Epsilon]^4 + 6*m^2*s^2*\[Epsilon]^4 + 
      18*s^3*\[Epsilon]^4 + 18*m^2*s^3*\[Epsilon]^4 - 
      2112*m^2*t*\[Epsilon]^4 + 408*s*t*\[Epsilon]^4 + 
      1536*m^2*s*t*\[Epsilon]^4 - 90*s^2*t*\[Epsilon]^4 + 
      108*m^2*s^2*t*\[Epsilon]^4 - 306*s^3*t*\[Epsilon]^4 - 
      288*m^2*s^3*t*\[Epsilon]^4 + 30*s^4*t*\[Epsilon]^4 + 
      30*m^2*s^4*t*\[Epsilon]^4 - 9152*m^2*t^2*\[Epsilon]^4 + 
      2336*s*t^2*\[Epsilon]^4 + 8992*m^2*s*t^2*\[Epsilon]^4 - 
      2712*s^2*t^2*\[Epsilon]^4 - 1068*m^2*s^2*t^2*\[Epsilon]^4 + 
      194*s^3*t^2*\[Epsilon]^4 + 290*m^2*s^3*t^2*\[Epsilon]^4 - 
      448*s^4*t^2*\[Epsilon]^4 - 418*m^2*s^4*t^2*\[Epsilon]^4 + 
      97856*m^2*t^3*\[Epsilon]^4 - 21728*s*t^3*\[Epsilon]^4 - 
      114496*m^2*s*t^3*\[Epsilon]^4 + 23848*s^2*t^3*\[Epsilon]^4 + 
      44540*m^2*s^2*t^3*\[Epsilon]^4 - 4546*s^3*t^3*\[Epsilon]^4 - 
      3872*m^2*s^3*t^3*\[Epsilon]^4 - 954*s^4*t^3*\[Epsilon]^4 - 
      1180*m^2*s^4*t^3*\[Epsilon]^4 - 72*s^5*t^3*\[Epsilon]^4 - 
      72*m^2*s^5*t^3*\[Epsilon]^4 - 276672*m^2*t^4*\[Epsilon]^4 + 
      61488*s*t^4*\[Epsilon]^4 + 334832*m^2*s*t^4*\[Epsilon]^4 - 
      67772*s^2*t^4*\[Epsilon]^4 - 150976*m^2*s^2*t^4*\[Epsilon]^4 + 
      21286*s^3*t^4*\[Epsilon]^4 + 30598*m^2*s^3*t^4*\[Epsilon]^4 - 
      2208*s^4*t^4*\[Epsilon]^4 - 3388*m^2*s^4*t^4*\[Epsilon]^4 - 
      8*s^5*t^4*\[Epsilon]^4 - 80*m^2*s^5*t^4*\[Epsilon]^4 + 
      383680*m^2*t^5*\[Epsilon]^4 - 88816*s*t^5*\[Epsilon]^4 - 
      426624*m^2*s*t^5*\[Epsilon]^4 + 89668*s^2*t^5*\[Epsilon]^4 + 
      169284*m^2*s^2*t^5*\[Epsilon]^4 - 29126*s^3*t^5*\[Epsilon]^4 - 
      25792*m^2*s^3*t^5*\[Epsilon]^4 + 3738*s^4*t^5*\[Epsilon]^4 - 
      226*m^2*s^4*t^5*\[Epsilon]^4 + 72*s^5*t^5*\[Epsilon]^4 - 
      8*m^2*s^5*t^5*\[Epsilon]^4 - 286528*m^2*t^6*\[Epsilon]^4 + 
      72352*s*t^6*\[Epsilon]^4 + 249376*m^2*s*t^6*\[Epsilon]^4 - 
      58456*s^2*t^6*\[Epsilon]^4 - 59156*m^2*s^2*t^6*\[Epsilon]^4 + 
      13318*s^3*t^6*\[Epsilon]^4 - 954*m^2*s^3*t^6*\[Epsilon]^4 - 
      160*s^4*t^6*\[Epsilon]^4 - 2*m^2*s^4*t^6*\[Epsilon]^4 + 
      8*s^5*t^6*\[Epsilon]^4 + 107712*m^2*t^7*\[Epsilon]^4 - 
      32736*s*t^7*\[Epsilon]^4 - 50240*m^2*s*t^7*\[Epsilon]^4 + 
      16616*s^2*t^7*\[Epsilon]^4 - 2732*m^2*s^2*t^7*\[Epsilon]^4 - 
      838*s^3*t^7*\[Epsilon]^4 + 2*s^4*t^7*\[Epsilon]^4 - 
      13376*m^2*t^8*\[Epsilon]^4 + 7208*s*t^8*\[Epsilon]^4 - 
      3352*m^2*s*t^8*\[Epsilon]^4 - 1114*s^2*t^8*\[Epsilon]^4 - 
      6*m^2*s^2*t^8*\[Epsilon]^4 - 1408*m^2*t^9*\[Epsilon]^4 - 
      488*s*t^9*\[Epsilon]^4 + 6*s^2*t^9*\[Epsilon]^4)*J[28])/
    (8*m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*t*(-1 + s + t)*(1 - 2*t + s*t + t^2)^2*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])^3) + 
   (3*(-8*m^4*\[Epsilon] + 6*m^4*s*\[Epsilon] + 40*m^4*t*\[Epsilon] - 
      16*m^4*s*t*\[Epsilon] - 80*m^4*t^2*\[Epsilon] + 
      12*m^4*s*t^2*\[Epsilon] + 80*m^4*t^3*\[Epsilon] - 
      40*m^4*t^4*\[Epsilon] - 2*m^4*s*t^4*\[Epsilon] + 8*m^4*t^5*\[Epsilon] - 
      48*m^4*\[Epsilon]^2 + 2*m^2*s*\[Epsilon]^2 + 58*m^4*s*\[Epsilon]^2 + 
      s^2*\[Epsilon]^2 - 2*m^2*s^2*\[Epsilon]^2 - 11*m^4*s^2*\[Epsilon]^2 - 
      s^3*\[Epsilon]^2 - m^4*s^3*\[Epsilon]^2 + 240*m^4*t*\[Epsilon]^2 - 
      10*m^2*s*t*\[Epsilon]^2 - 240*m^4*s*t*\[Epsilon]^2 - 
      5*s^2*t*\[Epsilon]^2 + 8*m^2*s^2*t*\[Epsilon]^2 + 
      37*m^4*s^2*t*\[Epsilon]^2 + 4*s^3*t*\[Epsilon]^2 + 
      14*m^4*s^3*t*\[Epsilon]^2 - 480*m^4*t^2*\[Epsilon]^2 + 
      20*m^2*s*t^2*\[Epsilon]^2 + 372*m^4*s*t^2*\[Epsilon]^2 + 
      10*s^2*t^2*\[Epsilon]^2 - 12*m^2*s^2*t^2*\[Epsilon]^2 - 
      57*m^4*s^2*t^2*\[Epsilon]^2 - 6*s^3*t^2*\[Epsilon]^2 + 
      3*m^4*s^3*t^2*\[Epsilon]^2 + 480*m^4*t^3*\[Epsilon]^2 - 
      20*m^2*s*t^3*\[Epsilon]^2 - 256*m^4*s*t^3*\[Epsilon]^2 - 
      10*s^2*t^3*\[Epsilon]^2 + 8*m^2*s^2*t^3*\[Epsilon]^2 + 
      31*m^4*s^2*t^3*\[Epsilon]^2 + 4*s^3*t^3*\[Epsilon]^2 - 
      240*m^4*t^4*\[Epsilon]^2 + 10*m^2*s*t^4*\[Epsilon]^2 + 
      66*m^4*s*t^4*\[Epsilon]^2 + 5*s^2*t^4*\[Epsilon]^2 - 
      2*m^2*s^2*t^4*\[Epsilon]^2 - s^3*t^4*\[Epsilon]^2 + 
      48*m^4*t^5*\[Epsilon]^2 - 2*m^2*s*t^5*\[Epsilon]^2 - 
      s^2*t^5*\[Epsilon]^2 + 248*m^4*\[Epsilon]^3 - 6*m^2*s*\[Epsilon]^3 - 
      268*m^4*s*\[Epsilon]^3 - 3*s^2*\[Epsilon]^3 + 6*m^2*s^2*\[Epsilon]^3 + 
      55*m^4*s^2*\[Epsilon]^3 + 3*s^3*\[Epsilon]^3 - 3*m^4*s^3*\[Epsilon]^3 - 
      1240*m^4*t*\[Epsilon]^3 + 30*m^2*s*t*\[Epsilon]^3 + 
      960*m^4*s*t*\[Epsilon]^3 + 15*s^2*t*\[Epsilon]^3 - 
      24*m^2*s^2*t*\[Epsilon]^3 - 113*m^4*s^2*t*\[Epsilon]^3 - 
      12*s^3*t*\[Epsilon]^3 - 62*m^4*s^3*t*\[Epsilon]^3 + 
      2480*m^4*t^2*\[Epsilon]^3 - 60*m^2*s*t^2*\[Epsilon]^3 - 
      1272*m^4*s*t^2*\[Epsilon]^3 - 30*s^2*t^2*\[Epsilon]^3 + 
      36*m^2*s^2*t^2*\[Epsilon]^3 + 141*m^4*s^2*t^2*\[Epsilon]^3 + 
      18*s^3*t^2*\[Epsilon]^3 - 15*m^4*s^3*t^2*\[Epsilon]^3 - 
      2480*m^4*t^3*\[Epsilon]^3 + 60*m^2*s*t^3*\[Epsilon]^3 + 
      736*m^4*s*t^3*\[Epsilon]^3 + 30*s^2*t^3*\[Epsilon]^3 - 
      24*m^2*s^2*t^3*\[Epsilon]^3 - 83*m^4*s^2*t^3*\[Epsilon]^3 - 
      12*s^3*t^3*\[Epsilon]^3 + 1240*m^4*t^4*\[Epsilon]^3 - 
      30*m^2*s*t^4*\[Epsilon]^3 - 156*m^4*s*t^4*\[Epsilon]^3 - 
      15*s^2*t^4*\[Epsilon]^3 + 6*m^2*s^2*t^4*\[Epsilon]^3 + 
      3*s^3*t^4*\[Epsilon]^3 - 248*m^4*t^5*\[Epsilon]^3 + 
      6*m^2*s*t^5*\[Epsilon]^3 + 3*s^2*t^5*\[Epsilon]^3 + 
      192*m^4*\[Epsilon]^4 - 8*m^2*s*\[Epsilon]^4 - 152*m^4*s*\[Epsilon]^4 - 
      4*s^2*\[Epsilon]^4 + 8*m^2*s^2*\[Epsilon]^4 - 66*m^4*s^2*\[Epsilon]^4 + 
      4*s^3*\[Epsilon]^4 + 34*m^4*s^3*\[Epsilon]^4 - 960*m^4*t*\[Epsilon]^4 + 
      40*m^2*s*t*\[Epsilon]^4 + 800*m^4*s*t*\[Epsilon]^4 + 
      20*s^2*t*\[Epsilon]^4 - 32*m^2*s^2*t*\[Epsilon]^4 - 
      138*m^4*s^2*t*\[Epsilon]^4 - 16*s^3*t*\[Epsilon]^4 + 
      44*m^4*s^3*t*\[Epsilon]^4 + 1920*m^4*t^2*\[Epsilon]^4 - 
      80*m^2*s*t^2*\[Epsilon]^4 - 1488*m^4*s*t^2*\[Epsilon]^4 - 
      40*s^2*t^2*\[Epsilon]^4 + 48*m^2*s^2*t^2*\[Epsilon]^4 + 
      378*m^4*s^2*t^2*\[Epsilon]^4 + 24*s^3*t^2*\[Epsilon]^4 + 
      18*m^4*s^3*t^2*\[Epsilon]^4 - 1920*m^4*t^3*\[Epsilon]^4 + 
      80*m^2*s*t^3*\[Epsilon]^4 + 1184*m^4*s*t^3*\[Epsilon]^4 + 
      40*s^2*t^3*\[Epsilon]^4 - 32*m^2*s^2*t^3*\[Epsilon]^4 - 
      174*m^4*s^2*t^3*\[Epsilon]^4 - 16*s^3*t^3*\[Epsilon]^4 + 
      960*m^4*t^4*\[Epsilon]^4 - 40*m^2*s*t^4*\[Epsilon]^4 - 
      344*m^4*s*t^4*\[Epsilon]^4 - 20*s^2*t^4*\[Epsilon]^4 + 
      8*m^2*s^2*t^4*\[Epsilon]^4 + 4*s^3*t^4*\[Epsilon]^4 - 
      192*m^4*t^5*\[Epsilon]^4 + 8*m^2*s*t^5*\[Epsilon]^4 + 
      4*s^2*t^5*\[Epsilon]^4 - 864*m^4*\[Epsilon]^5 + 24*m^2*s*\[Epsilon]^5 + 
      816*m^4*s*\[Epsilon]^5 + 12*s^2*\[Epsilon]^5 - 
      24*m^2*s^2*\[Epsilon]^5 - 12*s^3*\[Epsilon]^5 - 
      48*m^4*s^3*\[Epsilon]^5 + 4320*m^4*t*\[Epsilon]^5 - 
      120*m^2*s*t*\[Epsilon]^5 - 3264*m^4*s*t*\[Epsilon]^5 - 
      60*s^2*t*\[Epsilon]^5 + 96*m^2*s^2*t*\[Epsilon]^5 + 
      432*m^4*s^2*t*\[Epsilon]^5 + 48*s^3*t*\[Epsilon]^5 + 
      48*m^4*s^3*t*\[Epsilon]^5 - 8640*m^4*t^2*\[Epsilon]^5 + 
      240*m^2*s*t^2*\[Epsilon]^5 + 4896*m^4*s*t^2*\[Epsilon]^5 + 
      120*s^2*t^2*\[Epsilon]^5 - 144*m^2*s^2*t^2*\[Epsilon]^5 - 
      864*m^4*s^2*t^2*\[Epsilon]^5 - 72*s^3*t^2*\[Epsilon]^5 + 
      8640*m^4*t^3*\[Epsilon]^5 - 240*m^2*s*t^3*\[Epsilon]^5 - 
      3264*m^4*s*t^3*\[Epsilon]^5 - 120*s^2*t^3*\[Epsilon]^5 + 
      96*m^2*s^2*t^3*\[Epsilon]^5 + 432*m^4*s^2*t^3*\[Epsilon]^5 + 
      48*s^3*t^3*\[Epsilon]^5 - 4320*m^4*t^4*\[Epsilon]^5 + 
      120*m^2*s*t^4*\[Epsilon]^5 + 816*m^4*s*t^4*\[Epsilon]^5 + 
      60*s^2*t^4*\[Epsilon]^5 - 24*m^2*s^2*t^4*\[Epsilon]^5 - 
      12*s^3*t^4*\[Epsilon]^5 + 864*m^4*t^5*\[Epsilon]^5 - 
      24*m^2*s*t^5*\[Epsilon]^5 - 12*s^2*t^5*\[Epsilon]^5)*J[29])/
    (2*m^4*(4*m^2 - s)*s*(-1 + t)^5*(-1 + s + t)*(1 + 2*\[Epsilon])^2*
     (-1 + 16*\[Epsilon]^2)) + 
   ((s + m^2*s - s*t - 8*m^2*\[Epsilon] + 4*s*\[Epsilon] + 
      4*m^2*s*\[Epsilon] + 8*m^2*t*\[Epsilon] - 4*s*t*\[Epsilon])*J[33])/
    (2*m^2*s*(-4*m^2 + s)*(-1 + t)*(1 + 2*\[Epsilon])) + 
   ((s + m^2*s - s*t + 8*m^2*\[Epsilon] - 8*m^2*t*\[Epsilon])*J[34])/
    (2*m^2*s*(-4*m^2 + s)*(-1 + t)*(1 + 2*\[Epsilon])) + 
   (24*(-1 + s + t)*\[Epsilon]^2*J[35])/(s^2*(-4*m^2 + s)*(-1 + t)*
     (1 + 2*\[Epsilon])) + (2*(-2*m^2 + 6*m^2*t - 6*m^2*t^2 + 2*m^2*t^3 - 
      22*m^2*\[Epsilon] + s*\[Epsilon] + 11*m^2*s*\[Epsilon] - 
      s^2*\[Epsilon] + 3*m^2*s^2*\[Epsilon] + 66*m^2*t*\[Epsilon] - 
      3*s*t*\[Epsilon] - 32*m^2*s*t*\[Epsilon] + 2*s^2*t*\[Epsilon] + 
      7*m^2*s^2*t*\[Epsilon] - 66*m^2*t^2*\[Epsilon] + 3*s*t^2*\[Epsilon] + 
      21*m^2*s*t^2*\[Epsilon] - s^2*t^2*\[Epsilon] + 22*m^2*t^3*\[Epsilon] - 
      s*t^3*\[Epsilon])*J[36])/(m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*(-1 + s + t)*
     (1 + 2*\[Epsilon])) - (2*(-2*m^2*s + 2*m^2*s*t^2 - 4*m^2*\[Epsilon] - 
      s*\[Epsilon] - 11*m^2*s*\[Epsilon] + s^2*\[Epsilon] - 
      3*m^2*s^2*\[Epsilon] + 2*m^2*s^3*\[Epsilon] + 12*m^2*t*\[Epsilon] + 
      3*s*t*\[Epsilon] - 6*m^2*s*t*\[Epsilon] - 2*s^2*t*\[Epsilon] + 
      7*m^2*s^2*t*\[Epsilon] - 12*m^2*t^2*\[Epsilon] - 3*s*t^2*\[Epsilon] + 
      17*m^2*s*t^2*\[Epsilon] + s^2*t^2*\[Epsilon] + 4*m^2*t^3*\[Epsilon] + 
      s*t^3*\[Epsilon])*J[37])/(m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*(-1 + s + t)*
     (1 + 2*\[Epsilon])) + ((8*m^2*s - s^2 - m^2*s^2 + s^3 + m^2*s^3 + 
      3*s^2*t + 2*m^2*s^2*t - 2*s^3*t - m^2*s^3*t - 8*m^2*s*t^2 - 3*s^2*t^2 - 
      m^2*s^2*t^2 + s^3*t^2 + s^2*t^3 + 16*m^2*\[Epsilon] + 4*s*\[Epsilon] + 
      36*m^2*s*\[Epsilon] - 6*s^2*\[Epsilon] + 10*m^2*s^2*\[Epsilon] + 
      2*s^3*\[Epsilon] + 2*m^2*s^3*\[Epsilon] - 48*m^2*t*\[Epsilon] - 
      12*s*t*\[Epsilon] + 48*m^2*s*t*\[Epsilon] + 14*s^2*t*\[Epsilon] - 
      32*m^2*s^2*t*\[Epsilon] - 4*s^3*t*\[Epsilon] - 2*m^2*s^3*t*\[Epsilon] + 
      48*m^2*t^2*\[Epsilon] + 12*s*t^2*\[Epsilon] - 92*m^2*s*t^2*\[Epsilon] - 
      10*s^2*t^2*\[Epsilon] + 6*m^2*s^2*t^2*\[Epsilon] + 
      2*s^3*t^2*\[Epsilon] - 16*m^2*t^3*\[Epsilon] - 4*s*t^3*\[Epsilon] + 
      8*m^2*s*t^3*\[Epsilon] + 2*s^2*t^3*\[Epsilon])*J[38])/
    (2*m^2*s^2*(-4*m^2 + s)*(-1 + t)^2*(-1 + s + t)*(1 + 2*\[Epsilon])) + 
   (16*\[Epsilon]*J[39])/((4*m^2 - s)*(-1 + t)^2*(1 + 2*\[Epsilon])) + 
   (3*(1 + m^2 - t)*\[Epsilon]^2*J[42])/(2*m^2*(4*m^2 - s)*
     (1 + 2*\[Epsilon])) - ((1 + m^2 - t)*(-2*s*t + 4*s*t^2 - 2*s^2*t^2 - 
      2*s*t^3 - 4*t*\[Epsilon] - 4*s*t*\[Epsilon] + 16*t^2*\[Epsilon] + 
      s*t^2*\[Epsilon] - 6*s^2*t^2*\[Epsilon] - 24*t^3*\[Epsilon] + 
      11*s*t^3*\[Epsilon] - 5*s^2*t^3*\[Epsilon] + 16*t^4*\[Epsilon] - 
      9*s*t^4*\[Epsilon] + s^2*t^4*\[Epsilon] - 4*t^5*\[Epsilon] + 
      s*t^5*\[Epsilon] - 4*t*\[Epsilon]^2 - 2*s*t*\[Epsilon]^2 + 
      16*t^2*\[Epsilon]^2 - 3*s*t^2*\[Epsilon]^2 - 4*s^2*t^2*\[Epsilon]^2 - 
      24*t^3*\[Epsilon]^2 + 13*s*t^3*\[Epsilon]^2 - 5*s^2*t^3*\[Epsilon]^2 + 
      16*t^4*\[Epsilon]^2 - 9*s*t^4*\[Epsilon]^2 + s^2*t^4*\[Epsilon]^2 - 
      4*t^5*\[Epsilon]^2 + s*t^5*\[Epsilon]^2)*J[43])/
    (2*m^2*(4*m^2 - s)*(-1 + t)*(1 - 2*t + s*t + t^2)^2*
     (1 + 2*\[Epsilon])^2) + ((1 + m^2 - t)*(-4*s + 12*s*t - 6*s^2*t - 
      12*s*t^2 + 8*s^2*t^2 - 2*s^3*t^2 + 4*s*t^3 - 2*s^2*t^3 - 8*\[Epsilon] - 
      8*s*\[Epsilon] + 40*t*\[Epsilon] + 6*s*t*\[Epsilon] - 
      13*s^2*t*\[Epsilon] - 80*t^2*\[Epsilon] + 36*s*t^2*\[Epsilon] - 
      2*s^2*t^2*\[Epsilon] - 3*s^3*t^2*\[Epsilon] + 80*t^3*\[Epsilon] - 
      64*s*t^3*\[Epsilon] + 24*s^2*t^3*\[Epsilon] - 4*s^3*t^3*\[Epsilon] - 
      40*t^4*\[Epsilon] + 36*s*t^4*\[Epsilon] - 10*s^2*t^4*\[Epsilon] + 
      s^3*t^4*\[Epsilon] + 8*t^5*\[Epsilon] - 6*s*t^5*\[Epsilon] + 
      s^2*t^5*\[Epsilon] - 4*\[Epsilon]^2 - 3*s*\[Epsilon]^2 + 
      32*t*\[Epsilon]^2 - 10*s*t*\[Epsilon]^2 - 5*s^2*t*\[Epsilon]^2 - 
      100*t^2*\[Epsilon]^2 + 89*s*t^2*\[Epsilon]^2 - 
      26*s^2*t^2*\[Epsilon]^2 + 160*t^3*\[Epsilon]^2 - 
      180*s*t^3*\[Epsilon]^2 + 74*s^2*t^3*\[Epsilon]^2 - 
      12*s^3*t^3*\[Epsilon]^2 - 140*t^4*\[Epsilon]^2 + 
      151*s*t^4*\[Epsilon]^2 - 50*s^2*t^4*\[Epsilon]^2 + 
      4*s^3*t^4*\[Epsilon]^2 + 64*t^5*\[Epsilon]^2 - 50*s*t^5*\[Epsilon]^2 + 
      7*s^2*t^5*\[Epsilon]^2 - 12*t^6*\[Epsilon]^2 + 3*s*t^6*\[Epsilon]^2)*
     J[44])/(2*m^2*(4*m^2 - s)*(-1 + t)^2*(1 - 2*t + s*t + t^2)^2*
     (1 + 2*\[Epsilon])^2) - ((1 + m^2 - t)*\[Epsilon]*J[46])/
    (m^2*(4*m^2 - s)*(-1 + t)) - ((4 + s - 4*t)*(1 + 2*\[Epsilon])*J[48])/
    (s*(-4*m^2 + s)) + (16*(-1 + t)*(1 + \[Epsilon])*J[49])/
    (s*(-4*m^2 + s)*(1 + 2*\[Epsilon])) + (4*(1 + m^2 - t)*J[50])/
    (4*m^2 - s) + (2*(-1 + t)*J[51])/(4*m^2 - s), 
 j[1, 1, 1, 0, 1, 1, 1, 2, 0] -> 
  ((-1 + 2*\[Epsilon] + 21*\[Epsilon]^2 + 6*t*\[Epsilon]^2 - 
      44*\[Epsilon]^3 - 12*t*\[Epsilon]^3 + 22*\[Epsilon]^4 + 
      6*t*\[Epsilon]^4)*J[1])/(4*m^2*s^2*(-1 + t)*\[Epsilon]*
     (1 + 6*\[Epsilon] + 8*\[Epsilon]^2)) + 
   ((2 - 11*\[Epsilon] + 20*\[Epsilon]^2 - 12*\[Epsilon]^3)*J[4])/
    (8*m^2*s^2*(-1 + t)*\[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((5 - 22*\[Epsilon] + 24*\[Epsilon]^2)*J[5])/(4*m^2*s^2*(-1 + t)*
     \[Epsilon]*(1 + 2*\[Epsilon])) + 
   ((2*\[Epsilon] + 2*t*\[Epsilon] - 7*\[Epsilon]^2 - 7*t*\[Epsilon]^2 + 
      6*\[Epsilon]^3 + 6*t*\[Epsilon]^3)*J[10])/(2*m^2*s^2*(-1 + t)*
     (1 + 6*\[Epsilon] + 8*\[Epsilon]^2)) + 
   ((2*t*\[Epsilon] + t*\[Epsilon]^2 + t^2*\[Epsilon]^2)*J[11])/
    (2*m^2*s^2*(-1 + t)*(1 + 6*\[Epsilon] + 8*\[Epsilon]^2)) + 
   ((\[Epsilon] - 2*t*\[Epsilon] - 2*\[Epsilon]^2 + 4*t*\[Epsilon]^2)*J[12])/
    (m^2*s^2*(-1 + t)*(1 + 6*\[Epsilon] + 8*\[Epsilon]^2)) - 
   (3*(-2*\[Epsilon] + 13*\[Epsilon]^2 - 27*\[Epsilon]^3 + 18*\[Epsilon]^4)*
     J[13])/(2*m^2*s^2*(-1 - 2*\[Epsilon] + 16*\[Epsilon]^2 + 
      32*\[Epsilon]^3)) - (3*(-\[Epsilon]^2 + t*\[Epsilon]^2 + 
      5*\[Epsilon]^3 - 5*t*\[Epsilon]^3 - 6*\[Epsilon]^4 + 6*t*\[Epsilon]^4)*
     J[22])/(m^2*s^2*(-1 - 2*\[Epsilon] + 16*\[Epsilon]^2 + 
      32*\[Epsilon]^3)) + J[51], j[0, 0, 0, 1, 1, 0, 0, 1, 0] -> m^2*J[52], 
 j[0, 1, 0, 1, 1, 0, 0, 0, 0] -> m^2*J[53], j[0, 0, 0, 1, 1, 1, 1, 0, 0] -> 
  m^2*J[54], j[0, 1, 0, 1, 1, 0, 0, 1, 0] -> (-1 + m^2 + t)*J[55] + 
   (2*(-2 + m^2 + 3*t - m^2*t - t^2 + 8*\[Epsilon] - 4*m^2*\[Epsilon] - 
      12*t*\[Epsilon] + 4*m^2*t*\[Epsilon] + 4*t^2*\[Epsilon])*J[56])/
    (1 - 5*\[Epsilon] + 6*\[Epsilon]^2), j[0, 2, 0, 1, 1, 0, 0, 1, 0] -> 
  J[56], j[0, 1, 0, 1, 1, 0, 1, 0, 0] -> 
  J[57] - (s*(4 - 4*m^2 + s)*(-1 + 6*\[Epsilon])*J[58])/
    (2*(-4*m^2 + s)*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 
 j[0, 2, 0, 1, 1, 0, 1, 0, 0] -> (4*J[58])/(4*m^2 - s), 
 j[0, 0, 0, 1, 1, 1, 1, 1, 0] -> m^2*J[59], j[0, 1, 0, 1, 1, 0, 1, 1, 0] -> 
  J[60], j[0, 2, 0, 1, 1, 0, 1, 1, 0] -> (4*J[61])/(4*m^2 - s)}

